Non-perturbative geometries for planar $\mathcal{N}=4$ SYM amplitudes

There is a remarkable well-known connection between the G$(4,n)$ cluster algebra and $n$-particle amplitudes in $\mathcal{N}=4$ SYM theory. For $n \ge 8$ two long-standing open questions have been to find a mathematically natural way to identify a finite list of amplitude symbol letters from among the infinitely many cluster variables, and to find an explanation for certain algebraic functions, such as the square roots of four-mass-box type, that are expected to appear in symbols but are not cluster variables. In this letter we use the notion of "stringy canonical forms" to construct polytopal realizations of certain compactifications of (the positive part of) the configuration space Conf${}_n(\mathbb{P}^{k-1}) \cong {\rm G}(k,n)/T$ that are manifestly finite for all $k$ and $n$. Some facets of these polytopes are naturally associated to cluster variables, while others are naturally associated to algebraic functions constructed from Lusztig's canonical basis. For $(k,n) = (4,8)$ the latter include precisely the expected square roots, revealing them to be related to certain "overpositive" functions of the kinematical invariants.

==> anc/G47-parity.m <==
(* This file provides a geometric realization of the
   maximal parity-invariant polytope associated to
   G(4,7)/T, defined in the text.

   It is a 6-dimensional polytope with 42 facets
   and 595 vertices.

   Each row of "data47p" corresponds to one facet, and
   contains two entries {H, A} where

   - H defines the facet via the inequality
     H.{x1, x2, x3, x4, x5, x6, 1} >= 0
   - A is the the canonical basis element associated
     to the first integer point along the outward
     pointing normal ray, which in each case is
     given by g=-Most[H]

   Each g is a g-vector of the G(4,7) cluster algebra,
   and its corresponding A is one of the 42 cluster
   variables, denoted by a11, ..., a67 according to
   the convention in eq. (12) of [arXiv:1412.3763]
   (the frozen variables can be set to 1).
*)

data47p = {{{-1, 0, 0, 0, 0, 0, 6}, a24}, {{-1, 0, 0, 0, 1, -1, 7}, a51}, 
     {{-1, 0, 0, 0, 1, 0, 4}, a53}, {{-1, 0, 1, 0, 1, -1, 6}, a62}, 
     {{0, -1, 0, 0, 0, 0, 8}, a13}, {{0, -1, 0, 0, 0, 1, 6}, a55}, 
     {{0, -1, 0, 0, 1, 0, 7}, a64}, {{0, 0, -1, 0, 0, 0, 6}, a32}, 
     {{0, 0, 0, -1, 0, 0, 6}, a37}, {{0, 0, 0, 0, -1, 0, 8}, a17}, 
     {{0, 0, 0, 0, 0, -1, 6}, a27}, {{0, 0, 0, 0, 0, 1, 0}, a34}, 
     {{0, 0, 0, 0, 1, -1, 2}, a35}, {{0, 0, 0, 0, 1, 0, 0}, a15}, 
     {{0, 0, 0, 1, -1, 0, 4}, a36}, {{0, 0, 0, 1, 0, -1, 4}, a16}, 
     {{0, 0, 0, 1, 0, 0, 0}, a26}, {{0, 0, 1, 0, 0, -1, 3}, a33}, 
     {{0, 0, 1, 0, 0, 0, 0}, a21}, {{0, 0, 1, 0, 1, -1, 1}, a43}, 
     {{0, 0, 1, 1, 0, -1, 2}, a41}, {{0, 1, -1, 0, -1, 0, 8}, a42}, 
     {{0, 1, -1, 0, 0, 0, 2}, a22}, {{0, 1, -1, 1, -1, 0, 5}, a44}, 
     {{0, 1, 0, 0, -1, 0, 4}, a14}, {{0, 1, 0, 0, 0, -1, 4}, a56}, 
     {{0, 1, 0, 0, 0, 0, 0}, a11}, {{0, 1, 0, 1, -1, -1, 7}, a65}, 
     {{0, 1, 0, 1, -1, 0, 2}, a46}, {{0, 1, 0, 1, 0, -1, 3}, a67}, 
     {{1, -1, 0, -1, 0, 0, 9}, a45}, {{1, -1, 0, -1, 0, 1, 8}, a66}, 
     {{1, -1, 0, 0, 0, 0, 4}, a23}, {{1, -1, 0, 0, 0, 1, 3}, a57}, 
     {{1, 0, -1, -1, 0, 0, 8}, a47}, {{1, 0, -1, 0, -1, 0, 11}, a61}, 
     {{1, 0, -1, 0, 0, 0, 4}, a12}, {{1, 0, 0, -1, 0, 0, 3}, a25}, 
     {{1, 0, 0, 0, -1, 0, 6}, a52}, {{1, 0, 0, 0, 0, -1, 5}, a54}, 
     {{1, 0, 0, 0, 0, 0, 0}, a31}, {{1, 1, -1, 0, -1, 0, 7}, a63}};


==> anc/G47.m <==
(* This file provides a geometric realization of the
   maximal parity-invariant polytope associated to
   G(4,7)/T, defined in the text.

   It is a 6-dimensional polytope with 42 facets
   and 693 vertices.

   Each row of "data47" corresponds to one facet, and
   contains two entries {H, A} where

   - H defines the facet via the inequality
     H.{x1, x2, x3, x4, x5, x6, 1} >= 0
   - A is the the canonical basis element associated
     to the first integer point along the outward
     pointing normal ray, which in each case is
     given by g=-Most[H]

   Each g is a g-vector of the G(4,7) cluster algebra,
   and its corresponding A is one of the 42 cluster
   variables, denoted by a11, ..., a67 according to
   the convention in eq. (12) of [arXiv:1412.3763]
   (the frozen variables can be set to 1).
*)

data47 = {{{-1, 0, 0, 0, 0, 0, 9}, a24}, {{-1, 0, 0, 0, 1, -1, 10}, a51}, 
     {{-1, 0, 0, 0, 1, 0, 6}, a53}, {{-1, 0, 1, 0, 1, -1, 8}, a62}, 
     {{0, -1, 0, 0, 0, 0, 12}, a13}, {{0, -1, 0, 0, 0, 1, 10}, a55}, 
     {{0, -1, 0, 0, 1, 0, 11}, a64}, {{0, 0, -1, 0, 0, 0, 9}, a32}, 
     {{0, 0, 0, -1, 0, 0, 9}, a37}, {{0, 0, 0, 0, -1, 0, 12}, a17}, 
     {{0, 0, 0, 0, 0, -1, 9}, a27}, {{0, 0, 0, 0, 0, 1, 0}, a34}, 
     {{0, 0, 0, 0, 1, -1, 2}, a35}, {{0, 0, 0, 0, 1, 0, 0}, a15}, 
     {{0, 0, 0, 1, -1, 0, 5}, a36}, {{0, 0, 0, 1, 0, -1, 5}, a16}, 
     {{0, 0, 0, 1, 0, 0, 0}, a26}, {{0, 0, 1, 0, 0, -1, 3}, a33}, 
     {{0, 0, 1, 0, 0, 0, 0}, a21}, {{0, 0, 1, 0, 1, -1, 1}, a43}, 
     {{0, 0, 1, 1, 0, -1, 2}, a41}, {{0, 1, -1, 0, -1, 0, 13}, a42}, 
     {{0, 1, -1, 0, 0, 0, 4}, a22}, {{0, 1, -1, 1, -1, 0, 8}, a44}, 
     {{0, 1, 0, 0, -1, 0, 6}, a14}, {{0, 1, 0, 0, 0, -1, 6}, a56}, 
     {{0, 1, 0, 0, 0, 0, 0}, a11}, {{0, 1, 0, 1, -1, -1, 10}, a65}, 
     {{0, 1, 0, 1, -1, 0, 3}, a46}, {{0, 1, 0, 1, 0, -1, 4}, a67}, 
     {{1, -1, 0, -1, 0, 0, 15}, a45}, {{1, -1, 0, -1, 0, 1, 14}, a66}, 
     {{1, -1, 0, 0, 0, 0, 7}, a23}, {{1, -1, 0, 0, 0, 1, 6}, a57}, 
     {{1, 0, -1, -1, 0, 0, 14}, a47}, {{1, 0, -1, 0, -1, 0, 18}, a61}, 
     {{1, 0, -1, 0, 0, 0, 7}, a12}, {{1, 0, 0, -1, 0, 0, 6}, a25}, 
     {{1, 0, 0, 0, -1, 0, 10}, a52}, {{1, 0, 0, 0, 0, -1, 8}, a54}, 
     {{1, 0, 0, 0, 0, 0, 0}, a31}, {{1, 1, -1, 0, -1, 0, 12}, a63}};


==> anc/G48-parity.m <==
(* This file provides a geometric realization of the
   maximal parity-invariant polytope associated to
   G(4,8)/T, defined in the text.

   It is a 9-dimensional polytope with 274 facets
   and 49000 vertices.

   Each row of "data48p" corresponds to one facet, and
   contains two entries {H, A} where

   - H defines the facet via the inequality
     H.{x1, x2, x3, x4, x5, x6, x7, x8, x9, 1} >= 0
   - A is the the canonical basis element associated
     to the first integer point along the outward
     pointing normal ray, which in each case is
     given by g=-Most[H]

   For 272 of the facets, g is a g-vector of the
   Gr(4,8) cluster algebra and the associated cluster
   variable a[i] is the i-th entry in the list A
   provided in the file G48-variables.m

   For the remaining 2 facets, g is not a g-vector
   of the Gr(4,8) cluster algebra and the associated
   variables A1, A2 are provided in G48-variables.m
*)

data48p = {{{-1, 0, 0, 0, 0, 0, 0, 0, 0, 9}, a[1]}, 
     {{-1, 0, 0, 0, 0, 0, 0, 0, 1, 8}, a[2]}, 
     {{-1, 0, 0, 0, 1, -1, 0, -1, 0, 20}, a[109]}, 
     {{-1, 0, 0, 0, 1, -1, 0, 0, 0, 11}, a[3]}, 
     {{-1, 0, 0, 0, 1, -1, 1, -1, 0, 16}, a[110]}, 
     {{-1, 0, 0, 0, 1, 0, 0, -1, 0, 11}, a[4]}, 
     {{-1, 0, 0, 0, 1, 0, 0, 0, -1, 11}, a[174]}, 
     {{-1, 0, 0, 0, 1, 0, 0, 0, 0, 5}, a[5]}, 
     {{-1, 0, 0, 0, 1, 0, 1, -1, -1, 16}, a[175]}, 
     {{-1, 0, 0, 0, 1, 0, 1, -1, 0, 9}, a[176]}, 
     {{-1, 0, 0, 0, 1, 0, 1, 0, -1, 10}, a[177]}, 
     {{-1, 0, 0, 0, 2, -1, 0, -1, 0, 14}, a[178]}, 
     {{-1, 0, 0, 0, 2, -1, 1, -1, 0, 12}, a[180]}, 
     {{-1, 0, 0, 1, 1, -1, 0, -1, 0, 18}, a[182]}, 
     {{-1, 0, 1, 0, 1, -1, 0, -1, 0, 16}, a[6]}, 
     {{-1, 0, 1, 0, 1, -1, 0, 0, -1, 16}, a[184]}, 
     {{-1, 0, 1, 0, 1, -1, 0, 0, 0, 9}, a[7]}, 
     {{-1, 0, 1, 0, 1, -1, 1, -1, -1, 21}, a[111]}, 
     {{-1, 0, 1, 0, 1, -1, 1, -1, 0, 13}, a[112]}, 
     {{-1, 0, 1, 0, 1, -1, 1, 0, -1, 14}, a[113]}, 
     {{-1, 0, 1, 0, 1, 0, 0, 0, -1, 10}, a[185]}, 
     {{-1, 0, 1, 0, 1, 0, 1, -1, -1, 14}, a[186]}, 
     {{-1, 0, 1, 0, 2, -1, 0, -1, 0, 12}, a[114]}, 
     {{-1, 0, 1, 1, 1, -2, 0, -1, 0, 23}, a[197]}, 
     {{-1, 1, 0, 0, 1, -1, 0, -1, 0, 18}, a[199]}, 
     {{-1, 1, 0, 0, 1, -1, 1, -2, 0, 23}, a[200]}, 
     {{0, -1, 0, -1, 0, 1, 0, 1, -1, 20}, a[201]}, 
     {{0, -1, 0, 0, 0, 0, 0, 0, 0, 12}, a[8]}, 
     {{0, -1, 0, 0, 0, 1, 0, 0, -1, 13}, a[9]}, 
     {{0, -1, 0, 0, 0, 1, 0, 0, 0, 8}, a[10]}, 
     {{0, -1, 0, 0, 0, 1, 0, 1, -1, 10}, a[115]}, 
     {{0, -1, 0, 0, 0, 1, 1, 0, -1, 12}, a[116]}, 
     {{0, -1, 0, 0, 1, 0, 0, -1, 0, 15}, a[11]}, 
     {{0, -1, 0, 0, 1, 0, 0, 0, -1, 16}, a[208]}, 
     {{0, -1, 0, 0, 1, 0, 0, 0, 0, 10}, a[12]}, 
     {{0, -1, 0, 0, 1, 0, 1, -1, -1, 20}, a[117]}, 
     {{0, -1, 0, 0, 1, 0, 1, -1, 0, 13}, a[118]}, 
     {{0, -1, 0, 0, 1, 0, 1, 0, -1, 15}, a[119]}, 
     {{0, -1, 0, 0, 1, 1, 0, 0, -1, 12}, a[209]}, 
     {{0, -1, 0, 0, 1, 1, 1, 0, -1, 11}, a[212]}, 
     {{0, 0, -1, 0, 0, 0, 0, 0, 0, 9}, a[13]}, 
     {{0, 0, 0, -1, 0, 0, 0, 0, 0, 12}, a[14]}, 
     {{0, 0, 0, -1, 0, 0, 0, 1, -1, 13}, a[15]}, 
     {{0, 0, 0, -1, 0, 0, 0, 1, 0, 8}, a[16]}, 
     {{0, 0, 0, -1, 0, 1, 0, 1, -1, 10}, a[120]}, 
     {{0, 0, 0, -1, 1, -1, 0, 0, 0, 15}, a[213]}, 
     {{0, 0, 0, -1, 1, 0, 0, 0, -1, 16}, a[214]}, 
     {{0, 0, 0, -1, 1, 0, 0, 0, 0, 10}, a[121]}, 
     {{0, 0, 0, -1, 1, 0, 0, 1, -1, 12}, a[215]}, 
     {{0, 0, 0, 0, -1, 0, 0, 0, 0, 16}, a[17]}, 
     {{0, 0, 0, 0, -1, 0, 0, 0, 1, 12}, a[18]}, 
     {{0, 0, 0, 0, -1, 0, 0, 1, 0, 14}, a[19]}, 
     {{0, 0, 0, 0, -1, 1, 0, 0, 0, 14}, a[122]}, 
     {{0, 0, 0, 0, -1, 1, 0, 1, -1, 16}, a[216]}, 
     {{0, 0, 0, 0, 0, -1, 0, 0, 0, 12}, a[20]}, 
     {{0, 0, 0, 0, 0, 0, -1, 0, 0, 9}, a[21]}, 
     {{0, 0, 0, 0, 0, 0, 0, -1, 0, 12}, a[22]}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, -1, 9}, a[23]}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, a[24]}, 
     {{0, 0, 0, 0, 0, 0, 0, 1, -1, 3}, a[25]}, 
     {{0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, a[26]}, 
     {{0, 0, 0, 0, 0, 0, 1, -1, 0, 6}, a[27]}, 
     {{0, 0, 0, 0, 0, 0, 1, 0, -1, 6}, a[28]}, 
     {{0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, a[29]}, 
     {{0, 0, 0, 0, 0, 1, 0, 0, -1, 3}, a[30]}, 
     {{0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, a[31]}, 
     {{0, 0, 0, 0, 0, 1, 0, 1, -1, 1}, a[32]}, 
     {{0, 0, 0, 0, 0, 1, 1, 0, -1, 2}, a[33]}, 
     {{0, 0, 0, 0, 1, -1, 0, -1, 0, 12}, a[34]}, 
     {{0, 0, 0, 0, 1, -1, 0, 0, 0, 4}, a[35]}, 
     {{0, 0, 0, 0, 1, -1, 1, -1, 0, 8}, a[36]}, 
     {{0, 0, 0, 0, 1, 0, 0, -1, 0, 4}, a[37]}, 
     {{0, 0, 0, 0, 1, 0, 0, 0, -1, 5}, a[38]}, 
     {{0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, a[39]}, 
     {{0, 0, 0, 0, 1, 0, 1, -1, -1, 9}, a[40]}, 
     {{0, 0, 0, 0, 1, 0, 1, -1, 0, 2}, a[41]}, 
     {{0, 0, 0, 0, 1, 0, 1, 0, -1, 4}, a[42]}, 
     {{0, 0, 0, 1, -1, 0, -1, 0, 0, 15}, a[43]}, 
     {{0, 0, 0, 1, -1, 0, -1, 0, 1, 13}, a[44]}, 
     {{0, 0, 0, 1, -1, 0, 0, 0, 0, 8}, a[45]}, 
     {{0, 0, 0, 1, -1, 0, 0, 0, 1, 6}, a[46]}, 
     {{0, 0, 0, 1, -1, 1, -1, 0, 0, 14}, a[123]}, 
     {{0, 0, 0, 1, -1, 1, 0, 0, 0, 7}, a[217]}, 
     {{0, 0, 0, 1, 0, -1, -1, 0, 0, 13}, a[47]}, 
     {{0, 0, 0, 1, 0, -1, 0, -1, 0, 18}, a[48]}, 
     {{0, 0, 0, 1, 0, -1, 0, 0, 0, 8}, a[49]}, 
     {{0, 0, 0, 1, 0, 0, -1, 0, 0, 3}, a[50]}, 
     {{0, 0, 0, 1, 0, 0, 0, -1, 0, 8}, a[51]}, 
     {{0, 0, 0, 1, 0, 0, 0, 0, -1, 7}, a[52]}, 
     {{0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, a[53]}, 
     {{0, 0, 0, 1, 1, -1, 0, -1, 0, 10}, a[54]}, 
     {{0, 0, 1, -1, 0, 0, 0, 1, -1, 12}, a[55]}, 
     {{0, 0, 1, -1, 1, -1, 0, 0, -1, 20}, a[218]}, 
     {{0, 0, 1, -1, 1, -1, 0, 0, 0, 13}, a[124]}, 
     {{0, 0, 1, -1, 1, 0, 0, 0, -1, 15}, a[125]}, 
     {{0, 0, 1, -1, 1, 0, 0, 1, -1, 11}, a[221]}, 
     {{0, 0, 1, 0, 0, -1, 0, 0, 0, 6}, a[56]}, 
     {{0, 0, 1, 0, 0, 0, 0, 0, -1, 6}, a[57]}, 
     {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, a[58]}, 
     {{0, 0, 1, 0, 0, 0, 0, 1, -1, 2}, a[59]}, 
     {{0, 0, 1, 0, 0, 0, 1, 0, -1, 4}, a[60]}, 
     {{0, 0, 1, 0, 1, -1, 0, -1, 0, 8}, a[61]}, 
     {{0, 0, 1, 0, 1, -1, 0, 0, -1, 9}, a[222]}, 
     {{0, 0, 1, 0, 1, -1, 0, 0, 0, 2}, a[62]}, 
     {{0, 0, 1, 0, 1, -1, 1, -1, -1, 13}, a[126]}, 
     {{0, 0, 1, 0, 1, -1, 1, -1, 0, 5}, a[223]}, 
     {{0, 0, 1, 0, 1, -1, 1, 0, -1, 7}, a[127]}, 
     {{0, 0, 1, 0, 1, 0, 0, 0, -1, 4}, a[128]}, 
     {{0, 0, 1, 0, 1, 0, 1, -1, -1, 7}, a[129]}, 
     {{0, 0, 1, 0, 1, 0, 1, 0, -1, 3}, a[225]}, 
     {{0, 0, 1, 1, 0, -1, -1, 0, 0, 8}, a[63]}, 
     {{0, 0, 1, 1, 0, -1, 0, -1, 0, 13}, a[130]}, 
     {{0, 0, 1, 1, 0, -1, 0, 0, -1, 12}, a[131]}, 
     {{0, 0, 1, 1, 0, -1, 0, 0, 0, 4}, a[64]}, 
     {{0, 0, 1, 1, 0, 0, 0, 0, -1, 5}, a[226]}, 
     {{0, 0, 1, 1, 1, -2, 0, -1, 0, 15}, a[227]}, 
     {{0, 0, 1, 1, 1, -1, 0, -1, 0, 7}, a[132]}, 
     {{0, 0, 1, 1, 1, -1, 0, 0, -1, 8}, a[228]}, 
     {{0, 1, -1, 0, -1, 0, 0, 0, 0, 15}, a[65]}, 
     {{0, 1, -1, 0, -1, 0, 0, 0, 1, 13}, a[230]}, 
     {{0, 1, -1, 0, -1, 0, 0, 1, 0, 14}, a[133]}, 
     {{0, 1, -1, 0, 0, 0, 0, -1, 0, 13}, a[66]}, 
     {{0, 1, -1, 0, 0, 0, 0, 0, 0, 3}, a[67]}, 
     {{0, 1, -1, 0, 0, 0, 1, -1, 0, 8}, a[68]}, 
     {{0, 1, -1, 1, -2, 0, 0, 0, 1, 20}, a[232]}, 
     {{0, 1, -1, 1, -1, 0, -1, 0, 0, 15}, a[233]}, 
     {{0, 1, -1, 1, -1, 0, -1, 0, 1, 14}, a[134]}, 
     {{0, 1, -1, 1, -1, 0, 0, -1, 0, 20}, a[135]}, 
     {{0, 1, -1, 1, -1, 0, 0, 0, 0, 9}, a[69]}, 
     {{0, 1, -1, 1, -1, 0, 0, 0, 1, 8}, a[136]}, 
     {{0, 1, -1, 1, 0, -1, 0, -1, 0, 20}, a[235]}, 
     {{0, 1, -1, 1, 0, 0, 0, -1, 0, 10}, a[137]}, 
     {{0, 1, 0, 0, -1, 0, 0, 0, 0, 8}, a[70]}, 
     {{0, 1, 0, 0, -1, 0, 0, 0, 1, 6}, a[71]}, 
     {{0, 1, 0, 0, -1, 0, 0, 1, 0, 7}, a[72]}, 
     {{0, 1, 0, 0, 0, -1, 0, -1, 0, 18}, a[138]}, 
     {{0, 1, 0, 0, 0, -1, 0, 0, 0, 8}, a[73]}, 
     {{0, 1, 0, 0, 0, -1, 1, -1, 0, 13}, a[139]}, 
     {{0, 1, 0, 0, 0, 0, 0, -1, 0, 8}, a[74]}, 
     {{0, 1, 0, 0, 0, 0, 0, 0, -1, 7}, a[75]}, 
     {{0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, a[76]}, 
     {{0, 1, 0, 0, 0, 0, 1, -1, -1, 12}, a[77]}, 
     {{0, 1, 0, 0, 0, 0, 1, -1, 0, 4}, a[78]}, 
     {{0, 1, 0, 0, 0, 0, 1, 0, -1, 5}, a[79]}, 
     {{0, 1, 0, 0, 1, -1, 0, -1, 0, 10}, a[140]}, 
     {{0, 1, 0, 0, 1, -1, 1, -2, 0, 15}, a[236]}, 
     {{0, 1, 0, 0, 1, -1, 1, -1, 0, 7}, a[141]}, 
     {{0, 1, 0, 0, 1, 0, 1, -1, -1, 8}, a[142]}, 
     {{0, 1, 0, 1, -2, 0, -1, 0, 1, 20}, a[143]}, 
     {{0, 1, 0, 1, -2, 0, 0, 0, 1, 13}, a[237]}, 
     {{0, 1, 0, 1, -1, -1, -1, 0, 0, 20}, a[144]}, 
     {{0, 1, 0, 1, -1, -1, 0, -1, 0, 25}, a[145]}, 
     {{0, 1, 0, 1, -1, -1, 0, 0, 0, 14}, a[80]}, 
     {{0, 1, 0, 1, -1, -1, 0, 0, 1, 13}, a[240]}, 
     {{0, 1, 0, 1, -1, 0, -1, 0, 0, 9}, a[81]}, 
     {{0, 1, 0, 1, -1, 0, -1, 0, 1, 8}, a[82]}, 
     {{0, 1, 0, 1, -1, 0, 0, -1, 0, 14}, a[146]}, 
     {{0, 1, 0, 1, -1, 0, 0, -1, 1, 13}, a[241]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, -1, 12}, a[147]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, 0, 4}, a[83]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, 1, 3}, a[148]}, 
     {{0, 1, 0, 1, 0, -2, 0, -1, 0, 25}, a[242]}, 
     {{0, 1, 0, 1, 0, -1, -1, -1, 0, 20}, a[243]}, 
     {{0, 1, 0, 1, 0, -1, -1, 0, 0, 10}, a[149]}, 
     {{0, 1, 0, 1, 0, -1, 0, -2, 0, 25}, a[244]}, 
     {{0, 1, 0, 1, 0, -1, 0, -1, 0, 14}, A2}, 
     {{0, 1, 0, 1, 0, -1, 0, 0, -1, 14}, a[245]}, 
     {{0, 1, 0, 1, 0, -1, 0, 0, 0, 6}, a[84]}, 
     {{0, 1, 0, 1, 0, -1, 1, -1, -1, 19}, a[246]}, 
     {{0, 1, 0, 1, 0, -1, 1, -1, 0, 11}, a[247]}, 
     {{0, 1, 0, 1, 0, 0, 0, -1, -1, 14}, a[248]}, 
     {{0, 1, 0, 1, 0, 0, 0, -1, 0, 6}, a[150]}, 
     {{0, 1, 0, 1, 0, 0, 0, 0, -1, 6}, a[249]}, 
     {{0, 1, 0, 1, 1, -2, 0, -1, 0, 17}, a[251]}, 
     {{0, 1, 0, 1, 1, -1, 0, -2, 0, 17}, a[253]}, 
     {{0, 1, 0, 1, 1, -1, 0, -1, 0, 9}, a[151]}, 
     {{0, 1, 0, 2, -1, -1, -1, 0, 0, 16}, a[255]}, 
     {{0, 1, 0, 2, -1, -1, -1, 0, 1, 15}, a[256]}, 
     {{0, 1, 0, 2, -1, -1, 0, -1, 0, 21}, a[257]}, 
     {{0, 1, 0, 2, 0, -1, 0, -1, 0, 13}, a[259]}, 
     {{0, 1, 1, 1, 0, -1, 0, -1, -1, 19}, a[261]}, 
     {{0, 1, 1, 1, 0, -1, 0, -1, 0, 11}, a[262]}, 
     {{0, 2, -1, 1, -1, 0, 0, -1, 0, 16}, a[270]}, 
     {{0, 2, -1, 1, -1, 0, 0, -1, 1, 15}, a[271]}, 
     {{0, 2, 0, 1, -1, -1, 0, -1, 0, 21}, a[272]}, 
     {{0, 2, 0, 1, 0, -1, 0, -1, 0, 13}, a[274]}, 
     {{1, -2, 0, -1, 0, 1, 0, 1, -1, 25}, a[276]}, 
     {{1, -1, 0, -2, 0, 1, 0, 1, -1, 25}, a[278]}, 
     {{1, -1, 0, -1, 0, 0, 0, 0, 0, 16}, a[85]}, 
     {{1, -1, 0, -1, 0, 0, 0, 1, -1, 18}, a[152]}, 
     {{1, -1, 0, -1, 0, 0, 0, 1, 0, 13}, a[153]}, 
     {{1, -1, 0, -1, 0, 1, 0, 0, -1, 18}, a[86]}, 
     {{1, -1, 0, -1, 0, 1, 0, 0, 0, 13}, a[154]}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, -2, 20}, a[280]}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, -1, 14}, A1}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, 0, 11}, a[281]}, 
     {{1, -1, 0, -1, 0, 1, 0, 2, -1, 13}, a[282]}, 
     {{1, -1, 0, -1, 0, 1, 1, 0, -1, 17}, a[283]}, 
     {{1, -1, 0, -1, 0, 1, 1, 1, -2, 19}, a[284]}, 
     {{1, -1, 0, -1, 0, 2, 0, 1, -1, 13}, a[285]}, 
     {{1, -1, 0, -1, 1, 0, 0, 0, 0, 15}, a[287]}, 
     {{1, -1, 0, -1, 1, 0, 0, 1, -1, 17}, a[288]}, 
     {{1, -1, 0, -1, 1, 1, 0, 0, -1, 17}, a[289]}, 
     {{1, -1, 0, 0, -1, 1, -1, 0, 0, 27}, a[291]}, 
     {{1, -1, 0, 0, -1, 1, 0, 0, 0, 19}, a[293]}, 
     {{1, -1, 0, 0, -1, 1, 0, 1, -1, 21}, a[294]}, 
     {{1, -1, 0, 0, 0, 0, -1, 0, 0, 14}, a[87]}, 
     {{1, -1, 0, 0, 0, 0, 0, 0, 0, 6}, a[88]}, 
     {{1, -1, 0, 0, 0, 1, -1, 0, -1, 16}, a[155]}, 
     {{1, -1, 0, 0, 0, 1, -1, 0, 0, 12}, a[89]}, 
     {{1, -1, 0, 0, 0, 1, -1, 1, -1, 14}, a[295]}, 
     {{1, -1, 0, 0, 0, 1, 0, 0, -1, 8}, a[90]}, 
     {{1, -1, 0, 0, 0, 1, 0, 0, 0, 4}, a[91]}, 
     {{1, -1, 0, 0, 0, 1, 0, 1, -1, 6}, a[156]}, 
     {{1, -1, 0, 0, 0, 1, 1, 0, -1, 7}, a[157]}, 
     {{1, -1, 1, -1, 0, 0, 0, 1, -1, 17}, a[296]}, 
     {{1, -1, 1, -1, 0, 1, 0, 1, -2, 19}, a[297]}, 
     {{1, 0, -1, -1, -1, 0, 0, 1, 0, 27}, a[298]}, 
     {{1, 0, -1, -1, 0, 0, 0, 0, 0, 14}, a[92]}, 
     {{1, 0, -1, -1, 0, 0, 0, 1, -1, 16}, a[158]}, 
     {{1, 0, -1, -1, 0, 0, 0, 1, 0, 12}, a[159]}, 
     {{1, 0, -1, -1, 0, 1, 0, 1, -1, 14}, a[300]}, 
     {{1, 0, -1, 0, -1, 0, -1, 0, 0, 28}, a[301]}, 
     {{1, 0, -1, 0, -1, 0, 0, 0, 0, 20}, a[93]}, 
     {{1, 0, -1, 0, -1, 0, 0, 0, 1, 17}, a[304]}, 
     {{1, 0, -1, 0, -1, 0, 0, 1, 0, 19}, a[160]}, 
     {{1, 0, -1, 0, 0, 0, -1, 0, 0, 13}, a[94]}, 
     {{1, 0, -1, 0, 0, 0, 0, -1, 0, 17}, a[95]}, 
     {{1, 0, -1, 0, 0, 0, 0, 0, 0, 6}, a[96]}, 
     {{1, 0, -1, 1, -1, 0, -1, 0, 0, 20}, a[161]}, 
     {{1, 0, -1, 1, -1, 0, -1, 0, 1, 18}, a[162]}, 
     {{1, 0, 0, -1, -1, 0, 0, 1, 0, 19}, a[310]}, 
     {{1, 0, 0, -1, -1, 1, 0, 1, -1, 21}, a[311]}, 
     {{1, 0, 0, -1, 0, 0, 0, 0, 0, 6}, a[97]}, 
     {{1, 0, 0, -1, 0, 0, 0, 1, -1, 8}, a[98]}, 
     {{1, 0, 0, -1, 0, 0, 0, 1, 0, 4}, a[99]}, 
     {{1, 0, 0, -1, 0, 1, 0, 1, -1, 6}, a[100]}, 
     {{1, 0, 0, 0, -1, 0, -1, 0, 0, 20}, a[163]}, 
     {{1, 0, 0, 0, -1, 0, -1, 0, 1, 17}, a[312]}, 
     {{1, 0, 0, 0, -1, 0, 0, 0, 0, 12}, a[101]}, 
     {{1, 0, 0, 0, -1, 0, 0, 0, 1, 9}, a[314]}, 
     {{1, 0, 0, 0, -1, 0, 0, 1, 0, 11}, a[315]}, 
     {{1, 0, 0, 0, -1, 1, -1, 0, 0, 19}, a[164]}, 
     {{1, 0, 0, 0, -1, 1, 0, 0, 0, 11}, a[317]}, 
     {{1, 0, 0, 0, 0, -1, -1, 0, 0, 17}, a[319]}, 
     {{1, 0, 0, 0, 0, -1, 0, -1, 0, 21}, a[320]}, 
     {{1, 0, 0, 0, 0, -1, 0, 0, 0, 10}, a[102]}, 
     {{1, 0, 0, 0, 0, 0, -1, 0, 0, 6}, a[103]}, 
     {{1, 0, 0, 0, 0, 0, 0, -1, 0, 10}, a[104]}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, -1, 8}, a[105]}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, a[106]}, 
     {{1, 0, 0, 0, 1, -1, 0, -1, 0, 11}, a[165]}, 
     {{1, 0, 0, 1, -1, -1, -1, 0, 0, 24}, a[321]}, 
     {{1, 0, 0, 1, -1, 0, -1, 0, 0, 13}, a[323]}, 
     {{1, 0, 0, 1, -1, 0, -1, 0, 1, 11}, a[324]}, 
     {{1, 0, 0, 1, -1, 1, -1, 0, 0, 12}, a[325]}, 
     {{1, 0, 0, 1, 0, -1, -1, 0, 0, 12}, a[166]}, 
     {{1, 0, 0, 1, 0, -1, 0, -1, 0, 17}, a[326]}, 
     {{1, 0, 1, -1, 0, 0, 0, 1, -1, 7}, a[167]}, 
     {{1, 1, -1, 0, -1, 0, -1, 0, 0, 20}, a[168]}, 
     {{1, 1, -1, 0, -1, 0, -1, 0, 1, 18}, a[328]}, 
     {{1, 1, -1, 0, -1, 0, 0, -1, 0, 24}, a[169]}, 
     {{1, 1, -1, 0, -1, 0, 0, 0, 0, 13}, a[107]}, 
     {{1, 1, -1, 0, -1, 0, 0, 0, 1, 11}, a[331]}, 
     {{1, 1, -1, 0, -1, 0, 0, 1, 0, 12}, a[170]}, 
     {{1, 1, -1, 0, 0, 0, 0, -1, 0, 12}, a[108]}, 
     {{1, 1, -1, 1, -1, 0, -1, 0, 0, 14}, a[171]}, 
     {{1, 1, -1, 1, -1, 0, -1, 0, 1, 13}, a[172]}, 
     {{1, 1, -1, 1, 0, -1, 0, -1, 0, 19}, a[341]}, 
     {{1, 1, 0, 0, 0, -1, 0, -1, 0, 17}, a[342]}, 
     {{1, 1, 0, 1, 0, -1, -1, -1, 0, 19}, a[350]}, 
     {{2, -1, -1, -1, 0, 1, 0, 1, -1, 19}, a[353]}, 
     {{2, -1, 0, -1, 0, 1, -1, 1, -1, 19}, a[354]}, 
     {{2, -1, 0, -1, 0, 1, 0, 1, -1, 11}, a[355]}};


==> anc/G48-variables.m <==
(* This file defines

   - a list "A" of 356 G(4,8) cluster variables
   - the quantities A1, A2, G1, G2 described in the
     text, that are not cluster variables

   Each quantity is expressed as a positive linear combination
   of monomials in the initial cluster variables, using the
   shorthand given in the "rename" rule.

   The entries in A are in no particular order except that

   - A[[1 ;; 108]] are known to be symbol entries of the
     2-loop 8-point MHV amplitude [arXiv:1105.5606]
   - A[[1 ;; 172]] are known to be symbol entries of the
     2-loop 8-point NMHV amplitude [arXiv: 1911.01290]

   (When references state that these amplitudes contain
   116 or 180 rational letters, respectively, the 8 frozen
   variables f1, ..., f8 are being inculded in the count.)

   NOTE: The list A is not closed under the "flip" element
   of the D_8 dihedral group that acts via
      br[a_, b_, c_, d_] -> br[9-d, 9-c, 9-b, 9-a]
   The largest subgroup that is closed under "flip" has
   272 elements; precisely those that appear in G48-parity.m.
*)

rename =
    {a1 -> br[1, 2, 3, 5], a2 -> br[1, 2, 4, 5], a3 -> br[1, 3, 4, 5], 
     a4 -> br[1, 2, 3, 6], a5 -> br[1, 2, 5, 6], a6 -> br[1, 4, 5, 6], 
     a7 -> br[1, 2, 3, 7], a8 -> br[1, 2, 6, 7], a9 -> br[1, 5, 6, 7], 
     f1 -> br[1, 2, 3, 4], f2 -> br[2, 3, 4, 5], f3 -> br[3, 4, 5, 6], 
     f4 -> br[4, 5, 6, 7], f5 -> br[5, 6, 7, 8], f6 -> br[1, 6, 7, 8], 
     f7 -> br[1, 2, 7, 8], f8 -> br[1, 2, 3, 8]};

A = {a1, (a2*a4*f5)/a5 + (a1*a6*a8*f5)/(a5*a9) + (a1*f4*f6)/a9, 
     (a2*a7*f6)/a8 + (a1*a6*f7)/a5 + (a2*a4*a9*f7)/(a5*a8), 
     (a1*a8*f3)/a5 + (a2*a4*a9*f3)/(a5*a6) + (a3*a4*f4)/a6, 
     (a3*a7*f5)/a9 + (a2*a7*f3*f6)/(a6*a8) + (a3*a5*a7*f4*f6)/(a6*a8*a9) + 
      (a1*f3*f7)/a5 + (a2*a4*a9*f3*f7)/(a5*a6*a8) + (a3*a4*f4*f7)/(a6*a8), 
     (a1*a6*a8*f2)/(a3*a5) + (a2*a4*a9*f2)/(a3*a5) + (a1*a2*a8*f3)/(a3*a5) + 
      (a2^2*a4*a9*f3)/(a3*a5*a6) + (a2*a4*f4)/a6, 
     (a2*a7*f5)/a9 + (a2*a7*f2*f6)/(a3*a8) + (a2^2*a7*f3*f6)/(a3*a6*a8) + 
      (a2*a5*a7*f4*f6)/(a6*a8*a9) + (a1*a6*f2*f7)/(a3*a5) + 
      (a2*a4*a9*f2*f7)/(a3*a5*a8) + (a1*a2*f3*f7)/(a3*a5) + 
      (a2^2*a4*a9*f3*f7)/(a3*a5*a6*a8) + (a2*a4*f4*f7)/(a6*a8), a2, 
     (a2*a9*f3)/a6 + (a3*a5*f4)/a6, (a3*a8*f5)/a9 + (a2*f3*f6)/a6 + 
      (a3*a5*f4*f6)/(a6*a9), (a2*a8*f3)/a5 + (a2^2*a4*a9*f3)/(a1*a5*a6) + 
      (a2*a9*f1*f3)/(a1*a6) + (a2*a3*a4*f4)/(a1*a6) + (a3*a5*f1*f4)/(a1*a6), 
     (a2*a3*a7*f5)/(a1*a9) + (a3*a5*a7*f1*f5)/(a1*a4*a9) + 
      (a3*a8*f1*f5)/(a4*a9) + (a2^2*a7*f3*f6)/(a1*a6*a8) + 
      (a2*f1*f3*f6)/(a4*a6) + (a2*a5*a7*f1*f3*f6)/(a1*a4*a6*a8) + 
      (a2*a3*a5*a7*f4*f6)/(a1*a6*a8*a9) + (a3*a5*f1*f4*f6)/(a4*a6*a9) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a4*a6*a8*a9) + (a2*f3*f7)/a5 + 
      (a2^2*a4*a9*f3*f7)/(a1*a5*a6*a8) + (a2*a9*f1*f3*f7)/(a1*a6*a8) + 
      (a2*a3*a4*f4*f7)/(a1*a6*a8) + (a3*a5*f1*f4*f7)/(a1*a6*a8), a3, a4, 
     (a5*a7*f6)/a8 + (a4*a9*f7)/a8, (a6*a7*f5)/a9 + (a5*a7*f4*f6)/(a8*a9) + 
      (a4*f4*f7)/a8, a5, (a6*a8*f5)/a9 + (a5*f4*f6)/a9, 
     (a5*a6*a7*f5)/(a4*a9) + (a1*a6*a8*f5)/(a4*a9) + (a1*a5*f4*f6)/(a4*a9) + 
      (a5^2*a7*f4*f6)/(a4*a8*a9) + (a5*f4*f7)/a8, a6, a7, a8, a9, 
     (a2*a4*f5)/(a1*a5) + (a6*a8*f5)/(a5*a9) + (f1*f5)/a1 + (f4*f6)/a9, 
     (a1*f6)/a4 + (a5*a7*f6)/(a4*a8) + (a9*f7)/a8, 
     (a2*f5)/a5 + (a6*a7*f5)/(a4*a9) + (a1*a6*a8*f5)/(a4*a5*a9) + 
      (a1*f4*f6)/(a4*a9) + (a5*a7*f4*f6)/(a4*a8*a9) + (f4*f7)/a8, 
     (a4*f7)/a7 + (a8*f8)/a7, (a5*f6)/a8 + (a4*a9*f7)/(a7*a8) + (a9*f8)/a7, 
     (a6*f5)/a9 + (a5*f4*f6)/(a8*a9) + (a4*f4*f7)/(a7*a8) + (f4*f8)/a7, 
     (a9*f3)/a6 + (a1*f4)/a2 + (a3*a5*f4)/(a2*a6), 
     (a4*f5)/a5 + (a3*a8*f5)/(a2*a9) + (a1*a6*a8*f5)/(a2*a5*a9) + 
      (f3*f6)/a6 + (a1*f4*f6)/(a2*a9) + (a3*a5*f4*f6)/(a2*a6*a9), 
     (a1*f5)/a5 + (a3*a5*a7*f5)/(a2*a4*a9) + (a1*a6*a7*f5)/(a2*a4*a9) + 
      (a1*a3*a8*f5)/(a2*a4*a9) + (a1^2*a6*a8*f5)/(a2*a4*a5*a9) + 
      (a1*f3*f6)/(a4*a6) + (a5*a7*f3*f6)/(a4*a6*a8) + 
      (a1^2*f4*f6)/(a2*a4*a9) + (a1*a3*a5*f4*f6)/(a2*a4*a6*a9) + 
      (a1*a5*a7*f4*f6)/(a2*a4*a8*a9) + (a3*a5^2*a7*f4*f6)/(a2*a4*a6*a8*a9) + 
      (a9*f3*f7)/(a6*a8) + (a1*f4*f7)/(a2*a8) + (a3*a5*f4*f7)/(a2*a6*a8), 
     (a3*a5*f5)/(a2*a9) + (a1*a6*f5)/(a2*a9) + (a5*f3*f6)/(a6*a8) + 
      (a1*a5*f4*f6)/(a2*a8*a9) + (a3*a5^2*f4*f6)/(a2*a6*a8*a9) + 
      (a4*a9*f3*f7)/(a6*a7*a8) + (a1*a4*f4*f7)/(a2*a7*a8) + 
      (a3*a4*a5*f4*f7)/(a2*a6*a7*a8) + (a9*f3*f8)/(a6*a7) + 
      (a1*f4*f8)/(a2*a7) + (a3*a5*f4*f8)/(a2*a6*a7), 
     (a6*a8)/a5 + (a2*a4*a9)/(a1*a5) + (a9*f1)/a1, (a2*a7*f6)/(a1*a8) + 
      (f1*f6)/a4 + (a5*a7*f1*f6)/(a1*a4*a8) + (a6*f7)/a5 + 
      (a2*a4*a9*f7)/(a1*a5*a8) + (a9*f1*f7)/(a1*a8), 
     (a2*a4*f6)/(a1*a8) + (a5*f1*f6)/(a1*a8) + (a4*a6*f7)/(a5*a7) + 
      (a2*a4^2*a9*f7)/(a1*a5*a7*a8) + (a4*a9*f1*f7)/(a1*a7*a8) + 
      (a6*a8*f8)/(a5*a7) + (a2*a4*a9*f8)/(a1*a5*a7) + (a9*f1*f8)/(a1*a7), 
     (a8*f3)/a5 + (a2*a4*a9*f3)/(a1*a5*a6) + (a9*f1*f3)/(a1*a6) + 
      (a3*a4*f4)/(a1*a6) + (f1*f4)/a2 + (a3*a5*f1*f4)/(a1*a2*a6), 
     (a2*a7*a9*f3*f6)/(a1*a6*a8) + (a9*f1*f3*f6)/(a4*a6) + 
      (a5*a7*a9*f1*f3*f6)/(a1*a4*a6*a8) + (a3*a5*a7*f4*f6)/(a1*a6*a8) + 
      (a1*f1*f4*f6)/(a2*a4) + (a3*a5*f1*f4*f6)/(a2*a4*a6) + 
      (a5*a7*f1*f4*f6)/(a2*a4*a8) + (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a6*a8) + 
      (a9*f3*f7)/a5 + (a2*a4*a9^2*f3*f7)/(a1*a5*a6*a8) + 
      (a9^2*f1*f3*f7)/(a1*a6*a8) + (a3*a4*a9*f4*f7)/(a1*a6*a8) + 
      (a9*f1*f4*f7)/(a2*a8) + (a3*a5*a9*f1*f4*f7)/(a1*a2*a6*a8), 
     (a3*a7*f5)/(a1*a9) + (f1*f5)/a5 + (a3*a5*a7*f1*f5)/(a1*a2*a4*a9) + 
      (a6*a7*f1*f5)/(a2*a4*a9) + (a3*a8*f1*f5)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f5)/(a2*a4*a5*a9) + (a2*a7*f3*f6)/(a1*a6*a8) + 
      (f1*f3*f6)/(a4*a6) + (a5*a7*f1*f3*f6)/(a1*a4*a6*a8) + 
      (a3*a5*a7*f4*f6)/(a1*a6*a8*a9) + (a1*f1*f4*f6)/(a2*a4*a9) + 
      (a3*a5*f1*f4*f6)/(a2*a4*a6*a9) + (a5*a7*f1*f4*f6)/(a2*a4*a8*a9) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a6*a8*a9) + (f3*f7)/a5 + 
      (a2*a4*a9*f3*f7)/(a1*a5*a6*a8) + (a9*f1*f3*f7)/(a1*a6*a8) + 
      (a3*a4*f4*f7)/(a1*a6*a8) + (f1*f4*f7)/(a2*a8) + 
      (a3*a5*f1*f4*f7)/(a1*a2*a6*a8), (a2*a4*a9*f3*f6)/(a1*a6*a8) + 
      (a5*a9*f1*f3*f6)/(a1*a6*a8) + (a3*a4*a5*f4*f6)/(a1*a6*a8) + 
      (a5*f1*f4*f6)/(a2*a8) + (a3*a5^2*f1*f4*f6)/(a1*a2*a6*a8) + 
      (a4*a9*f3*f7)/(a5*a7) + (a2*a4^2*a9^2*f3*f7)/(a1*a5*a6*a7*a8) + 
      (a4*a9^2*f1*f3*f7)/(a1*a6*a7*a8) + (a3*a4^2*a9*f4*f7)/(a1*a6*a7*a8) + 
      (a4*a9*f1*f4*f7)/(a2*a7*a8) + (a3*a4*a5*a9*f1*f4*f7)/(a1*a2*a6*a7*a8) + 
      (a8*a9*f3*f8)/(a5*a7) + (a2*a4*a9^2*f3*f8)/(a1*a5*a6*a7) + 
      (a9^2*f1*f3*f8)/(a1*a6*a7) + (a3*a4*a9*f4*f8)/(a1*a6*a7) + 
      (a9*f1*f4*f8)/(a2*a7) + (a3*a5*a9*f1*f4*f8)/(a1*a2*a6*a7), 
     (a3*a4*f5)/(a1*a9) + (a3*a5*f1*f5)/(a1*a2*a9) + (a6*f1*f5)/(a2*a9) + 
      (a2*a4*f3*f6)/(a1*a6*a8) + (a5*f1*f3*f6)/(a1*a6*a8) + 
      (a3*a4*a5*f4*f6)/(a1*a6*a8*a9) + (a5*f1*f4*f6)/(a2*a8*a9) + 
      (a3*a5^2*f1*f4*f6)/(a1*a2*a6*a8*a9) + (a4*f3*f7)/(a5*a7) + 
      (a2*a4^2*a9*f3*f7)/(a1*a5*a6*a7*a8) + (a4*a9*f1*f3*f7)/(a1*a6*a7*a8) + 
      (a3*a4^2*f4*f7)/(a1*a6*a7*a8) + (a4*f1*f4*f7)/(a2*a7*a8) + 
      (a3*a4*a5*f1*f4*f7)/(a1*a2*a6*a7*a8) + (a8*f3*f8)/(a5*a7) + 
      (a2*a4*a9*f3*f8)/(a1*a5*a6*a7) + (a9*f1*f3*f8)/(a1*a6*a7) + 
      (a3*a4*f4*f8)/(a1*a6*a7) + (f1*f4*f8)/(a2*a7) + 
      (a3*a5*f1*f4*f8)/(a1*a2*a6*a7), (a3*a5*a7*f5*f6)/(a1*a8*a9) + 
      (a3*a5*f1*f5*f6)/(a2*a4*a9) + (a1*a6*f1*f5*f6)/(a2*a4*a9) + 
      (a3*a5^2*a7*f1*f5*f6)/(a1*a2*a4*a8*a9) + (a5*a6*a7*f1*f5*f6)/
       (a2*a4*a8*a9) + (a2*a5*a7*f3*f6^2)/(a1*a6*a8^2) + 
      (a5^2*a7*f1*f3*f6^2)/(a1*a4*a6*a8^2) + (a5*f1*f3*f6^2)/(a4*a6*a8) + 
      (a3*a5^2*a7*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^2*a7*f1*f4*f6^2)/
       (a2*a4*a8^2*a9) + (a3*a5^3*a7*f1*f4*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (a1*a5*f1*f4*f6^2)/(a2*a4*a8*a9) + (a3*a5^2*f1*f4*f6^2)/
       (a2*a4*a6*a8*a9) + (a3*a4*f5*f7)/(a1*a8) + (a3*a5*f1*f5*f7)/
       (a1*a2*a8) + (a6*f1*f5*f7)/(a2*a8) + (f3*f6*f7)/a8 + 
      (2*a2*a4*a9*f3*f6*f7)/(a1*a6*a8^2) + (2*a5*a9*f1*f3*f6*f7)/
       (a1*a6*a8^2) + (a9*f1*f3*f6*f7)/(a6*a7*a8) + (2*a3*a4*a5*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*f1*f4*f6*f7)/(a2*a8^2) + 
      (2*a3*a5^2*f1*f4*f6*f7)/(a1*a2*a6*a8^2) + (a1*f1*f4*f6*f7)/(a2*a7*a8) + 
      (a3*a5*f1*f4*f6*f7)/(a2*a6*a7*a8) + (a4*a9*f3*f7^2)/(a5*a7*a8) + 
      (a2*a4^2*a9^2*f3*f7^2)/(a1*a5*a6*a7*a8^2) + (a4*a9^2*f1*f3*f7^2)/
       (a1*a6*a7*a8^2) + (a3*a4^2*a9*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a4*a9*f1*f4*f7^2)/(a2*a7*a8^2) + (a3*a4*a5*a9*f1*f4*f7^2)/
       (a1*a2*a6*a7*a8^2) + (a2*a9*f3*f6*f8)/(a1*a6*a8) + 
      (a9*f1*f3*f6*f8)/(a4*a6*a7) + (a5*a9*f1*f3*f6*f8)/(a1*a4*a6*a8) + 
      (a3*a5*f4*f6*f8)/(a1*a6*a8) + (a1*f1*f4*f6*f8)/(a2*a4*a7) + 
      (a3*a5*f1*f4*f6*f8)/(a2*a4*a6*a7) + (a5*f1*f4*f6*f8)/(a2*a4*a8) + 
      (a3*a5^2*f1*f4*f6*f8)/(a1*a2*a4*a6*a8) + (a9*f3*f7*f8)/(a5*a7) + 
      (a2*a4*a9^2*f3*f7*f8)/(a1*a5*a6*a7*a8) + (a9^2*f1*f3*f7*f8)/
       (a1*a6*a7*a8) + (a3*a4*a9*f4*f7*f8)/(a1*a6*a7*a8) + 
      (a9*f1*f4*f7*f8)/(a2*a7*a8) + (a3*a5*a9*f1*f4*f7*f8)/(a1*a2*a6*a7*a8), 
     (a5*a7)/a4 + (a1*a8)/a4, (a2*a8*f5)/a5 + (a6*a7*a8*f5)/(a4*a9) + 
      (a1*a6*a8^2*f5)/(a4*a5*a9) + (a5*a7*f4*f6)/(a4*a9) + 
      (a1*a8*f4*f6)/(a4*a9), (a1*f7)/a7 + (a5*f8)/a4 + (a1*a8*f8)/(a4*a7), 
     (a2*a4*f5*f7)/(a5*a7) + (a1*a6*a8*f5*f7)/(a5*a7*a9) + 
      (a1*f4*f6*f7)/(a7*a9) + (a2*a8*f5*f8)/(a5*a7) + (a6*a8*f5*f8)/(a4*a9) + 
      (a1*a6*a8^2*f5*f8)/(a4*a5*a7*a9) + (a5*f4*f6*f8)/(a4*a9) + 
      (a1*a8*f4*f6*f8)/(a4*a7*a9), (a6*a7)/a4 + (a1*a6*a8)/(a4*a5) + 
      (a2*a9)/a5, (a1*a6*a8*f7)/(a5*a7) + (a2*a4*a9*f7)/(a5*a7) + 
      (a6*a8*f8)/a4 + (a1*a6*a8^2*f8)/(a4*a5*a7) + (a2*a8*a9*f8)/(a5*a7), 
     (a2*f6)/a8 + (a1*a6*f7)/(a5*a7) + (a2*a4*a9*f7)/(a5*a7*a8) + 
      (a6*f8)/a4 + (a1*a6*a8*f8)/(a4*a5*a7) + (a2*a9*f8)/(a5*a7), 
     (a7*f3)/a4 + (a1*a8*f3)/(a4*a5) + (a2*a9*f3)/(a5*a6) + (a3*f4)/a6, 
     (a1*a8*f3*f7)/(a5*a7) + (a2*a4*a9*f3*f7)/(a5*a6*a7) + 
      (a3*a4*f4*f7)/(a6*a7) + (a8*f3*f8)/a4 + (a1*a8^2*f3*f8)/(a4*a5*a7) + 
      (a2*a8*a9*f3*f8)/(a5*a6*a7) + (a3*a8*f4*f8)/(a6*a7), 
     (a2*a9*f3*f6)/(a6*a8) + (a3*a5*f4*f6)/(a6*a8) + (a1*a9*f3*f7)/(a5*a7) + 
      (a2*a4*a9^2*f3*f7)/(a5*a6*a7*a8) + (a3*a4*a9*f4*f7)/(a6*a7*a8) + 
      (a9*f3*f8)/a4 + (a1*a8*a9*f3*f8)/(a4*a5*a7) + 
      (a2*a9^2*f3*f8)/(a5*a6*a7) + (a3*a9*f4*f8)/(a6*a7), 
     (a3*f5)/a9 + (a2*f3*f6)/(a6*a8) + (a3*a5*f4*f6)/(a6*a8*a9) + 
      (a1*f3*f7)/(a5*a7) + (a2*a4*a9*f3*f7)/(a5*a6*a7*a8) + 
      (a3*a4*f4*f7)/(a6*a7*a8) + (f3*f8)/a4 + (a1*a8*f3*f8)/(a4*a5*a7) + 
      (a2*a9*f3*f8)/(a5*a6*a7) + (a3*f4*f8)/(a6*a7), 
     (a2*f3*f6)/a5 + (a2^2*a4*a9*f3*f6)/(a1*a5*a6*a8) + 
      (a2*a9*f1*f3*f6)/(a1*a6*a8) + (a2*a3*a4*f4*f6)/(a1*a6*a8) + 
      (a3*a5*f1*f4*f6)/(a1*a6*a8) + (a1*a6*a8*f3*f7)/(a5^2*a7) + 
      (2*a2*a4*a9*f3*f7)/(a5^2*a7) + (a2^2*a4^2*a9^2*f3*f7)/
       (a1*a5^2*a6*a7*a8) + (a9*f1*f3*f7)/(a5*a7) + (a2*a4*a9^2*f1*f3*f7)/
       (a1*a5*a6*a7*a8) + (a3*a4*f4*f7)/(a5*a7) + (a2*a3*a4^2*a9*f4*f7)/
       (a1*a5*a6*a7*a8) + (a3*a4*a9*f1*f4*f7)/(a1*a6*a7*a8) + 
      (a6*a8*f3*f8)/(a4*a5) + (a1*a6*a8^2*f3*f8)/(a4*a5^2*a7) + 
      (a2*a9*f3*f8)/(a1*a5) + (2*a2*a8*a9*f3*f8)/(a5^2*a7) + 
      (a2^2*a4*a9^2*f3*f8)/(a1*a5^2*a6*a7) + (a9*f1*f3*f8)/(a1*a4) + 
      (a8*a9*f1*f3*f8)/(a4*a5*a7) + (a2*a9^2*f1*f3*f8)/(a1*a5*a6*a7) + 
      (a3*a8*f4*f8)/(a5*a7) + (a2*a3*a4*a9*f4*f8)/(a1*a5*a6*a7) + 
      (a3*a9*f1*f4*f8)/(a1*a6*a7), (a5*a7*f5)/a9 + (a5*a7*f2*f6)/(a3*a8) + 
      (a2*a5*a7*f3*f6)/(a3*a6*a8) + (a5^2*a7*f4*f6)/(a6*a8*a9) + 
      (a4*a9*f2*f7)/(a3*a8) + (a2*a4*a9*f3*f7)/(a3*a6*a8) + 
      (a4*a5*f4*f7)/(a6*a8), (a6*f2)/a3 + (a2*f3)/a3, 
     (a9*f2)/a3 + (a2*a9*f3)/(a3*a6) + (a5*f4)/a6, (a8*f5)/a9 + (f2*f6)/a3 + 
      (a2*f3*f6)/(a3*a6) + (a5*f4*f6)/(a6*a9), (a5*a7*f5)/(a4*a9) + 
      (a1*a8*f5)/(a4*a9) + (a1*f2*f6)/(a3*a4) + (a5*a7*f2*f6)/(a3*a4*a8) + 
      (a1*a2*f3*f6)/(a3*a4*a6) + (a2*a5*a7*f3*f6)/(a3*a4*a6*a8) + 
      (a1*a5*f4*f6)/(a4*a6*a9) + (a5^2*a7*f4*f6)/(a4*a6*a8*a9) + 
      (a9*f2*f7)/(a3*a8) + (a2*a9*f3*f7)/(a3*a6*a8) + (a5*f4*f7)/(a6*a8), 
     (a5*f5)/a9 + (a5*f2*f6)/(a3*a8) + (a2*a5*f3*f6)/(a3*a6*a8) + 
      (a5^2*f4*f6)/(a6*a8*a9) + (a4*a9*f2*f7)/(a3*a7*a8) + 
      (a2*a4*a9*f3*f7)/(a3*a6*a7*a8) + (a4*a5*f4*f7)/(a6*a7*a8) + 
      (a9*f2*f8)/(a3*a7) + (a2*a9*f3*f8)/(a3*a6*a7) + (a5*f4*f8)/(a6*a7), 
     (a6*a8*f2)/(a3*a5) + (a2*a4*a9*f2)/(a1*a3*a5) + (a9*f1*f2)/(a1*a3) + 
      (a2*a8*f3)/(a3*a5) + (a2^2*a4*a9*f3)/(a1*a3*a5*a6) + 
      (a2*a9*f1*f3)/(a1*a3*a6) + (a2*a4*f4)/(a1*a6) + (a5*f1*f4)/(a1*a6), 
     (a2*a7*f5)/(a1*a9) + (a5*a7*f1*f5)/(a1*a4*a9) + (a8*f1*f5)/(a4*a9) + 
      (a2*a7*f2*f6)/(a1*a3*a8) + (f1*f2*f6)/(a3*a4) + 
      (a5*a7*f1*f2*f6)/(a1*a3*a4*a8) + (a2^2*a7*f3*f6)/(a1*a3*a6*a8) + 
      (a2*f1*f3*f6)/(a3*a4*a6) + (a2*a5*a7*f1*f3*f6)/(a1*a3*a4*a6*a8) + 
      (a2*a5*a7*f4*f6)/(a1*a6*a8*a9) + (a5*f1*f4*f6)/(a4*a6*a9) + 
      (a5^2*a7*f1*f4*f6)/(a1*a4*a6*a8*a9) + (a6*f2*f7)/(a3*a5) + 
      (a2*a4*a9*f2*f7)/(a1*a3*a5*a8) + (a9*f1*f2*f7)/(a1*a3*a8) + 
      (a2*f3*f7)/(a3*a5) + (a2^2*a4*a9*f3*f7)/(a1*a3*a5*a6*a8) + 
      (a2*a9*f1*f3*f7)/(a1*a3*a6*a8) + (a2*a4*f4*f7)/(a1*a6*a8) + 
      (a5*f1*f4*f7)/(a1*a6*a8), (a6*a7*f2)/(a3*a4) + 
      (a1*a6*a8*f2)/(a3*a4*a5) + (a2*a9*f2)/(a3*a5) + (a2*a7*f3)/(a3*a4) + 
      (a1*a2*a8*f3)/(a3*a4*a5) + (a2^2*a9*f3)/(a3*a5*a6) + (a2*f4)/a6, 
     (a2*f5)/a9 + (a2*f2*f6)/(a3*a8) + (a2^2*f3*f6)/(a3*a6*a8) + 
      (a2*a5*f4*f6)/(a6*a8*a9) + (a1*a6*f2*f7)/(a3*a5*a7) + 
      (a2*a4*a9*f2*f7)/(a3*a5*a7*a8) + (a1*a2*f3*f7)/(a3*a5*a7) + 
      (a2^2*a4*a9*f3*f7)/(a3*a5*a6*a7*a8) + (a2*a4*f4*f7)/(a6*a7*a8) + 
      (a6*f2*f8)/(a3*a4) + (a1*a6*a8*f2*f8)/(a3*a4*a5*a7) + 
      (a2*a9*f2*f8)/(a3*a5*a7) + (a2*f3*f8)/(a3*a4) + 
      (a1*a2*a8*f3*f8)/(a3*a4*a5*a7) + (a2^2*a9*f3*f8)/(a3*a5*a6*a7) + 
      (a2*f4*f8)/(a6*a7), (a3*a5)/a2 + (a1*a6)/a2, 
     (a3*a8)/a2 + (a1*a6*a8)/(a2*a5) + (a4*a9)/a5, (a7*f6)/a8 + (a3*f7)/a2 + 
      (a1*a6*f7)/(a2*a5) + (a4*a9*f7)/(a5*a8), 
     (a4*f6)/a8 + (a3*a4*f7)/(a2*a7) + (a1*a4*a6*f7)/(a2*a5*a7) + 
      (a4^2*a9*f7)/(a5*a7*a8) + (a3*a8*f8)/(a2*a7) + 
      (a1*a6*a8*f8)/(a2*a5*a7) + (a4*a9*f8)/(a5*a7), 
     (a1*f6)/a8 + (a1*a3*f7)/(a2*a7) + (a1^2*a6*f7)/(a2*a5*a7) + 
      (a1*a4*a9*f7)/(a5*a7*a8) + (a3*a5*f8)/(a2*a4) + (a1*a6*f8)/(a2*a4) + 
      (a1*a3*a8*f8)/(a2*a4*a7) + (a1^2*a6*a8*f8)/(a2*a4*a5*a7) + 
      (a1*a9*f8)/(a5*a7), (a5*f2)/a2 + (a1*a6*f2)/(a2*a3) + (a1*f3)/a3, 
     (a4*a6*f2*f5)/(a3*a5) + (a6*a8*f2*f5)/(a2*a9) + 
      (a1*a6^2*a8*f2*f5)/(a2*a3*a5*a9) + (a2*a4*f3*f5)/(a3*a5) + 
      (a1*a6*a8*f3*f5)/(a3*a5*a9) + (a5*f2*f4*f6)/(a2*a9) + 
      (a1*a6*f2*f4*f6)/(a2*a3*a9) + (a1*f3*f4*f6)/(a3*a9), 
     (a1*a6*f2*f5)/(a3*a5) + (a5*a6*a7*f2*f5)/(a2*a4*a9) + 
      (a1*a6^2*a7*f2*f5)/(a2*a3*a4*a9) + (a1*a6*a8*f2*f5)/(a2*a4*a9) + 
      (a1^2*a6^2*a8*f2*f5)/(a2*a3*a4*a5*a9) + (a1*a2*f3*f5)/(a3*a5) + 
      (a1*a6*a7*f3*f5)/(a3*a4*a9) + (a1^2*a6*a8*f3*f5)/(a3*a4*a5*a9) + 
      (a1*a5*f2*f4*f6)/(a2*a4*a9) + (a1^2*a6*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a5^2*a7*f2*f4*f6)/(a2*a4*a8*a9) + (a1*a5*a6*a7*f2*f4*f6)/
       (a2*a3*a4*a8*a9) + (a1^2*f3*f4*f6)/(a3*a4*a9) + 
      (a1*a5*a7*f3*f4*f6)/(a3*a4*a8*a9) + (a5*f2*f4*f7)/(a2*a8) + 
      (a1*a6*f2*f4*f7)/(a2*a3*a8) + (a1*f3*f4*f7)/(a3*a8), 
     (a6*a7*f2*f6)/(a3*a8) + (a2*a7*f3*f6)/(a3*a8) + (a6*f2*f7)/a2 + 
      (a1*a6^2*f2*f7)/(a2*a3*a5) + (a4*a6*a9*f2*f7)/(a3*a5*a8) + 
      (a1*a6*f3*f7)/(a3*a5) + (a2*a4*a9*f3*f7)/(a3*a5*a8), 
     (a8*f2)/a2 + (a1*a6*a8*f2)/(a2*a3*a5) + (a4*a9*f2)/(a3*a5) + 
      (a1*a8*f3)/(a3*a5) + (a2*a4*a9*f3)/(a3*a5*a6) + (a4*f4)/a6, 
     (a7*a9*f2*f6)/(a3*a8) + (a2*a7*a9*f3*f6)/(a3*a6*a8) + 
      (a5*a7*f4*f6)/(a6*a8) + (a9*f2*f7)/a2 + (a1*a6*a9*f2*f7)/(a2*a3*a5) + 
      (a4*a9^2*f2*f7)/(a3*a5*a8) + (a1*a9*f3*f7)/(a3*a5) + 
      (a2*a4*a9^2*f3*f7)/(a3*a5*a6*a8) + (a4*a9*f4*f7)/(a6*a8), 
     (a7*f5)/a9 + (a7*f2*f6)/(a3*a8) + (a2*a7*f3*f6)/(a3*a6*a8) + 
      (a5*a7*f4*f6)/(a6*a8*a9) + (f2*f7)/a2 + (a1*a6*f2*f7)/(a2*a3*a5) + 
      (a4*a9*f2*f7)/(a3*a5*a8) + (a1*f3*f7)/(a3*a5) + 
      (a2*a4*a9*f3*f7)/(a3*a5*a6*a8) + (a4*f4*f7)/(a6*a8), 
     (a4*a9*f2*f6)/(a3*a8) + (a2*a4*a9*f3*f6)/(a3*a6*a8) + 
      (a4*a5*f4*f6)/(a6*a8) + (a4*a9*f2*f7)/(a2*a7) + 
      (a1*a4*a6*a9*f2*f7)/(a2*a3*a5*a7) + (a4^2*a9^2*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a4*a9*f3*f7)/(a3*a5*a7) + (a2*a4^2*a9^2*f3*f7)/(a3*a5*a6*a7*a8) + 
      (a4^2*a9*f4*f7)/(a6*a7*a8) + (a8*a9*f2*f8)/(a2*a7) + 
      (a1*a6*a8*a9*f2*f8)/(a2*a3*a5*a7) + (a4*a9^2*f2*f8)/(a3*a5*a7) + 
      (a1*a8*a9*f3*f8)/(a3*a5*a7) + (a2*a4*a9^2*f3*f8)/(a3*a5*a6*a7) + 
      (a4*a9*f4*f8)/(a6*a7), (a4*f5)/a9 + (a4*f2*f6)/(a3*a8) + 
      (a2*a4*f3*f6)/(a3*a6*a8) + (a4*a5*f4*f6)/(a6*a8*a9) + 
      (a4*f2*f7)/(a2*a7) + (a1*a4*a6*f2*f7)/(a2*a3*a5*a7) + 
      (a4^2*a9*f2*f7)/(a3*a5*a7*a8) + (a1*a4*f3*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9*f3*f7)/(a3*a5*a6*a7*a8) + (a4^2*f4*f7)/(a6*a7*a8) + 
      (a8*f2*f8)/(a2*a7) + (a1*a6*a8*f2*f8)/(a2*a3*a5*a7) + 
      (a4*a9*f2*f8)/(a3*a5*a7) + (a1*a8*f3*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f3*f8)/(a3*a5*a6*a7) + (a4*f4*f8)/(a6*a7), 
     (a5*a7*f5*f6)/(a8*a9) + (a5*a7*f2*f6^2)/(a3*a8^2) + 
      (a2*a5*a7*f3*f6^2)/(a3*a6*a8^2) + (a5^2*a7*f4*f6^2)/(a6*a8^2*a9) + 
      (a4*f5*f7)/a8 + (a5*f2*f6*f7)/(a2*a8) + (a1*a6*f2*f6*f7)/(a2*a3*a8) + 
      (2*a4*a9*f2*f6*f7)/(a3*a8^2) + (a1*f3*f6*f7)/(a3*a8) + 
      (2*a2*a4*a9*f3*f6*f7)/(a3*a6*a8^2) + (2*a4*a5*f4*f6*f7)/(a6*a8^2) + 
      (a4*a9*f2*f7^2)/(a2*a7*a8) + (a1*a4*a6*a9*f2*f7^2)/(a2*a3*a5*a7*a8) + 
      (a4^2*a9^2*f2*f7^2)/(a3*a5*a7*a8^2) + (a1*a4*a9*f3*f7^2)/
       (a3*a5*a7*a8) + (a2*a4^2*a9^2*f3*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (a4^2*a9*f4*f7^2)/(a6*a7*a8^2) + (a9*f2*f6*f8)/(a3*a8) + 
      (a2*a9*f3*f6*f8)/(a3*a6*a8) + (a5*f4*f6*f8)/(a6*a8) + 
      (a9*f2*f7*f8)/(a2*a7) + (a1*a6*a9*f2*f7*f8)/(a2*a3*a5*a7) + 
      (a4*a9^2*f2*f7*f8)/(a3*a5*a7*a8) + (a1*a9*f3*f7*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f3*f7*f8)/(a3*a5*a6*a7*a8) + (a4*a9*f4*f7*f8)/(a6*a7*a8), 
     (a1*a6*f2*f6)/(a3*a8) + (a1*a2*f3*f6)/(a3*a8) + (a1*a6*f2*f7)/(a2*a7) + 
      (a1^2*a6^2*f2*f7)/(a2*a3*a5*a7) + (a1*a4*a6*a9*f2*f7)/(a3*a5*a7*a8) + 
      (a1^2*a6*f3*f7)/(a3*a5*a7) + (a1*a2*a4*a9*f3*f7)/(a3*a5*a7*a8) + 
      (a5*a6*f2*f8)/(a2*a4) + (a1*a6^2*f2*f8)/(a2*a3*a4) + 
      (a1*a6*a8*f2*f8)/(a2*a4*a7) + (a1^2*a6^2*a8*f2*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a6*a9*f2*f8)/(a3*a5*a7) + (a1*a6*f3*f8)/(a3*a4) + 
      (a1^2*a6*a8*f3*f8)/(a3*a4*a5*a7) + (a1*a2*a9*f3*f8)/(a3*a5*a7), 
     (a5*a7*f2)/(a2*a4) + (a1*a6*a7*f2)/(a2*a3*a4) + (a1*a8*f2)/(a2*a4) + 
      (a1^2*a6*a8*f2)/(a2*a3*a4*a5) + (a1*a9*f2)/(a3*a5) + 
      (a1*a7*f3)/(a3*a4) + (a1^2*a8*f3)/(a3*a4*a5) + 
      (a1*a2*a9*f3)/(a3*a5*a6) + (a1*f4)/a6, (a6*a7*f2*f5)/(a3*a5) + 
      (a8*f2*f5)/a5 + (2*a1*a6*a8*f2*f5)/(a3*a5^2) + 
      (a6*a7*a8*f2*f5)/(a2*a4*a9) + (a1*a6^2*a7*a8*f2*f5)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^2*f2*f5)/(a2*a4*a5*a9) + (a1^2*a6^2*a8^2*f2*f5)/
       (a2*a3*a4*a5^2*a9) + (a2*a4*a9*f2*f5)/(a3*a5^2) + 
      (a2*a7*f3*f5)/(a3*a5) + (2*a1*a2*a8*f3*f5)/(a3*a5^2) + 
      (a1*a6*a7*a8*f3*f5)/(a3*a4*a5*a9) + (a1^2*a6*a8^2*f3*f5)/
       (a3*a4*a5^2*a9) + (a2^2*a4*a9*f3*f5)/(a3*a5^2*a6) + 
      (a2*a4*f4*f5)/(a5*a6) + (a1*a8*f4*f5)/(a5*a9) + (a1*f2*f4*f6)/(a3*a5) + 
      (a5*a7*f2*f4*f6)/(a2*a4*a9) + (a1*a6*a7*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a1*a8*f2*f4*f6)/(a2*a4*a9) + (a1^2*a6*a8*f2*f4*f6)/(a2*a3*a4*a5*a9) + 
      (a1*a2*f3*f4*f6)/(a3*a5*a6) + (a1*a7*f3*f4*f6)/(a3*a4*a9) + 
      (a1^2*a8*f3*f4*f6)/(a3*a4*a5*a9) + (a1*f4^2*f6)/(a6*a9), 
     (a1*f5)/a9 + (a1*f2*f6)/(a3*a8) + (a1*a2*f3*f6)/(a3*a6*a8) + 
      (a1*a5*f4*f6)/(a6*a8*a9) + (a1*f2*f7)/(a2*a7) + 
      (a1^2*a6*f2*f7)/(a2*a3*a5*a7) + (a1*a4*a9*f2*f7)/(a3*a5*a7*a8) + 
      (a1^2*f3*f7)/(a3*a5*a7) + (a1*a2*a4*a9*f3*f7)/(a3*a5*a6*a7*a8) + 
      (a1*a4*f4*f7)/(a6*a7*a8) + (a5*f2*f8)/(a2*a4) + 
      (a1*a6*f2*f8)/(a2*a3*a4) + (a1*a8*f2*f8)/(a2*a4*a7) + 
      (a1^2*a6*a8*f2*f8)/(a2*a3*a4*a5*a7) + (a1*a9*f2*f8)/(a3*a5*a7) + 
      (a1*f3*f8)/(a3*a4) + (a1^2*a8*f3*f8)/(a3*a4*a5*a7) + 
      (a1*a2*a9*f3*f8)/(a3*a5*a6*a7) + (a1*f4*f8)/(a6*a7), 
     (a2*a7*f5*f6)/(a8*a9) + (a2*a7*f2*f6^2)/(a3*a8^2) + 
      (a2^2*a7*f3*f6^2)/(a3*a6*a8^2) + (a2*a5*a7*f4*f6^2)/(a6*a8^2*a9) + 
      (a2*a4*f5*f7)/(a5*a8) + (a1*a6*f5*f7)/(a5*a9) + (f2*f6*f7)/a8 + 
      (2*a1*a6*f2*f6*f7)/(a3*a5*a8) + (2*a2*a4*a9*f2*f6*f7)/(a3*a5*a8^2) + 
      (2*a1*a2*f3*f6*f7)/(a3*a5*a8) + (2*a2^2*a4*a9*f3*f6*f7)/
       (a3*a5*a6*a8^2) + (2*a2*a4*f4*f6*f7)/(a6*a8^2) + 
      (a1*f4*f6*f7)/(a8*a9) + (a1*a6*f2*f7^2)/(a2*a5*a7) + 
      (a1^2*a6^2*f2*f7^2)/(a2*a3*a5^2*a7) + (a4*a9*f2*f7^2)/(a5*a7*a8) + 
      (2*a1*a4*a6*a9*f2*f7^2)/(a3*a5^2*a7*a8) + (a2*a4^2*a9^2*f2*f7^2)/
       (a3*a5^2*a7*a8^2) + (a1^2*a6*f3*f7^2)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a9*f3*f7^2)/(a3*a5^2*a7*a8) + (a2^2*a4^2*a9^2*f3*f7^2)/
       (a3*a5^2*a6*a7*a8^2) + (a1*a4*f4*f7^2)/(a5*a7*a8) + 
      (a2*a4^2*a9*f4*f7^2)/(a5*a6*a7*a8^2) + (a1*a6*f2*f6*f8)/(a3*a4*a5) + 
      (a6*a7*f2*f6*f8)/(a3*a4*a8) + (a2*a9*f2*f6*f8)/(a3*a5*a8) + 
      (a1*a2*f3*f6*f8)/(a3*a4*a5) + (a2*a7*f3*f6*f8)/(a3*a4*a8) + 
      (a2^2*a9*f3*f6*f8)/(a3*a5*a6*a8) + (a2*f4*f6*f8)/(a6*a8) + 
      (a6*f2*f7*f8)/(a2*a4) + (a1*a6^2*f2*f7*f8)/(a2*a3*a4*a5) + 
      (a1*a6*a8*f2*f7*f8)/(a2*a4*a5*a7) + (a1^2*a6^2*a8*f2*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (a9*f2*f7*f8)/(a5*a7) + (2*a1*a6*a9*f2*f7*f8)/
       (a3*a5^2*a7) + (a6*a9*f2*f7*f8)/(a3*a5*a8) + (a2*a4*a9^2*f2*f7*f8)/
       (a3*a5^2*a7*a8) + (a1*a6*f3*f7*f8)/(a3*a4*a5) + 
      (a1^2*a6*a8*f3*f7*f8)/(a3*a4*a5^2*a7) + (2*a1*a2*a9*f3*f7*f8)/
       (a3*a5^2*a7) + (a2*a9*f3*f7*f8)/(a3*a5*a8) + (a2^2*a4*a9^2*f3*f7*f8)/
       (a3*a5^2*a6*a7*a8) + (a1*f4*f7*f8)/(a5*a7) + (a2*a4*a9*f4*f7*f8)/
       (a5*a6*a7*a8), (a2*a4)/a1 + (a5*f1)/a1, (a2*a4*a9*f3)/(a1*a6) + 
      (a5*a9*f1*f3)/(a1*a6) + (a3*a4*a5*f4)/(a1*a6) + (a5*f1*f4)/a2 + 
      (a3*a5^2*f1*f4)/(a1*a2*a6), (a2*a7)/a1 + (a5*a7*f1)/(a1*a4) + 
      (a8*f1)/a4, (f1*f7)/a7 + (a2*f8)/a1 + (a5*f1*f8)/(a1*a4) + 
      (a8*f1*f8)/(a4*a7), (a3*a7*a8*f5)/(a1*a9) + (a8*f1*f5)/a5 + 
      (a3*a5*a7*a8*f1*f5)/(a1*a2*a4*a9) + (a6*a7*a8*f1*f5)/(a2*a4*a9) + 
      (a3*a8^2*f1*f5)/(a2*a4*a9) + (a1*a6*a8^2*f1*f5)/(a2*a4*a5*a9) + 
      (a2*a7*f3*f6)/(a1*a6) + (a5*a7*f1*f3*f6)/(a1*a4*a6) + 
      (a8*f1*f3*f6)/(a4*a6) + (a3*a5*a7*f4*f6)/(a1*a6*a9) + 
      (a5*a7*f1*f4*f6)/(a2*a4*a9) + (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a6*a9) + 
      (a1*a8*f1*f4*f6)/(a2*a4*a9) + (a3*a5*a8*f1*f4*f6)/(a2*a4*a6*a9), 
     (a9*f1*f3*f7)/(a6*a7) + (a1*f1*f4*f7)/(a2*a7) + 
      (a3*a5*f1*f4*f7)/(a2*a6*a7) + (a2*a9*f3*f8)/(a1*a6) + 
      (a5*a9*f1*f3*f8)/(a1*a4*a6) + (a8*a9*f1*f3*f8)/(a4*a6*a7) + 
      (a3*a5*f4*f8)/(a1*a6) + (a5*f1*f4*f8)/(a2*a4) + 
      (a3*a5^2*f1*f4*f8)/(a1*a2*a4*a6) + (a1*a8*f1*f4*f8)/(a2*a4*a7) + 
      (a3*a5*a8*f1*f4*f8)/(a2*a4*a6*a7), (a4*f1*f5*f7)/(a5*a7) + 
      (a3*a8*f1*f5*f7)/(a2*a7*a9) + (a1*a6*a8*f1*f5*f7)/(a2*a5*a7*a9) + 
      (f1*f3*f6*f7)/(a6*a7) + (a1*f1*f4*f6*f7)/(a2*a7*a9) + 
      (a3*a5*f1*f4*f6*f7)/(a2*a6*a7*a9) + (a3*a8*f5*f8)/(a1*a9) + 
      (a8*f1*f5*f8)/(a5*a7) + (a3*a5*a8*f1*f5*f8)/(a1*a2*a4*a9) + 
      (a6*a8*f1*f5*f8)/(a2*a4*a9) + (a3*a8^2*f1*f5*f8)/(a2*a4*a7*a9) + 
      (a1*a6*a8^2*f1*f5*f8)/(a2*a4*a5*a7*a9) + (a2*f3*f6*f8)/(a1*a6) + 
      (a5*f1*f3*f6*f8)/(a1*a4*a6) + (a8*f1*f3*f6*f8)/(a4*a6*a7) + 
      (a3*a5*f4*f6*f8)/(a1*a6*a9) + (a5*f1*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5^2*f1*f4*f6*f8)/(a1*a2*a4*a6*a9) + (a1*a8*f1*f4*f6*f8)/
       (a2*a4*a7*a9) + (a3*a5*a8*f1*f4*f6*f8)/(a2*a4*a6*a7*a9), 
     (a3*a4)/a1 + (a3*a5*f1)/(a1*a2) + (a6*f1)/a2, (a3*a5*f1*f7)/(a2*a7) + 
      (a1*a6*f1*f7)/(a2*a7) + (a3*a5*f8)/a1 + (a3*a5^2*f1*f8)/(a1*a2*a4) + 
      (a5*a6*f1*f8)/(a2*a4) + (a3*a5*a8*f1*f8)/(a2*a4*a7) + 
      (a1*a6*a8*f1*f8)/(a2*a4*a7), (a3*a7)/a1 + (a3*a5*a7*f1)/(a1*a2*a4) + 
      (a6*a7*f1)/(a2*a4) + (a3*a8*f1)/(a2*a4) + (a1*a6*a8*f1)/(a2*a4*a5) + 
      (a9*f1)/a5, (a3*a8*f1*f7)/(a2*a7) + (a1*a6*a8*f1*f7)/(a2*a5*a7) + 
      (a4*a9*f1*f7)/(a5*a7) + (a3*a8*f8)/a1 + (a3*a5*a8*f1*f8)/(a1*a2*a4) + 
      (a6*a8*f1*f8)/(a2*a4) + (a3*a8^2*f1*f8)/(a2*a4*a7) + 
      (a1*a6*a8^2*f1*f8)/(a2*a4*a5*a7) + (a8*a9*f1*f8)/(a5*a7), 
     (f1*f6)/a8 + (a3*f1*f7)/(a2*a7) + (a1*a6*f1*f7)/(a2*a5*a7) + 
      (a4*a9*f1*f7)/(a5*a7*a8) + (a3*f8)/a1 + (a3*a5*f1*f8)/(a1*a2*a4) + 
      (a6*f1*f8)/(a2*a4) + (a3*a8*f1*f8)/(a2*a4*a7) + 
      (a1*a6*a8*f1*f8)/(a2*a4*a5*a7) + (a9*f1*f8)/(a5*a7), 
     (a4*f2)/a1 + (a5*f1*f2)/(a1*a2) + (a6*f1*f2)/(a2*a3) + (f1*f3)/a3, 
     (a5*a7*f2*f6)/(a1*a8) + (a5*f1*f2*f6)/(a2*a4) + 
      (a1*a6*f1*f2*f6)/(a2*a3*a4) + (a5^2*a7*f1*f2*f6)/(a1*a2*a4*a8) + 
      (a5*a6*a7*f1*f2*f6)/(a2*a3*a4*a8) + (a1*f1*f3*f6)/(a3*a4) + 
      (a5*a7*f1*f3*f6)/(a3*a4*a8) + (a4*a9*f2*f7)/(a1*a8) + 
      (a5*a9*f1*f2*f7)/(a1*a2*a8) + (a6*a9*f1*f2*f7)/(a2*a3*a8) + 
      (a9*f1*f3*f7)/(a3*a8), (a6*a7*f2*f5)/(a1*a9) + (a6*f1*f2*f5)/(a3*a5) + 
      (a5*a6*a7*f1*f2*f5)/(a1*a2*a4*a9) + (a6^2*a7*f1*f2*f5)/(a2*a3*a4*a9) + 
      (a6*a8*f1*f2*f5)/(a2*a4*a9) + (a1*a6^2*a8*f1*f2*f5)/(a2*a3*a4*a5*a9) + 
      (a2*f1*f3*f5)/(a3*a5) + (a6*a7*f1*f3*f5)/(a3*a4*a9) + 
      (a1*a6*a8*f1*f3*f5)/(a3*a4*a5*a9) + (a5*a7*f2*f4*f6)/(a1*a8*a9) + 
      (a5*f1*f2*f4*f6)/(a2*a4*a9) + (a1*a6*f1*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a5^2*a7*f1*f2*f4*f6)/(a1*a2*a4*a8*a9) + (a5*a6*a7*f1*f2*f4*f6)/
       (a2*a3*a4*a8*a9) + (a1*f1*f3*f4*f6)/(a3*a4*a9) + 
      (a5*a7*f1*f3*f4*f6)/(a3*a4*a8*a9) + (a4*f2*f4*f7)/(a1*a8) + 
      (a5*f1*f2*f4*f7)/(a1*a2*a8) + (a6*f1*f2*f4*f7)/(a2*a3*a8) + 
      (f1*f3*f4*f7)/(a3*a8), (a3*a5*a7*f2*f5)/(a1*a2*a9) + 
      (a6*a7*f2*f5)/(a2*a9) + (f1*f2*f5)/a2 + (a1*a6*f1*f2*f5)/(a2*a3*a5) + 
      (a3*a5^2*a7*f1*f2*f5)/(a1*a2^2*a4*a9) + (2*a5*a6*a7*f1*f2*f5)/
       (a2^2*a4*a9) + (a1*a6^2*a7*f1*f2*f5)/(a2^2*a3*a4*a9) + 
      (a3*a5*a8*f1*f2*f5)/(a2^2*a4*a9) + (2*a1*a6*a8*f1*f2*f5)/(a2^2*a4*a9) + 
      (a1^2*a6^2*a8*f1*f2*f5)/(a2^2*a3*a4*a5*a9) + (a1*f1*f3*f5)/(a3*a5) + 
      (a5*a7*f1*f3*f5)/(a2*a4*a9) + (a1*a6*a7*f1*f3*f5)/(a2*a3*a4*a9) + 
      (a1*a8*f1*f3*f5)/(a2*a4*a9) + (a1^2*a6*a8*f1*f3*f5)/(a2*a3*a4*a5*a9) + 
      (a5*a7*f2*f3*f6)/(a1*a6*a8) + (a1*f1*f2*f3*f6)/(a2*a3*a4) + 
      (a5*f1*f2*f3*f6)/(a2*a4*a6) + (a5*a7*f1*f2*f3*f6)/(a2*a3*a4*a8) + 
      (a5^2*a7*f1*f2*f3*f6)/(a1*a2*a4*a6*a8) + (a1*f1*f3^2*f6)/(a3*a4*a6) + 
      (a5*a7*f1*f3^2*f6)/(a3*a4*a6*a8) + (a5*a7*f2*f4*f6)/(a2*a8*a9) + 
      (a3*a5^2*a7*f2*f4*f6)/(a1*a2*a6*a8*a9) + (2*a1*a5*f1*f2*f4*f6)/
       (a2^2*a4*a9) + (a3*a5^2*f1*f2*f4*f6)/(a2^2*a4*a6*a9) + 
      (a1^2*a6*f1*f2*f4*f6)/(a2^2*a3*a4*a9) + (2*a5^2*a7*f1*f2*f4*f6)/
       (a2^2*a4*a8*a9) + (a3*a5^3*a7*f1*f2*f4*f6)/(a1*a2^2*a4*a6*a8*a9) + 
      (a1*a5*a6*a7*f1*f2*f4*f6)/(a2^2*a3*a4*a8*a9) + 
      (a1^2*f1*f3*f4*f6)/(a2*a3*a4*a9) + (a1*a5*f1*f3*f4*f6)/(a2*a4*a6*a9) + 
      (a1*a5*a7*f1*f3*f4*f6)/(a2*a3*a4*a8*a9) + (a5^2*a7*f1*f3*f4*f6)/
       (a2*a4*a6*a8*a9) + (a4*a9*f2*f3*f7)/(a1*a6*a8) + 
      (a9*f1*f2*f3*f7)/(a2*a3*a8) + (a5*a9*f1*f2*f3*f7)/(a1*a2*a6*a8) + 
      (a9*f1*f3^2*f7)/(a3*a6*a8) + (a4*f2*f4*f7)/(a2*a8) + 
      (a3*a4*a5*f2*f4*f7)/(a1*a2*a6*a8) + (2*a5*f1*f2*f4*f7)/(a2^2*a8) + 
      (a3*a5^2*f1*f2*f4*f7)/(a1*a2^2*a6*a8) + (a1*a6*f1*f2*f4*f7)/
       (a2^2*a3*a8) + (a1*f1*f3*f4*f7)/(a2*a3*a8) + 
      (a5*f1*f3*f4*f7)/(a2*a6*a8), (a5*f1*f2*f7)/(a2*a7) + 
      (a1*a6*f1*f2*f7)/(a2*a3*a7) + (a1*f1*f3*f7)/(a3*a7) + (a5*f2*f8)/a1 + 
      (a5^2*f1*f2*f8)/(a1*a2*a4) + (a5*a6*f1*f2*f8)/(a2*a3*a4) + 
      (a5*a8*f1*f2*f8)/(a2*a4*a7) + (a1*a6*a8*f1*f2*f8)/(a2*a3*a4*a7) + 
      (a5*f1*f3*f8)/(a3*a4) + (a1*a8*f1*f3*f8)/(a3*a4*a7), 
     (a6*f1*f2*f6)/(a3*a8) + (a2*f1*f3*f6)/(a3*a8) + (a6*f1*f2*f7)/(a2*a7) + 
      (a1*a6^2*f1*f2*f7)/(a2*a3*a5*a7) + (a4*a6*a9*f1*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a6*f1*f3*f7)/(a3*a5*a7) + (a2*a4*a9*f1*f3*f7)/(a3*a5*a7*a8) + 
      (a6*f2*f8)/a1 + (a5*a6*f1*f2*f8)/(a1*a2*a4) + 
      (a6^2*f1*f2*f8)/(a2*a3*a4) + (a6*a8*f1*f2*f8)/(a2*a4*a7) + 
      (a1*a6^2*a8*f1*f2*f8)/(a2*a3*a4*a5*a7) + (a6*a9*f1*f2*f8)/(a3*a5*a7) + 
      (a6*f1*f3*f8)/(a3*a4) + (a1*a6*a8*f1*f3*f8)/(a3*a4*a5*a7) + 
      (a2*a9*f1*f3*f8)/(a3*a5*a7), (a7*f2)/a1 + (a5*a7*f1*f2)/(a1*a2*a4) + 
      (a6*a7*f1*f2)/(a2*a3*a4) + (a8*f1*f2)/(a2*a4) + 
      (a1*a6*a8*f1*f2)/(a2*a3*a4*a5) + (a9*f1*f2)/(a3*a5) + 
      (a7*f1*f3)/(a3*a4) + (a1*a8*f1*f3)/(a3*a4*a5) + 
      (a2*a9*f1*f3)/(a3*a5*a6) + (f1*f4)/a6, (a8*f1*f2*f7)/(a2*a7) + 
      (a1*a6*a8*f1*f2*f7)/(a2*a3*a5*a7) + (a4*a9*f1*f2*f7)/(a3*a5*a7) + 
      (a1*a8*f1*f3*f7)/(a3*a5*a7) + (a2*a4*a9*f1*f3*f7)/(a3*a5*a6*a7) + 
      (a4*f1*f4*f7)/(a6*a7) + (a8*f2*f8)/a1 + (a5*a8*f1*f2*f8)/(a1*a2*a4) + 
      (a6*a8*f1*f2*f8)/(a2*a3*a4) + (a8^2*f1*f2*f8)/(a2*a4*a7) + 
      (a1*a6*a8^2*f1*f2*f8)/(a2*a3*a4*a5*a7) + (a8*a9*f1*f2*f8)/(a3*a5*a7) + 
      (a8*f1*f3*f8)/(a3*a4) + (a1*a8^2*f1*f3*f8)/(a3*a4*a5*a7) + 
      (a2*a8*a9*f1*f3*f8)/(a3*a5*a6*a7) + (a8*f1*f4*f8)/(a6*a7), 
     (a9*f1*f2*f6)/(a3*a8) + (a2*a9*f1*f3*f6)/(a3*a6*a8) + 
      (a5*f1*f4*f6)/(a6*a8) + (a9*f1*f2*f7)/(a2*a7) + 
      (a1*a6*a9*f1*f2*f7)/(a2*a3*a5*a7) + (a4*a9^2*f1*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a9*f1*f3*f7)/(a3*a5*a7) + (a2*a4*a9^2*f1*f3*f7)/(a3*a5*a6*a7*a8) + 
      (a4*a9*f1*f4*f7)/(a6*a7*a8) + (a9*f2*f8)/a1 + 
      (a5*a9*f1*f2*f8)/(a1*a2*a4) + (a6*a9*f1*f2*f8)/(a2*a3*a4) + 
      (a8*a9*f1*f2*f8)/(a2*a4*a7) + (a1*a6*a8*a9*f1*f2*f8)/(a2*a3*a4*a5*a7) + 
      (a9^2*f1*f2*f8)/(a3*a5*a7) + (a9*f1*f3*f8)/(a3*a4) + 
      (a1*a8*a9*f1*f3*f8)/(a3*a4*a5*a7) + (a2*a9^2*f1*f3*f8)/(a3*a5*a6*a7) + 
      (a9*f1*f4*f8)/(a6*a7), (f1*f5)/a9 + (f1*f2*f6)/(a3*a8) + 
      (a2*f1*f3*f6)/(a3*a6*a8) + (a5*f1*f4*f6)/(a6*a8*a9) + 
      (f1*f2*f7)/(a2*a7) + (a1*a6*f1*f2*f7)/(a2*a3*a5*a7) + 
      (a4*a9*f1*f2*f7)/(a3*a5*a7*a8) + (a1*f1*f3*f7)/(a3*a5*a7) + 
      (a2*a4*a9*f1*f3*f7)/(a3*a5*a6*a7*a8) + (a4*f1*f4*f7)/(a6*a7*a8) + 
      (f2*f8)/a1 + (a5*f1*f2*f8)/(a1*a2*a4) + (a6*f1*f2*f8)/(a2*a3*a4) + 
      (a8*f1*f2*f8)/(a2*a4*a7) + (a1*a6*a8*f1*f2*f8)/(a2*a3*a4*a5*a7) + 
      (a9*f1*f2*f8)/(a3*a5*a7) + (f1*f3*f8)/(a3*a4) + 
      (a1*a8*f1*f3*f8)/(a3*a4*a5*a7) + (a2*a9*f1*f3*f8)/(a3*a5*a6*a7) + 
      (f1*f4*f8)/(a6*a7), (a5*f1*f2*f6)/(a2*a8) + (a1*a6*f1*f2*f6)/
       (a2*a3*a8) + (a1*f1*f3*f6)/(a3*a8) + (a3*a5*f1*f2*f7)/(a2^2*a7) + 
      (2*a1*a6*f1*f2*f7)/(a2^2*a7) + (a1^2*a6^2*f1*f2*f7)/(a2^2*a3*a5*a7) + 
      (a4*a9*f1*f2*f7)/(a2*a7*a8) + (a1*a4*a6*a9*f1*f2*f7)/(a2*a3*a5*a7*a8) + 
      (a1*f1*f3*f7)/(a2*a7) + (a1^2*a6*f1*f3*f7)/(a2*a3*a5*a7) + 
      (a1*a4*a9*f1*f3*f7)/(a3*a5*a7*a8) + (a3*a5*f2*f8)/(a1*a2) + 
      (a6*f2*f8)/a2 + (a3*a5^2*f1*f2*f8)/(a1*a2^2*a4) + 
      (2*a5*a6*f1*f2*f8)/(a2^2*a4) + (a1*a6^2*f1*f2*f8)/(a2^2*a3*a4) + 
      (a3*a5*a8*f1*f2*f8)/(a2^2*a4*a7) + (2*a1*a6*a8*f1*f2*f8)/(a2^2*a4*a7) + 
      (a1^2*a6^2*a8*f1*f2*f8)/(a2^2*a3*a4*a5*a7) + (a9*f1*f2*f8)/(a2*a7) + 
      (a1*a6*a9*f1*f2*f8)/(a2*a3*a5*a7) + (a5*f1*f3*f8)/(a2*a4) + 
      (a1*a6*f1*f3*f8)/(a2*a3*a4) + (a1*a8*f1*f3*f8)/(a2*a4*a7) + 
      (a1^2*a6*a8*f1*f3*f8)/(a2*a3*a4*a5*a7) + (a1*a9*f1*f3*f8)/(a3*a5*a7), 
     (f1*f2*f6)/a2 + (a1*a6*f1*f2*f6)/(a2*a3*a5) + (a4*a9*f1*f2*f6)/
       (a3*a5*a8) + (a1*f1*f3*f6)/(a3*a5) + (a2*a4*a9*f1*f3*f6)/
       (a3*a5*a6*a8) + (a4*f1*f4*f6)/(a6*a8) + (a3*a8*f1*f2*f7)/(a2^2*a7) + 
      (2*a1*a6*a8*f1*f2*f7)/(a2^2*a5*a7) + (a1^2*a6^2*a8*f1*f2*f7)/
       (a2^2*a3*a5^2*a7) + (2*a4*a9*f1*f2*f7)/(a2*a5*a7) + 
      (2*a1*a4*a6*a9*f1*f2*f7)/(a2*a3*a5^2*a7) + (a4^2*a9^2*f1*f2*f7)/
       (a3*a5^2*a7*a8) + (a1*a8*f1*f3*f7)/(a2*a5*a7) + 
      (a1^2*a6*a8*f1*f3*f7)/(a2*a3*a5^2*a7) + (2*a1*a4*a9*f1*f3*f7)/
       (a3*a5^2*a7) + (a4*a9*f1*f3*f7)/(a5*a6*a7) + (a2*a4^2*a9^2*f1*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1*a4*f1*f4*f7)/(a2*a5*a7) + 
      (a3*a4*f1*f4*f7)/(a2*a6*a7) + (a4^2*a9*f1*f4*f7)/(a5*a6*a7*a8) + 
      (a3*a8*f2*f8)/(a1*a2) + (a6*a8*f2*f8)/(a2*a5) + (a4*a9*f2*f8)/(a1*a5) + 
      (a3*a5*a8*f1*f2*f8)/(a1*a2^2*a4) + (2*a6*a8*f1*f2*f8)/(a2^2*a4) + 
      (a1*a6^2*a8*f1*f2*f8)/(a2^2*a3*a4*a5) + (a3*a8^2*f1*f2*f8)/
       (a2^2*a4*a7) + (2*a1*a6*a8^2*f1*f2*f8)/(a2^2*a4*a5*a7) + 
      (a1^2*a6^2*a8^2*f1*f2*f8)/(a2^2*a3*a4*a5^2*a7) + 
      (a9*f1*f2*f8)/(a1*a2) + (a6*a9*f1*f2*f8)/(a2*a3*a5) + 
      (2*a8*a9*f1*f2*f8)/(a2*a5*a7) + (2*a1*a6*a8*a9*f1*f2*f8)/
       (a2*a3*a5^2*a7) + (a4*a9^2*f1*f2*f8)/(a3*a5^2*a7) + 
      (a8*f1*f3*f8)/(a2*a4) + (a1*a6*a8*f1*f3*f8)/(a2*a3*a4*a5) + 
      (a1*a8^2*f1*f3*f8)/(a2*a4*a5*a7) + (a1^2*a6*a8^2*f1*f3*f8)/
       (a2*a3*a4*a5^2*a7) + (a9*f1*f3*f8)/(a3*a5) + (2*a1*a8*a9*f1*f3*f8)/
       (a3*a5^2*a7) + (a8*a9*f1*f3*f8)/(a5*a6*a7) + (a2*a4*a9^2*f1*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*a8*f1*f4*f8)/(a2*a5*a7) + 
      (a3*a8*f1*f4*f8)/(a2*a6*a7) + (a4*a9*f1*f4*f8)/(a5*a6*a7), 
     (a1*a6*a8)/a5 + (a2*a4*a9)/a5, (a2*a4*f6)/a8 + (a1*a4*a6*f7)/(a5*a7) + 
      (a2*a4^2*a9*f7)/(a5*a7*a8) + (a1*a6*a8*f8)/(a5*a7) + 
      (a2*a4*a9*f8)/(a5*a7), (a2*a4*a9*f2*f6)/(a3*a8) + 
      (a2^2*a4*a9*f3*f6)/(a3*a6*a8) + (a2*a4*a5*f4*f6)/(a6*a8) + 
      (a1*a4*a6*a9*f2*f7)/(a3*a5*a7) + (a2*a4^2*a9^2*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a2*a4*a9*f3*f7)/(a3*a5*a7) + (a2^2*a4^2*a9^2*f3*f7)/
       (a3*a5*a6*a7*a8) + (a2*a4^2*a9*f4*f7)/(a6*a7*a8) + 
      (a1*a6*a8*a9*f2*f8)/(a3*a5*a7) + (a2*a4*a9^2*f2*f8)/(a3*a5*a7) + 
      (a1*a2*a8*a9*f3*f8)/(a3*a5*a7) + (a2^2*a4*a9^2*f3*f8)/(a3*a5*a6*a7) + 
      (a2*a4*a9*f4*f8)/(a6*a7), (a2*a4*f5)/a9 + (a2*a4*f2*f6)/(a3*a8) + 
      (a2^2*a4*f3*f6)/(a3*a6*a8) + (a2*a4*a5*f4*f6)/(a6*a8*a9) + 
      (a1*a4*a6*f2*f7)/(a3*a5*a7) + (a2*a4^2*a9*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a2*a4*f3*f7)/(a3*a5*a7) + (a2^2*a4^2*a9*f3*f7)/(a3*a5*a6*a7*a8) + 
      (a2*a4^2*f4*f7)/(a6*a7*a8) + (a1*a6*a8*f2*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f2*f8)/(a3*a5*a7) + (a1*a2*a8*f3*f8)/(a3*a5*a7) + 
      (a2^2*a4*a9*f3*f8)/(a3*a5*a6*a7) + (a2*a4*f4*f8)/(a6*a7), 
     (a2*a5*a7*f5*f6)/(a8*a9) + (a2*a5*a7*f2*f6^2)/(a3*a8^2) + 
      (a2^2*a5*a7*f3*f6^2)/(a3*a6*a8^2) + (a2*a5^2*a7*f4*f6^2)/(a6*a8^2*a9) + 
      (a2*a4*f5*f7)/a8 + (a1*a6*f2*f6*f7)/(a3*a8) + (2*a2*a4*a9*f2*f6*f7)/
       (a3*a8^2) + (a1*a2*f3*f6*f7)/(a3*a8) + (2*a2^2*a4*a9*f3*f6*f7)/
       (a3*a6*a8^2) + (2*a2*a4*a5*f4*f6*f7)/(a6*a8^2) + 
      (a1*a4*a6*a9*f2*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^2*f2*f7^2)/
       (a3*a5*a7*a8^2) + (a1*a2*a4*a9*f3*f7^2)/(a3*a5*a7*a8) + 
      (a2^2*a4^2*a9^2*f3*f7^2)/(a3*a5*a6*a7*a8^2) + (a2*a4^2*a9*f4*f7^2)/
       (a6*a7*a8^2) + (a2*a9*f2*f6*f8)/(a3*a8) + (a2^2*a9*f3*f6*f8)/
       (a3*a6*a8) + (a2*a5*f4*f6*f8)/(a6*a8) + (a1*a6*a9*f2*f7*f8)/
       (a3*a5*a7) + (a2*a4*a9^2*f2*f7*f8)/(a3*a5*a7*a8) + 
      (a1*a2*a9*f3*f7*f8)/(a3*a5*a7) + (a2^2*a4*a9^2*f3*f7*f8)/
       (a3*a5*a6*a7*a8) + (a2*a4*a9*f4*f7*f8)/(a6*a7*a8), 
     (a2^2*a4*a7*f3*f5)/(a1*a5*a6) + (a2*a7*a8*f3*f5)/(a5*a9) + 
      (a2*a7*f1*f3*f5)/(a1*a6) + (a2*a3*a4*a7*f4*f5)/(a1*a6*a9) + 
      (a3*a5*a7*f1*f4*f5)/(a1*a6*a9) + (a2*a7*f2*f3*f6)/(a3*a5) + 
      (a2^2*a4*a7*a9*f2*f3*f6)/(a1*a3*a5*a6*a8) + (a2*a7*a9*f1*f2*f3*f6)/
       (a1*a3*a6*a8) + (a2^2*a7*f3^2*f6)/(a3*a5*a6) + 
      (a2^3*a4*a7*a9*f3^2*f6)/(a1*a3*a5*a6^2*a8) + (a2^2*a7*a9*f1*f3^2*f6)/
       (a1*a3*a6^2*a8) + (a2*a4*a7*f2*f4*f6)/(a1*a6*a8) + 
      (a5*a7*f1*f2*f4*f6)/(a1*a6*a8) + (2*a2^2*a4*a7*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*a7*f3*f4*f6)/(a6*a9) + (2*a2*a5*a7*f1*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*a3*a4*a5*a7*f4^2*f6)/(a1*a6^2*a8*a9) + (a3*a5^2*a7*f1*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a1*a6*a8*f2*f3*f7)/(a3*a5^2) + 
      (2*a2*a4*a9*f2*f3*f7)/(a3*a5^2) + (a2^2*a4^2*a9^2*f2*f3*f7)/
       (a1*a3*a5^2*a6*a8) + (a9*f1*f2*f3*f7)/(a3*a5) + 
      (a2*a4*a9^2*f1*f2*f3*f7)/(a1*a3*a5*a6*a8) + (a1*a2*a8*f3^2*f7)/
       (a3*a5^2) + (2*a2^2*a4*a9*f3^2*f7)/(a3*a5^2*a6) + 
      (a2^3*a4^2*a9^2*f3^2*f7)/(a1*a3*a5^2*a6^2*a8) + 
      (a2*a9*f1*f3^2*f7)/(a3*a5*a6) + (a2^2*a4*a9^2*f1*f3^2*f7)/
       (a1*a3*a5*a6^2*a8) + (a4*f2*f4*f7)/a5 + (a2*a4^2*a9*f2*f4*f7)/
       (a1*a5*a6*a8) + (a4*a9*f1*f2*f4*f7)/(a1*a6*a8) + 
      (2*a2*a4*f3*f4*f7)/(a5*a6) + (2*a2^2*a4^2*a9*f3*f4*f7)/
       (a1*a5*a6^2*a8) + (f1*f3*f4*f7)/a6 + (2*a2*a4*a9*f1*f3*f4*f7)/
       (a1*a6^2*a8) + (a2*a3*a4^2*f4^2*f7)/(a1*a6^2*a8) + 
      (a3*a4*a5*f1*f4^2*f7)/(a1*a6^2*a8), (a3*a5*a7*f5)/(a4*a9) + 
      (a1*a3*a8*f5)/(a4*a9) + (a1*a2*f3*f6)/(a4*a6) + 
      (a2*a5*a7*f3*f6)/(a4*a6*a8) + (a1*a3*a5*f4*f6)/(a4*a6*a9) + 
      (a3*a5^2*a7*f4*f6)/(a4*a6*a8*a9) + (a2*a9*f3*f7)/(a6*a8) + 
      (a3*a5*f4*f7)/(a6*a8), (a3*a5*f5)/a9 + (a2*a5*f3*f6)/(a6*a8) + 
      (a3*a5^2*f4*f6)/(a6*a8*a9) + (a2*a4*a9*f3*f7)/(a6*a7*a8) + 
      (a3*a4*a5*f4*f7)/(a6*a7*a8) + (a2*a9*f3*f8)/(a6*a7) + 
      (a3*a5*f4*f8)/(a6*a7), (a2^2*a4*a9*f3*f6)/(a1*a6*a8) + 
      (a2*a5*a9*f1*f3*f6)/(a1*a6*a8) + (a2*a3*a4*a5*f4*f6)/(a1*a6*a8) + 
      (a3*a5^2*f1*f4*f6)/(a1*a6*a8) + (a2*a4*a9*f3*f7)/(a5*a7) + 
      (a2^2*a4^2*a9^2*f3*f7)/(a1*a5*a6*a7*a8) + (a2*a4*a9^2*f1*f3*f7)/
       (a1*a6*a7*a8) + (a2*a3*a4^2*a9*f4*f7)/(a1*a6*a7*a8) + 
      (a3*a4*a5*a9*f1*f4*f7)/(a1*a6*a7*a8) + (a2*a8*a9*f3*f8)/(a5*a7) + 
      (a2^2*a4*a9^2*f3*f8)/(a1*a5*a6*a7) + (a2*a9^2*f1*f3*f8)/(a1*a6*a7) + 
      (a2*a3*a4*a9*f4*f8)/(a1*a6*a7) + (a3*a5*a9*f1*f4*f8)/(a1*a6*a7), 
     (a2*a3*a4*f5)/(a1*a9) + (a3*a5*f1*f5)/(a1*a9) + 
      (a2^2*a4*f3*f6)/(a1*a6*a8) + (a2*a5*f1*f3*f6)/(a1*a6*a8) + 
      (a2*a3*a4*a5*f4*f6)/(a1*a6*a8*a9) + (a3*a5^2*f1*f4*f6)/(a1*a6*a8*a9) + 
      (a2*a4*f3*f7)/(a5*a7) + (a2^2*a4^2*a9*f3*f7)/(a1*a5*a6*a7*a8) + 
      (a2*a4*a9*f1*f3*f7)/(a1*a6*a7*a8) + (a2*a3*a4^2*f4*f7)/(a1*a6*a7*a8) + 
      (a3*a4*a5*f1*f4*f7)/(a1*a6*a7*a8) + (a2*a8*f3*f8)/(a5*a7) + 
      (a2^2*a4*a9*f3*f8)/(a1*a5*a6*a7) + (a2*a9*f1*f3*f8)/(a1*a6*a7) + 
      (a2*a3*a4*f4*f8)/(a1*a6*a7) + (a3*a5*f1*f4*f8)/(a1*a6*a7), 
     (a2*a3*a5*a7*f5*f6)/(a1*a8*a9) + (a3*a5*f1*f5*f6)/(a4*a9) + 
      (a3*a5^2*a7*f1*f5*f6)/(a1*a4*a8*a9) + (a2^2*a5*a7*f3*f6^2)/
       (a1*a6*a8^2) + (a2*a5^2*a7*f1*f3*f6^2)/(a1*a4*a6*a8^2) + 
      (a2*a5*f1*f3*f6^2)/(a4*a6*a8) + (a2*a3*a5^2*a7*f4*f6^2)/
       (a1*a6*a8^2*a9) + (a3*a5^3*a7*f1*f4*f6^2)/(a1*a4*a6*a8^2*a9) + 
      (a3*a5^2*f1*f4*f6^2)/(a4*a6*a8*a9) + (a2*a3*a4*f5*f7)/(a1*a8) + 
      (a3*a5*f1*f5*f7)/(a1*a8) + (a2*f3*f6*f7)/a8 + (2*a2^2*a4*a9*f3*f6*f7)/
       (a1*a6*a8^2) + (2*a2*a5*a9*f1*f3*f6*f7)/(a1*a6*a8^2) + 
      (a2*a9*f1*f3*f6*f7)/(a6*a7*a8) + (2*a2*a3*a4*a5*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a3*a5^2*f1*f4*f6*f7)/(a1*a6*a8^2) + 
      (a3*a5*f1*f4*f6*f7)/(a6*a7*a8) + (a2*a4*a9*f3*f7^2)/(a5*a7*a8) + 
      (a2^2*a4^2*a9^2*f3*f7^2)/(a1*a5*a6*a7*a8^2) + (a2*a4*a9^2*f1*f3*f7^2)/
       (a1*a6*a7*a8^2) + (a2*a3*a4^2*a9*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a3*a4*a5*a9*f1*f4*f7^2)/(a1*a6*a7*a8^2) + (a2^2*a9*f3*f6*f8)/
       (a1*a6*a8) + (a2*a9*f1*f3*f6*f8)/(a4*a6*a7) + 
      (a2*a5*a9*f1*f3*f6*f8)/(a1*a4*a6*a8) + (a2*a3*a5*f4*f6*f8)/(a1*a6*a8) + 
      (a3*a5*f1*f4*f6*f8)/(a4*a6*a7) + (a3*a5^2*f1*f4*f6*f8)/(a1*a4*a6*a8) + 
      (a2*a9*f3*f7*f8)/(a5*a7) + (a2^2*a4*a9^2*f3*f7*f8)/(a1*a5*a6*a7*a8) + 
      (a2*a9^2*f1*f3*f7*f8)/(a1*a6*a7*a8) + (a2*a3*a4*a9*f4*f7*f8)/
       (a1*a6*a7*a8) + (a3*a5*a9*f1*f4*f7*f8)/(a1*a6*a7*a8), 
     (a3*a5*a7*f5)/(a2*a9) + (a1*a6*a7*f5)/(a2*a9) + (a5*a7*f3*f6)/(a6*a8) + 
      (a1*a5*a7*f4*f6)/(a2*a8*a9) + (a3*a5^2*a7*f4*f6)/(a2*a6*a8*a9) + 
      (a4*a9*f3*f7)/(a6*a8) + (a1*a4*f4*f7)/(a2*a8) + 
      (a3*a4*a5*f4*f7)/(a2*a6*a8), (a3*a4*a7*f5)/(a1*a9) + 
      (a3*a5*a7*f1*f5)/(a1*a2*a9) + (a6*a7*f1*f5)/(a2*a9) + 
      (a2*a4*a7*f3*f6)/(a1*a6*a8) + (a5*a7*f1*f3*f6)/(a1*a6*a8) + 
      (a3*a4*a5*a7*f4*f6)/(a1*a6*a8*a9) + (a5*a7*f1*f4*f6)/(a2*a8*a9) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a6*a8*a9) + (a4*f3*f7)/a5 + 
      (a2*a4^2*a9*f3*f7)/(a1*a5*a6*a8) + (a4*a9*f1*f3*f7)/(a1*a6*a8) + 
      (a3*a4^2*f4*f7)/(a1*a6*a8) + (a4*f1*f4*f7)/(a2*a8) + 
      (a3*a4*a5*f1*f4*f7)/(a1*a2*a6*a8), (a3*a5*a8*f5)/(a2*a9) + 
      (a1*a6*a8*f5)/(a2*a9) + (a5*f3*f6)/a6 + (a1*a5*f4*f6)/(a2*a9) + 
      (a3*a5^2*f4*f6)/(a2*a6*a9), (a1*a8*f5)/a5 + (a3*a5*a7*a8*f5)/
       (a2*a4*a9) + (a1*a6*a7*a8*f5)/(a2*a4*a9) + (a1*a3*a8^2*f5)/
       (a2*a4*a9) + (a1^2*a6*a8^2*f5)/(a2*a4*a5*a9) + (a5*a7*f3*f6)/(a4*a6) + 
      (a1*a8*f3*f6)/(a4*a6) + (a1*a5*a7*f4*f6)/(a2*a4*a9) + 
      (a3*a5^2*a7*f4*f6)/(a2*a4*a6*a9) + (a1^2*a8*f4*f6)/(a2*a4*a9) + 
      (a1*a3*a5*a8*f4*f6)/(a2*a4*a6*a9), (a2*a4*a7*f5)/(a1*a9) + 
      (a5*a7*f1*f5)/(a1*a9) + (a2*a4*a7*f2*f6)/(a1*a3*a8) + 
      (a5*a7*f1*f2*f6)/(a1*a3*a8) + (a2^2*a4*a7*f3*f6)/(a1*a3*a6*a8) + 
      (a2*a5*a7*f1*f3*f6)/(a1*a3*a6*a8) + (a2*a4*a5*a7*f4*f6)/(a1*a6*a8*a9) + 
      (a5^2*a7*f1*f4*f6)/(a1*a6*a8*a9) + (a4*a6*f2*f7)/(a3*a5) + 
      (a2*a4^2*a9*f2*f7)/(a1*a3*a5*a8) + (a4*a9*f1*f2*f7)/(a1*a3*a8) + 
      (a2*a4*f3*f7)/(a3*a5) + (a2^2*a4^2*a9*f3*f7)/(a1*a3*a5*a6*a8) + 
      (a2*a4*a9*f1*f3*f7)/(a1*a3*a6*a8) + (a2*a4^2*f4*f7)/(a1*a6*a8) + 
      (a4*a5*f1*f4*f7)/(a1*a6*a8), (a2*a4*a7*f3*f5)/(a1*a6) + 
      (a5*a7*f1*f3*f5)/(a1*a6) + (a3*a4*a5*a7*f4*f5)/(a1*a6*a9) + 
      (a5*a7*f1*f4*f5)/(a2*a9) + (a3*a5^2*a7*f1*f4*f5)/(a1*a2*a6*a9) + 
      (a2*a4*a7*a9*f2*f3*f6)/(a1*a3*a6*a8) + (a5*a7*a9*f1*f2*f3*f6)/
       (a1*a3*a6*a8) + (a2^2*a4*a7*a9*f3^2*f6)/(a1*a3*a6^2*a8) + 
      (a2*a5*a7*a9*f1*f3^2*f6)/(a1*a3*a6^2*a8) + (a4*a5*a7*f2*f4*f6)/
       (a1*a6*a8) + (a5*a7*f1*f2*f4*f6)/(a2*a3*a8) + 
      (a5^2*a7*f1*f2*f4*f6)/(a1*a2*a6*a8) + (2*a2*a4*a5*a7*f3*f4*f6)/
       (a1*a6^2*a8) + (2*a5^2*a7*f1*f3*f4*f6)/(a1*a6^2*a8) + 
      (a5*a7*f1*f3*f4*f6)/(a3*a6*a8) + (a3*a4*a5^2*a7*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a3*a5^3*a7*f1*f4^2*f6)/(a1*a2*a6^2*a8*a9) + 
      (a5^2*a7*f1*f4^2*f6)/(a2*a6*a8*a9) + (a4*a9*f2*f3*f7)/(a3*a5) + 
      (a2*a4^2*a9^2*f2*f3*f7)/(a1*a3*a5*a6*a8) + (a4*a9^2*f1*f2*f3*f7)/
       (a1*a3*a6*a8) + (a2*a4*a9*f3^2*f7)/(a3*a5*a6) + 
      (a2^2*a4^2*a9^2*f3^2*f7)/(a1*a3*a5*a6^2*a8) + (a2*a4*a9^2*f1*f3^2*f7)/
       (a1*a3*a6^2*a8) + (a4^2*a9*f2*f4*f7)/(a1*a6*a8) + 
      (a4*a9*f1*f2*f4*f7)/(a2*a3*a8) + (a4*a5*a9*f1*f2*f4*f7)/(a1*a2*a6*a8) + 
      (a4*f3*f4*f7)/a6 + (2*a2*a4^2*a9*f3*f4*f7)/(a1*a6^2*a8) + 
      (2*a4*a5*a9*f1*f3*f4*f7)/(a1*a6^2*a8) + (a4*a9*f1*f3*f4*f7)/
       (a3*a6*a8) + (a3*a4^2*a5*f4^2*f7)/(a1*a6^2*a8) + 
      (a3*a4*a5^2*f1*f4^2*f7)/(a1*a2*a6^2*a8) + (a4*a5*f1*f4^2*f7)/
       (a2*a6*a8), (a2*a4*a9*f2*f6)/(a1*a3*a8) + (a5*a9*f1*f2*f6)/
       (a1*a3*a8) + (a2^2*a4*a9*f3*f6)/(a1*a3*a6*a8) + 
      (a2*a5*a9*f1*f3*f6)/(a1*a3*a6*a8) + (a2*a4*a5*f4*f6)/(a1*a6*a8) + 
      (a5^2*f1*f4*f6)/(a1*a6*a8) + (a4*a6*a9*f2*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9^2*f2*f7)/(a1*a3*a5*a7*a8) + (a4*a9^2*f1*f2*f7)/
       (a1*a3*a7*a8) + (a2*a4*a9*f3*f7)/(a3*a5*a7) + 
      (a2^2*a4^2*a9^2*f3*f7)/(a1*a3*a5*a6*a7*a8) + (a2*a4*a9^2*f1*f3*f7)/
       (a1*a3*a6*a7*a8) + (a2*a4^2*a9*f4*f7)/(a1*a6*a7*a8) + 
      (a4*a5*a9*f1*f4*f7)/(a1*a6*a7*a8) + (a6*a8*a9*f2*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f2*f8)/(a1*a3*a5*a7) + (a9^2*f1*f2*f8)/(a1*a3*a7) + 
      (a2*a8*a9*f3*f8)/(a3*a5*a7) + (a2^2*a4*a9^2*f3*f8)/(a1*a3*a5*a6*a7) + 
      (a2*a9^2*f1*f3*f8)/(a1*a3*a6*a7) + (a2*a4*a9*f4*f8)/(a1*a6*a7) + 
      (a5*a9*f1*f4*f8)/(a1*a6*a7), (a2*a5*a7*f5*f6)/(a1*a8*a9) + 
      (a5*f1*f5*f6)/(a4*a9) + (a5^2*a7*f1*f5*f6)/(a1*a4*a8*a9) + 
      (a2*a5*a7*f2*f6^2)/(a1*a3*a8^2) + (a5^2*a7*f1*f2*f6^2)/
       (a1*a3*a4*a8^2) + (a5*f1*f2*f6^2)/(a3*a4*a8) + 
      (a2^2*a5*a7*f3*f6^2)/(a1*a3*a6*a8^2) + (a2*a5^2*a7*f1*f3*f6^2)/
       (a1*a3*a4*a6*a8^2) + (a2*a5*f1*f3*f6^2)/(a3*a4*a6*a8) + 
      (a2*a5^2*a7*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^3*a7*f1*f4*f6^2)/
       (a1*a4*a6*a8^2*a9) + (a5^2*f1*f4*f6^2)/(a4*a6*a8*a9) + 
      (a2*a4*f5*f7)/(a1*a8) + (a5*f1*f5*f7)/(a1*a8) + (a6*f2*f6*f7)/(a3*a8) + 
      (2*a2*a4*a9*f2*f6*f7)/(a1*a3*a8^2) + (2*a5*a9*f1*f2*f6*f7)/
       (a1*a3*a8^2) + (a9*f1*f2*f6*f7)/(a3*a7*a8) + (a2*f3*f6*f7)/(a3*a8) + 
      (2*a2^2*a4*a9*f3*f6*f7)/(a1*a3*a6*a8^2) + (2*a2*a5*a9*f1*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (a2*a9*f1*f3*f6*f7)/(a3*a6*a7*a8) + 
      (2*a2*a4*a5*f4*f6*f7)/(a1*a6*a8^2) + (2*a5^2*f1*f4*f6*f7)/
       (a1*a6*a8^2) + (a5*f1*f4*f6*f7)/(a6*a7*a8) + (a4*a6*a9*f2*f7^2)/
       (a3*a5*a7*a8) + (a2*a4^2*a9^2*f2*f7^2)/(a1*a3*a5*a7*a8^2) + 
      (a4*a9^2*f1*f2*f7^2)/(a1*a3*a7*a8^2) + (a2*a4*a9*f3*f7^2)/
       (a3*a5*a7*a8) + (a2^2*a4^2*a9^2*f3*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a2*a4*a9^2*f1*f3*f7^2)/(a1*a3*a6*a7*a8^2) + (a2*a4^2*a9*f4*f7^2)/
       (a1*a6*a7*a8^2) + (a4*a5*a9*f1*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a2*a9*f2*f6*f8)/(a1*a3*a8) + (a9*f1*f2*f6*f8)/(a3*a4*a7) + 
      (a5*a9*f1*f2*f6*f8)/(a1*a3*a4*a8) + (a2^2*a9*f3*f6*f8)/(a1*a3*a6*a8) + 
      (a2*a9*f1*f3*f6*f8)/(a3*a4*a6*a7) + (a2*a5*a9*f1*f3*f6*f8)/
       (a1*a3*a4*a6*a8) + (a2*a5*f4*f6*f8)/(a1*a6*a8) + 
      (a5*f1*f4*f6*f8)/(a4*a6*a7) + (a5^2*f1*f4*f6*f8)/(a1*a4*a6*a8) + 
      (a6*a9*f2*f7*f8)/(a3*a5*a7) + (a2*a4*a9^2*f2*f7*f8)/(a1*a3*a5*a7*a8) + 
      (a9^2*f1*f2*f7*f8)/(a1*a3*a7*a8) + (a2*a9*f3*f7*f8)/(a3*a5*a7) + 
      (a2^2*a4*a9^2*f3*f7*f8)/(a1*a3*a5*a6*a7*a8) + (a2*a9^2*f1*f3*f7*f8)/
       (a1*a3*a6*a7*a8) + (a2*a4*a9*f4*f7*f8)/(a1*a6*a7*a8) + 
      (a5*a9*f1*f4*f7*f8)/(a1*a6*a7*a8), (a2*a7*f3*f5)/(a1*a6) + 
      (a5*a7*f1*f3*f5)/(a1*a4*a6) + (a8*f1*f3*f5)/(a4*a6) + 
      (a3*a5*a7*f4*f5)/(a1*a6*a9) + (a5*a7*f1*f4*f5)/(a2*a4*a9) + 
      (a3*a5^2*a7*f1*f4*f5)/(a1*a2*a4*a6*a9) + (a1*a8*f1*f4*f5)/(a2*a4*a9) + 
      (a3*a5*a8*f1*f4*f5)/(a2*a4*a6*a9) + (a2*a7*a9*f2*f3*f6)/(a1*a3*a6*a8) + 
      (a9*f1*f2*f3*f6)/(a3*a4*a6) + (a5*a7*a9*f1*f2*f3*f6)/(a1*a3*a4*a6*a8) + 
      (a2^2*a7*a9*f3^2*f6)/(a1*a3*a6^2*a8) + (a2*a9*f1*f3^2*f6)/
       (a3*a4*a6^2) + (a2*a5*a7*a9*f1*f3^2*f6)/(a1*a3*a4*a6^2*a8) + 
      (a5*a7*f2*f4*f6)/(a1*a6*a8) + (a1*f1*f2*f4*f6)/(a2*a3*a4) + 
      (a5*f1*f2*f4*f6)/(a2*a4*a6) + (a5*a7*f1*f2*f4*f6)/(a2*a3*a4*a8) + 
      (a5^2*a7*f1*f2*f4*f6)/(a1*a2*a4*a6*a8) + (2*a2*a5*a7*f3*f4*f6)/
       (a1*a6^2*a8) + (2*a5*f1*f3*f4*f6)/(a4*a6^2) + 
      (a1*f1*f3*f4*f6)/(a3*a4*a6) + (2*a5^2*a7*f1*f3*f4*f6)/(a1*a4*a6^2*a8) + 
      (a5*a7*f1*f3*f4*f6)/(a3*a4*a6*a8) + (a3*a5^2*a7*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a3*a5^2*f1*f4^2*f6)/(a2*a4*a6^2*a9) + 
      (a1*a5*f1*f4^2*f6)/(a2*a4*a6*a9) + (a3*a5^3*a7*f1*f4^2*f6)/
       (a1*a2*a4*a6^2*a8*a9) + (a5^2*a7*f1*f4^2*f6)/(a2*a4*a6*a8*a9) + 
      (a9*f2*f3*f7)/(a3*a5) + (a2*a4*a9^2*f2*f3*f7)/(a1*a3*a5*a6*a8) + 
      (a9^2*f1*f2*f3*f7)/(a1*a3*a6*a8) + (a2*a9*f3^2*f7)/(a3*a5*a6) + 
      (a2^2*a4*a9^2*f3^2*f7)/(a1*a3*a5*a6^2*a8) + (a2*a9^2*f1*f3^2*f7)/
       (a1*a3*a6^2*a8) + (a4*a9*f2*f4*f7)/(a1*a6*a8) + 
      (a9*f1*f2*f4*f7)/(a2*a3*a8) + (a5*a9*f1*f2*f4*f7)/(a1*a2*a6*a8) + 
      (f3*f4*f7)/a6 + (2*a2*a4*a9*f3*f4*f7)/(a1*a6^2*a8) + 
      (2*a5*a9*f1*f3*f4*f7)/(a1*a6^2*a8) + (a9*f1*f3*f4*f7)/(a3*a6*a8) + 
      (a3*a4*a5*f4^2*f7)/(a1*a6^2*a8) + (a3*a5^2*f1*f4^2*f7)/
       (a1*a2*a6^2*a8) + (a5*f1*f4^2*f7)/(a2*a6*a8), 
     (a2*a4*f3*f5)/(a1*a6) + (a5*f1*f3*f5)/(a1*a6) + 
      (a3*a4*a5*f4*f5)/(a1*a6*a9) + (a5*f1*f4*f5)/(a2*a9) + 
      (a3*a5^2*f1*f4*f5)/(a1*a2*a6*a9) + (a2*a4*a9*f2*f3*f6)/(a1*a3*a6*a8) + 
      (a5*a9*f1*f2*f3*f6)/(a1*a3*a6*a8) + (a2^2*a4*a9*f3^2*f6)/
       (a1*a3*a6^2*a8) + (a2*a5*a9*f1*f3^2*f6)/(a1*a3*a6^2*a8) + 
      (a4*a5*f2*f4*f6)/(a1*a6*a8) + (a5*f1*f2*f4*f6)/(a2*a3*a8) + 
      (a5^2*f1*f2*f4*f6)/(a1*a2*a6*a8) + (2*a2*a4*a5*f3*f4*f6)/(a1*a6^2*a8) + 
      (2*a5^2*f1*f3*f4*f6)/(a1*a6^2*a8) + (a5*f1*f3*f4*f6)/(a3*a6*a8) + 
      (a3*a4*a5^2*f4^2*f6)/(a1*a6^2*a8*a9) + (a3*a5^3*f1*f4^2*f6)/
       (a1*a2*a6^2*a8*a9) + (a5^2*f1*f4^2*f6)/(a2*a6*a8*a9) + 
      (a4*a9*f2*f3*f7)/(a3*a5*a7) + (a2*a4^2*a9^2*f2*f3*f7)/
       (a1*a3*a5*a6*a7*a8) + (a4*a9^2*f1*f2*f3*f7)/(a1*a3*a6*a7*a8) + 
      (a2*a4*a9*f3^2*f7)/(a3*a5*a6*a7) + (a2^2*a4^2*a9^2*f3^2*f7)/
       (a1*a3*a5*a6^2*a7*a8) + (a2*a4*a9^2*f1*f3^2*f7)/(a1*a3*a6^2*a7*a8) + 
      (a4^2*a9*f2*f4*f7)/(a1*a6*a7*a8) + (a4*a9*f1*f2*f4*f7)/(a2*a3*a7*a8) + 
      (a4*a5*a9*f1*f2*f4*f7)/(a1*a2*a6*a7*a8) + (a4*f3*f4*f7)/(a6*a7) + 
      (2*a2*a4^2*a9*f3*f4*f7)/(a1*a6^2*a7*a8) + (2*a4*a5*a9*f1*f3*f4*f7)/
       (a1*a6^2*a7*a8) + (a4*a9*f1*f3*f4*f7)/(a3*a6*a7*a8) + 
      (a3*a4^2*a5*f4^2*f7)/(a1*a6^2*a7*a8) + (a3*a4*a5^2*f1*f4^2*f7)/
       (a1*a2*a6^2*a7*a8) + (a4*a5*f1*f4^2*f7)/(a2*a6*a7*a8) + 
      (a8*a9*f2*f3*f8)/(a3*a5*a7) + (a2*a4*a9^2*f2*f3*f8)/(a1*a3*a5*a6*a7) + 
      (a9^2*f1*f2*f3*f8)/(a1*a3*a6*a7) + (a2*a8*a9*f3^2*f8)/(a3*a5*a6*a7) + 
      (a2^2*a4*a9^2*f3^2*f8)/(a1*a3*a5*a6^2*a7) + (a2*a9^2*f1*f3^2*f8)/
       (a1*a3*a6^2*a7) + (a4*a9*f2*f4*f8)/(a1*a6*a7) + 
      (a9*f1*f2*f4*f8)/(a2*a3*a7) + (a5*a9*f1*f2*f4*f8)/(a1*a2*a6*a7) + 
      (a8*f3*f4*f8)/(a6*a7) + (2*a2*a4*a9*f3*f4*f8)/(a1*a6^2*a7) + 
      (2*a5*a9*f1*f3*f4*f8)/(a1*a6^2*a7) + (a9*f1*f3*f4*f8)/(a3*a6*a7) + 
      (a3*a4*a5*f4^2*f8)/(a1*a6^2*a7) + (a3*a5^2*f1*f4^2*f8)/
       (a1*a2*a6^2*a7) + (a5*f1*f4^2*f8)/(a2*a6*a7), 
     (a1*a6*a8*f2*f7)/(a3*a5*a7) + (a2*a4*a9*f2*f7)/(a3*a5*a7) + 
      (a1*a2*a8*f3*f7)/(a3*a5*a7) + (a2^2*a4*a9*f3*f7)/(a3*a5*a6*a7) + 
      (a2*a4*f4*f7)/(a6*a7) + (a6*a8*f2*f8)/(a3*a4) + 
      (a1*a6*a8^2*f2*f8)/(a3*a4*a5*a7) + (a2*a8*a9*f2*f8)/(a3*a5*a7) + 
      (a2*a8*f3*f8)/(a3*a4) + (a1*a2*a8^2*f3*f8)/(a3*a4*a5*a7) + 
      (a2^2*a8*a9*f3*f8)/(a3*a5*a6*a7) + (a2*a8*f4*f8)/(a6*a7), 
     (a2*a9*f2*f6)/(a3*a8) + (a2^2*a9*f3*f6)/(a3*a6*a8) + 
      (a2*a5*f4*f6)/(a6*a8) + (a1*a6*a9*f2*f7)/(a3*a5*a7) + 
      (a2*a4*a9^2*f2*f7)/(a3*a5*a7*a8) + (a1*a2*a9*f3*f7)/(a3*a5*a7) + 
      (a2^2*a4*a9^2*f3*f7)/(a3*a5*a6*a7*a8) + (a2*a4*a9*f4*f7)/(a6*a7*a8) + 
      (a6*a9*f2*f8)/(a3*a4) + (a1*a6*a8*a9*f2*f8)/(a3*a4*a5*a7) + 
      (a2*a9^2*f2*f8)/(a3*a5*a7) + (a2*a9*f3*f8)/(a3*a4) + 
      (a1*a2*a8*a9*f3*f8)/(a3*a4*a5*a7) + (a2^2*a9^2*f3*f8)/(a3*a5*a6*a7) + 
      (a2*a9*f4*f8)/(a6*a7), (a2^2*a4*f3*f5)/(a1*a5*a6) + 
      (a2*a8*f3*f5)/(a5*a9) + (a2*f1*f3*f5)/(a1*a6) + 
      (a2*a3*a4*f4*f5)/(a1*a6*a9) + (a3*a5*f1*f4*f5)/(a1*a6*a9) + 
      (a2*f2*f3*f6)/(a3*a5) + (a2^2*a4*a9*f2*f3*f6)/(a1*a3*a5*a6*a8) + 
      (a2*a9*f1*f2*f3*f6)/(a1*a3*a6*a8) + (a2^2*f3^2*f6)/(a3*a5*a6) + 
      (a2^3*a4*a9*f3^2*f6)/(a1*a3*a5*a6^2*a8) + (a2^2*a9*f1*f3^2*f6)/
       (a1*a3*a6^2*a8) + (a2*a4*f2*f4*f6)/(a1*a6*a8) + 
      (a5*f1*f2*f4*f6)/(a1*a6*a8) + (2*a2^2*a4*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*f3*f4*f6)/(a6*a9) + (2*a2*a5*f1*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*a3*a4*a5*f4^2*f6)/(a1*a6^2*a8*a9) + (a3*a5^2*f1*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a1*a6*a8*f2*f3*f7)/(a3*a5^2*a7) + 
      (2*a2*a4*a9*f2*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f3*f7)/
       (a1*a3*a5^2*a6*a7*a8) + (a9*f1*f2*f3*f7)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f2*f3*f7)/(a1*a3*a5*a6*a7*a8) + 
      (a1*a2*a8*f3^2*f7)/(a3*a5^2*a7) + (2*a2^2*a4*a9*f3^2*f7)/
       (a3*a5^2*a6*a7) + (a2^3*a4^2*a9^2*f3^2*f7)/(a1*a3*a5^2*a6^2*a7*a8) + 
      (a2*a9*f1*f3^2*f7)/(a3*a5*a6*a7) + (a2^2*a4*a9^2*f1*f3^2*f7)/
       (a1*a3*a5*a6^2*a7*a8) + (a4*f2*f4*f7)/(a5*a7) + 
      (a2*a4^2*a9*f2*f4*f7)/(a1*a5*a6*a7*a8) + (a4*a9*f1*f2*f4*f7)/
       (a1*a6*a7*a8) + (2*a2*a4*f3*f4*f7)/(a5*a6*a7) + 
      (2*a2^2*a4^2*a9*f3*f4*f7)/(a1*a5*a6^2*a7*a8) + (f1*f3*f4*f7)/(a6*a7) + 
      (2*a2*a4*a9*f1*f3*f4*f7)/(a1*a6^2*a7*a8) + (a2*a3*a4^2*f4^2*f7)/
       (a1*a6^2*a7*a8) + (a3*a4*a5*f1*f4^2*f7)/(a1*a6^2*a7*a8) + 
      (a6*a8*f2*f3*f8)/(a3*a4*a5) + (a1*a6*a8^2*f2*f3*f8)/(a3*a4*a5^2*a7) + 
      (a2*a9*f2*f3*f8)/(a1*a3*a5) + (2*a2*a8*a9*f2*f3*f8)/(a3*a5^2*a7) + 
      (a2^2*a4*a9^2*f2*f3*f8)/(a1*a3*a5^2*a6*a7) + (a9*f1*f2*f3*f8)/
       (a1*a3*a4) + (a8*a9*f1*f2*f3*f8)/(a3*a4*a5*a7) + 
      (a2*a9^2*f1*f2*f3*f8)/(a1*a3*a5*a6*a7) + (a2*a8*f3^2*f8)/(a3*a4*a5) + 
      (a1*a2*a8^2*f3^2*f8)/(a3*a4*a5^2*a7) + (a2^2*a9*f3^2*f8)/
       (a1*a3*a5*a6) + (2*a2^2*a8*a9*f3^2*f8)/(a3*a5^2*a6*a7) + 
      (a2^3*a4*a9^2*f3^2*f8)/(a1*a3*a5^2*a6^2*a7) + (a2*a9*f1*f3^2*f8)/
       (a1*a3*a4*a6) + (a2*a8*a9*f1*f3^2*f8)/(a3*a4*a5*a6*a7) + 
      (a2^2*a9^2*f1*f3^2*f8)/(a1*a3*a5*a6^2*a7) + (a8*f2*f4*f8)/(a5*a7) + 
      (a2*a4*a9*f2*f4*f8)/(a1*a5*a6*a7) + (a9*f1*f2*f4*f8)/(a1*a6*a7) + 
      (a2*f3*f4*f8)/(a1*a6) + (2*a2*a8*f3*f4*f8)/(a5*a6*a7) + 
      (2*a2^2*a4*a9*f3*f4*f8)/(a1*a5*a6^2*a7) + (a5*f1*f3*f4*f8)/(a1*a4*a6) + 
      (a8*f1*f3*f4*f8)/(a4*a6*a7) + (2*a2*a9*f1*f3*f4*f8)/(a1*a6^2*a7) + 
      (a2*a3*a4*f4^2*f8)/(a1*a6^2*a7) + (a3*a5*f1*f4^2*f8)/(a1*a6^2*a7), 
     (a1*a6*f5)/a5 + (a3*a5*a6*a7*f5)/(a2*a4*a9) + 
      (a1*a6^2*a7*f5)/(a2*a4*a9) + (a1*a3*a6*a8*f5)/(a2*a4*a9) + 
      (a1^2*a6^2*a8*f5)/(a2*a4*a5*a9) + (a1*a3*a5*f4*f6)/(a2*a4*a9) + 
      (a1^2*a6*f4*f6)/(a2*a4*a9) + (a3*a5^2*a7*f4*f6)/(a2*a4*a8*a9) + 
      (a1*a5*a6*a7*f4*f6)/(a2*a4*a8*a9) + (a3*a5*f4*f7)/(a2*a8) + 
      (a1*a6*f4*f7)/(a2*a8), (a6*a7*f5)/a5 + (a3*a8*f5)/a5 + 
      (2*a1*a6*a8*f5)/a5^2 + (a3*a6*a7*a8*f5)/(a2*a4*a9) + 
      (a1*a6^2*a7*a8*f5)/(a2*a4*a5*a9) + (a1*a3*a6*a8^2*f5)/(a2*a4*a5*a9) + 
      (a1^2*a6^2*a8^2*f5)/(a2*a4*a5^2*a9) + (a2*a4*a9*f5)/a5^2 + 
      (a1*f4*f6)/a5 + (a3*a5*a7*f4*f6)/(a2*a4*a9) + 
      (a1*a6*a7*f4*f6)/(a2*a4*a9) + (a1*a3*a8*f4*f6)/(a2*a4*a9) + 
      (a1^2*a6*a8*f4*f6)/(a2*a4*a5*a9), (a1*a3*a8*f7)/(a2*a7) + 
      (a1^2*a6*a8*f7)/(a2*a5*a7) + (a1*a4*a9*f7)/(a5*a7) + 
      (a3*a5*a8*f8)/(a2*a4) + (a1*a6*a8*f8)/(a2*a4) + 
      (a1*a3*a8^2*f8)/(a2*a4*a7) + (a1^2*a6*a8^2*f8)/(a2*a4*a5*a7) + 
      (a1*a8*a9*f8)/(a5*a7), (a2*a4*f5*f6)/(a5*a8) + (a1*a6*f5*f6)/(a5*a9) + 
      (a1*f4*f6^2)/(a8*a9) + (a3*a4*f5*f7)/(a5*a7) + 
      (2*a1*a4*a6*f5*f7)/(a5^2*a7) + (a1*a3*a6*a8*f5*f7)/(a2*a5*a7*a9) + 
      (a1^2*a6^2*a8*f5*f7)/(a2*a5^2*a7*a9) + (a2*a4^2*a9*f5*f7)/
       (a5^2*a7*a8) + (a1*a4*f4*f6*f7)/(a5*a7*a8) + 
      (a1*a3*f4*f6*f7)/(a2*a7*a9) + (a1^2*a6*f4*f6*f7)/(a2*a5*a7*a9) + 
      (a6*f5*f8)/a5 + (a3*a8*f5*f8)/(a5*a7) + (2*a1*a6*a8*f5*f8)/(a5^2*a7) + 
      (a3*a6*a8*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8*f5*f8)/(a2*a4*a5*a9) + 
      (a1*a3*a6*a8^2*f5*f8)/(a2*a4*a5*a7*a9) + (a1^2*a6^2*a8^2*f5*f8)/
       (a2*a4*a5^2*a7*a9) + (a2*a4*a9*f5*f8)/(a5^2*a7) + 
      (a1*f4*f6*f8)/(a5*a7) + (a3*a5*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*f4*f6*f8)/(a2*a4*a9) + (a1*a3*a8*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8*f4*f6*f8)/(a2*a4*a5*a7*a9), (a1*f3*f6)/a5 + 
      (a2*a4*a9*f3*f6)/(a5*a6*a8) + (a3*a4*f4*f6)/(a6*a8) + 
      (a1*a3*a8*f3*f7)/(a2*a5*a7) + (a1^2*a6*a8*f3*f7)/(a2*a5^2*a7) + 
      (2*a1*a4*a9*f3*f7)/(a5^2*a7) + (a3*a4*a9*f3*f7)/(a5*a6*a7) + 
      (a2*a4^2*a9^2*f3*f7)/(a5^2*a6*a7*a8) + (a1*a3*a4*f4*f7)/(a2*a5*a7) + 
      (a3^2*a4*f4*f7)/(a2*a6*a7) + (a3*a4^2*a9*f4*f7)/(a5*a6*a7*a8) + 
      (a3*a8*f3*f8)/(a2*a4) + (a1*a6*a8*f3*f8)/(a2*a4*a5) + 
      (a1*a3*a8^2*f3*f8)/(a2*a4*a5*a7) + (a1^2*a6*a8^2*f3*f8)/
       (a2*a4*a5^2*a7) + (a9*f3*f8)/a5 + (2*a1*a8*a9*f3*f8)/(a5^2*a7) + 
      (a3*a8*a9*f3*f8)/(a5*a6*a7) + (a2*a4*a9^2*f3*f8)/(a5^2*a6*a7) + 
      (a1*a3*a8*f4*f8)/(a2*a5*a7) + (a3^2*a8*f4*f8)/(a2*a6*a7) + 
      (a3*a4*a9*f4*f8)/(a5*a6*a7), (a6*a8*f2)/a2 + 
      (a1*a6^2*a8*f2)/(a2*a3*a5) + (a4*a6*a9*f2)/(a3*a5) + 
      (a1*a6*a8*f3)/(a3*a5) + (a2*a4*a9*f3)/(a3*a5), 
     (a4*a6*f2*f6)/(a3*a8) + (a2*a4*f3*f6)/(a3*a8) + (a4*a6*f2*f7)/(a2*a7) + 
      (a1*a4*a6^2*f2*f7)/(a2*a3*a5*a7) + (a4^2*a6*a9*f2*f7)/(a3*a5*a7*a8) + 
      (a1*a4*a6*f3*f7)/(a3*a5*a7) + (a2*a4^2*a9*f3*f7)/(a3*a5*a7*a8) + 
      (a6*a8*f2*f8)/(a2*a7) + (a1*a6^2*a8*f2*f8)/(a2*a3*a5*a7) + 
      (a4*a6*a9*f2*f8)/(a3*a5*a7) + (a1*a6*a8*f3*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f3*f8)/(a3*a5*a7), (a6*a7*f2*f6)/(a3*a5) + 
      (a2*a4*a7*a9*f2*f6)/(a1*a3*a5*a8) + (a7*a9*f1*f2*f6)/(a1*a3*a8) + 
      (a2*a7*f3*f6)/(a3*a5) + (a2^2*a4*a7*a9*f3*f6)/(a1*a3*a5*a6*a8) + 
      (a2*a7*a9*f1*f3*f6)/(a1*a3*a6*a8) + (a2*a4*a7*f4*f6)/(a1*a6*a8) + 
      (a5*a7*f1*f4*f6)/(a1*a6*a8) + (a6*a8*f2*f7)/(a2*a5) + 
      (a1*a6^2*a8*f2*f7)/(a2*a3*a5^2) + (a4*a9*f2*f7)/(a1*a5) + 
      (2*a4*a6*a9*f2*f7)/(a3*a5^2) + (a2*a4^2*a9^2*f2*f7)/(a1*a3*a5^2*a8) + 
      (a9*f1*f2*f7)/(a1*a2) + (a6*a9*f1*f2*f7)/(a2*a3*a5) + 
      (a4*a9^2*f1*f2*f7)/(a1*a3*a5*a8) + (a1*a6*a8*f3*f7)/(a3*a5^2) + 
      (2*a2*a4*a9*f3*f7)/(a3*a5^2) + (a2^2*a4^2*a9^2*f3*f7)/
       (a1*a3*a5^2*a6*a8) + (a9*f1*f3*f7)/(a3*a5) + (a2*a4*a9^2*f1*f3*f7)/
       (a1*a3*a5*a6*a8) + (a4*f4*f7)/a5 + (a2*a4^2*a9*f4*f7)/(a1*a5*a6*a8) + 
      (a4*a9*f1*f4*f7)/(a1*a6*a8), (a2*a4*a7*f5*f6)/(a1*a8*a9) + 
      (a5*a7*f1*f5*f6)/(a1*a8*a9) + (a2*a4*a7*f2*f6^2)/(a1*a3*a8^2) + 
      (a5*a7*f1*f2*f6^2)/(a1*a3*a8^2) + (a2^2*a4*a7*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2*a5*a7*f1*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2*a4*a5*a7*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^2*a7*f1*f4*f6^2)/
       (a1*a6*a8^2*a9) + (a2*a4^2*f5*f7)/(a1*a5*a8) + (a4*a6*f5*f7)/(a5*a9) + 
      (a4*f1*f5*f7)/(a1*a8) + (a4*f2*f6*f7)/(a1*a8) + 
      (2*a4*a6*f2*f6*f7)/(a3*a5*a8) + (2*a2*a4^2*a9*f2*f6*f7)/
       (a1*a3*a5*a8^2) + (a5*f1*f2*f6*f7)/(a1*a2*a8) + 
      (a6*f1*f2*f6*f7)/(a2*a3*a8) + (2*a4*a9*f1*f2*f6*f7)/(a1*a3*a8^2) + 
      (2*a2*a4*f3*f6*f7)/(a3*a5*a8) + (2*a2^2*a4^2*a9*f3*f6*f7)/
       (a1*a3*a5*a6*a8^2) + (f1*f3*f6*f7)/(a3*a8) + (2*a2*a4*a9*f1*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (2*a2*a4^2*f4*f6*f7)/(a1*a6*a8^2) + 
      (a4*f4*f6*f7)/(a8*a9) + (2*a4*a5*f1*f4*f6*f7)/(a1*a6*a8^2) + 
      (a4*a6*f2*f7^2)/(a2*a5*a7) + (a1*a4*a6^2*f2*f7^2)/(a2*a3*a5^2*a7) + 
      (a4^2*a9*f2*f7^2)/(a1*a5*a7*a8) + (2*a4^2*a6*a9*f2*f7^2)/
       (a3*a5^2*a7*a8) + (a2*a4^3*a9^2*f2*f7^2)/(a1*a3*a5^2*a7*a8^2) + 
      (a4*a9*f1*f2*f7^2)/(a1*a2*a7*a8) + (a4*a6*a9*f1*f2*f7^2)/
       (a2*a3*a5*a7*a8) + (a4^2*a9^2*f1*f2*f7^2)/(a1*a3*a5*a7*a8^2) + 
      (a1*a4*a6*f3*f7^2)/(a3*a5^2*a7) + (2*a2*a4^2*a9*f3*f7^2)/
       (a3*a5^2*a7*a8) + (a2^2*a4^3*a9^2*f3*f7^2)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (a4*a9*f1*f3*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^2*f1*f3*f7^2)/
       (a1*a3*a5*a6*a7*a8^2) + (a4^2*f4*f7^2)/(a5*a7*a8) + 
      (a2*a4^3*a9*f4*f7^2)/(a1*a5*a6*a7*a8^2) + (a4^2*a9*f1*f4*f7^2)/
       (a1*a6*a7*a8^2) + (a6*f2*f6*f8)/(a3*a5) + (a2*a4*a9*f2*f6*f8)/
       (a1*a3*a5*a8) + (a9*f1*f2*f6*f8)/(a1*a3*a8) + (a2*f3*f6*f8)/(a3*a5) + 
      (a2^2*a4*a9*f3*f6*f8)/(a1*a3*a5*a6*a8) + (a2*a9*f1*f3*f6*f8)/
       (a1*a3*a6*a8) + (a2*a4*f4*f6*f8)/(a1*a6*a8) + 
      (a5*f1*f4*f6*f8)/(a1*a6*a8) + (a6*a8*f2*f7*f8)/(a2*a5*a7) + 
      (a1*a6^2*a8*f2*f7*f8)/(a2*a3*a5^2*a7) + (a4*a9*f2*f7*f8)/(a1*a5*a7) + 
      (2*a4*a6*a9*f2*f7*f8)/(a3*a5^2*a7) + (a2*a4^2*a9^2*f2*f7*f8)/
       (a1*a3*a5^2*a7*a8) + (a9*f1*f2*f7*f8)/(a1*a2*a7) + 
      (a6*a9*f1*f2*f7*f8)/(a2*a3*a5*a7) + (a4*a9^2*f1*f2*f7*f8)/
       (a1*a3*a5*a7*a8) + (a1*a6*a8*f3*f7*f8)/(a3*a5^2*a7) + 
      (2*a2*a4*a9*f3*f7*f8)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f3*f7*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (a9*f1*f3*f7*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f3*f7*f8)/(a1*a3*a5*a6*a7*a8) + (a4*f4*f7*f8)/(a5*a7) + 
      (a2*a4^2*a9*f4*f7*f8)/(a1*a5*a6*a7*a8) + (a4*a9*f1*f4*f7*f8)/
       (a1*a6*a7*a8), (a2*a4*a7*f3*f5*f6)/(a1*a6*a8) + 
      (a5*a7*f1*f3*f5*f6)/(a1*a6*a8) + (a3*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a5*a7*f1*f4*f5*f6)/(a2*a8*a9) + (a3*a5^2*a7*f1*f4*f5*f6)/
       (a1*a2*a6*a8*a9) + (a2*a4*a7*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a5*a7*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2^2*a4*a7*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2*a5*a7*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a4*a5*a7*f2*f4*f6^2)/(a1*a6*a8^2) + (a5*a7*f1*f2*f4*f6^2)/
       (a2*a3*a8^2) + (a5^2*a7*f1*f2*f4*f6^2)/(a1*a2*a6*a8^2) + 
      (2*a2*a4*a5*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + (2*a5^2*a7*f1*f3*f4*f6^2)/
       (a1*a6^2*a8^2) + (a5*a7*f1*f3*f4*f6^2)/(a3*a6*a8^2) + 
      (a3*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a3*a5^3*a7*f1*f4^2*f6^2)/
       (a1*a2*a6^2*a8^2*a9) + (a5^2*a7*f1*f4^2*f6^2)/(a2*a6*a8^2*a9) + 
      (a4*f3*f5*f7)/a5 + (a2*a4^2*a9*f3*f5*f7)/(a1*a5*a6*a8) + 
      (a4*a9*f1*f3*f5*f7)/(a1*a6*a8) + (a3*a4^2*f4*f5*f7)/(a1*a6*a8) + 
      (a4*f1*f4*f5*f7)/(a2*a8) + (a3*a4*a5*f1*f4*f5*f7)/(a1*a2*a6*a8) + 
      (2*a4*a9*f2*f3*f6*f7)/(a3*a5*a8) + (a4*a9*f2*f3*f6*f7)/(a1*a6*a8) + 
      (2*a2*a4^2*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (a9*f1*f2*f3*f6*f7)/(a2*a3*a8) + (a5*a9*f1*f2*f3*f6*f7)/(a1*a2*a6*a8) + 
      (2*a4*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + (2*a2*a4*a9*f3^2*f6*f7)/
       (a3*a5*a6*a8) + (2*a2^2*a4^2*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (a9*f1*f3^2*f6*f7)/(a3*a6*a8) + (2*a2*a4*a9^2*f1*f3^2*f6*f7)/
       (a1*a3*a6^2*a8^2) + (a4*f2*f4*f6*f7)/(a2*a8) + 
      (a3*a4*a5*f2*f4*f6*f7)/(a1*a2*a6*a8) + (2*a4^2*a9*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*f1*f2*f4*f6*f7)/(a2^2*a8) + 
      (a3*a5^2*f1*f2*f4*f6*f7)/(a1*a2^2*a6*a8) + (a1*a6*f1*f2*f4*f6*f7)/
       (a2^2*a3*a8) + (2*a4*a9*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (2*a4*a5*a9*f1*f2*f4*f6*f7)/(a1*a2*a6*a8^2) + (2*a4*f3*f4*f6*f7)/
       (a6*a8) + (4*a2*a4^2*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*f1*f3*f4*f6*f7)/(a2*a3*a8) + (a5*f1*f3*f4*f6*f7)/(a2*a6*a8) + 
      (4*a4*a5*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a4*a9*f1*f3*f4*f6*f7)/
       (a3*a6*a8^2) + (2*a3*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3*a4*a5^2*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a4*a5*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a4*a9*f2*f3*f7^2)/(a2*a5*a7) + 
      (a1*a4*a6*a9*f2*f3*f7^2)/(a2*a3*a5^2*a7) + (2*a4^2*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a7*a8) + (a4^2*a9^2*f2*f3*f7^2)/(a1*a5*a6*a7*a8) + 
      (a2*a4^3*a9^3*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (a4*a9^2*f1*f2*f3*f7^2)/(a2*a3*a5*a7*a8) + (a4*a9^2*f1*f2*f3*f7^2)/
       (a1*a2*a6*a7*a8) + (a4^2*a9^3*f1*f2*f3*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a1*a4*a9*f3^2*f7^2)/(a3*a5^2*a7) + (2*a2*a4^2*a9^2*f3^2*f7^2)/
       (a3*a5^2*a6*a7*a8) + (a2^2*a4^3*a9^3*f3^2*f7^2)/
       (a1*a3*a5^2*a6^2*a7*a8^2) + (a4*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a7*a8) + 
      (a2*a4^2*a9^3*f1*f3^2*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a4^2*a9*f2*f4*f7^2)/(a2*a5*a7*a8) + (a3*a4^2*a9*f2*f4*f7^2)/
       (a1*a2*a6*a7*a8) + (a4^3*a9^2*f2*f4*f7^2)/(a1*a5*a6*a7*a8^2) + 
      (2*a4*a9*f1*f2*f4*f7^2)/(a2^2*a7*a8) + (a3*a4*a5*a9*f1*f2*f4*f7^2)/
       (a1*a2^2*a6*a7*a8) + (a1*a4*a6*a9*f1*f2*f4*f7^2)/(a2^2*a3*a5*a7*a8) + 
      (a4^2*a9^2*f1*f2*f4*f7^2)/(a2*a3*a5*a7*a8^2) + 
      (a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a2*a6*a7*a8^2) + 
      (2*a4^2*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + (2*a2*a4^3*a9^2*f3*f4*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (a1*a4*a9*f1*f3*f4*f7^2)/(a2*a3*a5*a7*a8) + 
      (a4*a9*f1*f3*f4*f7^2)/(a2*a6*a7*a8) + (2*a4^2*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a7*a8^2) + (a4^2*a9^2*f1*f3*f4*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (a3*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + (a3*a4^2*a5*a9*f1*f4^2*f7^2)/
       (a1*a2*a6^2*a7*a8^2) + (a4^2*a9*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + 
      (a9*f2*f3*f6*f8)/(a3*a5) + (a2*a4*a9^2*f2*f3*f6*f8)/(a1*a3*a5*a6*a8) + 
      (a9^2*f1*f2*f3*f6*f8)/(a1*a3*a6*a8) + (a2*a9*f3^2*f6*f8)/(a3*a5*a6) + 
      (a2^2*a4*a9^2*f3^2*f6*f8)/(a1*a3*a5*a6^2*a8) + 
      (a2*a9^2*f1*f3^2*f6*f8)/(a1*a3*a6^2*a8) + (a4*a9*f2*f4*f6*f8)/
       (a1*a6*a8) + (a9*f1*f2*f4*f6*f8)/(a2*a3*a8) + 
      (a5*a9*f1*f2*f4*f6*f8)/(a1*a2*a6*a8) + (f3*f4*f6*f8)/a6 + 
      (2*a2*a4*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + (2*a5*a9*f1*f3*f4*f6*f8)/
       (a1*a6^2*a8) + (a9*f1*f3*f4*f6*f8)/(a3*a6*a8) + 
      (a3*a4*a5*f4^2*f6*f8)/(a1*a6^2*a8) + (a3*a5^2*f1*f4^2*f6*f8)/
       (a1*a2*a6^2*a8) + (a5*f1*f4^2*f6*f8)/(a2*a6*a8) + 
      (a8*a9*f2*f3*f7*f8)/(a2*a5*a7) + (a1*a6*a8*a9*f2*f3*f7*f8)/
       (a2*a3*a5^2*a7) + (2*a4*a9^2*f2*f3*f7*f8)/(a3*a5^2*a7) + 
      (a4*a9^2*f2*f3*f7*f8)/(a1*a5*a6*a7) + (a2*a4^2*a9^3*f2*f3*f7*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (a9^2*f1*f2*f3*f7*f8)/(a2*a3*a5*a7) + 
      (a9^2*f1*f2*f3*f7*f8)/(a1*a2*a6*a7) + (a4*a9^3*f1*f2*f3*f7*f8)/
       (a1*a3*a5*a6*a7*a8) + (a1*a8*a9*f3^2*f7*f8)/(a3*a5^2*a7) + 
      (2*a2*a4*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7) + (a2^2*a4^2*a9^3*f3^2*f7*f8)/
       (a1*a3*a5^2*a6^2*a7*a8) + (a9^2*f1*f3^2*f7*f8)/(a3*a5*a6*a7) + 
      (a2*a4*a9^3*f1*f3^2*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a4*a9*f2*f4*f7*f8)/(a2*a5*a7) + (a3*a4*a9*f2*f4*f7*f8)/(a1*a2*a6*a7) + 
      (a4^2*a9^2*f2*f4*f7*f8)/(a1*a5*a6*a7*a8) + (2*a9*f1*f2*f4*f7*f8)/
       (a2^2*a7) + (a3*a5*a9*f1*f2*f4*f7*f8)/(a1*a2^2*a6*a7) + 
      (a1*a6*a9*f1*f2*f4*f7*f8)/(a2^2*a3*a5*a7) + (a4*a9^2*f1*f2*f4*f7*f8)/
       (a2*a3*a5*a7*a8) + (a4*a9^2*f1*f2*f4*f7*f8)/(a1*a2*a6*a7*a8) + 
      (2*a4*a9*f3*f4*f7*f8)/(a5*a6*a7) + (2*a2*a4^2*a9^2*f3*f4*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (a1*a9*f1*f3*f4*f7*f8)/(a2*a3*a5*a7) + 
      (a9*f1*f3*f4*f7*f8)/(a2*a6*a7) + (2*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a4*a9^2*f1*f3*f4*f7*f8)/(a3*a5*a6*a7*a8) + 
      (a3*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + (a3*a4*a5*a9*f1*f4^2*f7*f8)/
       (a1*a2*a6^2*a7*a8) + (a4*a9*f1*f4^2*f7*f8)/(a2*a6*a7*a8), 
     (a1*a6*a8*f2*f5)/(a3*a5) + (a5*a6*a7*a8*f2*f5)/(a2*a4*a9) + 
      (a1*a6^2*a7*a8*f2*f5)/(a2*a3*a4*a9) + (a1*a6*a8^2*f2*f5)/(a2*a4*a9) + 
      (a1^2*a6^2*a8^2*f2*f5)/(a2*a3*a4*a5*a9) + (a1*a2*a8*f3*f5)/(a3*a5) + 
      (a1*a6*a7*a8*f3*f5)/(a3*a4*a9) + (a1^2*a6*a8^2*f3*f5)/(a3*a4*a5*a9) + 
      (a5^2*a7*f2*f4*f6)/(a2*a4*a9) + (a1*a5*a6*a7*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a1*a5*a8*f2*f4*f6)/(a2*a4*a9) + (a1^2*a6*a8*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a1*a5*a7*f3*f4*f6)/(a3*a4*a9) + (a1^2*a8*f3*f4*f6)/(a3*a4*a9), 
     (a5*a6*a7*f2)/(a2*a4) + (a1*a6^2*a7*f2)/(a2*a3*a4) + 
      (a1*a6*a8*f2)/(a2*a4) + (a1^2*a6^2*a8*f2)/(a2*a3*a4*a5) + 
      (a1*a6*a9*f2)/(a3*a5) + (a1*a6*a7*f3)/(a3*a4) + 
      (a1^2*a6*a8*f3)/(a3*a4*a5) + (a1*a2*a9*f3)/(a3*a5), 
     (a1*a6*a8*f2*f7)/(a2*a7) + (a1^2*a6^2*a8*f2*f7)/(a2*a3*a5*a7) + 
      (a1*a4*a6*a9*f2*f7)/(a3*a5*a7) + (a1^2*a6*a8*f3*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f3*f7)/(a3*a5*a7) + (a5*a6*a8*f2*f8)/(a2*a4) + 
      (a1*a6^2*a8*f2*f8)/(a2*a3*a4) + (a1*a6*a8^2*f2*f8)/(a2*a4*a7) + 
      (a1^2*a6^2*a8^2*f2*f8)/(a2*a3*a4*a5*a7) + (a1*a6*a8*a9*f2*f8)/
       (a3*a5*a7) + (a1*a6*a8*f3*f8)/(a3*a4) + (a1^2*a6*a8^2*f3*f8)/
       (a3*a4*a5*a7) + (a1*a2*a8*a9*f3*f8)/(a3*a5*a7), 
     (a1*a8*f2*f7)/(a2*a7) + (a1^2*a6*a8*f2*f7)/(a2*a3*a5*a7) + 
      (a1*a4*a9*f2*f7)/(a3*a5*a7) + (a1^2*a8*f3*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f3*f7)/(a3*a5*a6*a7) + (a1*a4*f4*f7)/(a6*a7) + 
      (a5*a8*f2*f8)/(a2*a4) + (a1*a6*a8*f2*f8)/(a2*a3*a4) + 
      (a1*a8^2*f2*f8)/(a2*a4*a7) + (a1^2*a6*a8^2*f2*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a8*a9*f2*f8)/(a3*a5*a7) + (a1*a8*f3*f8)/(a3*a4) + 
      (a1^2*a8^2*f3*f8)/(a3*a4*a5*a7) + (a1*a2*a8*a9*f3*f8)/(a3*a5*a6*a7) + 
      (a1*a8*f4*f8)/(a6*a7), (a1*a9*f2*f6)/(a3*a8) + 
      (a1*a2*a9*f3*f6)/(a3*a6*a8) + (a1*a5*f4*f6)/(a6*a8) + 
      (a1*a9*f2*f7)/(a2*a7) + (a1^2*a6*a9*f2*f7)/(a2*a3*a5*a7) + 
      (a1*a4*a9^2*f2*f7)/(a3*a5*a7*a8) + (a1^2*a9*f3*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9^2*f3*f7)/(a3*a5*a6*a7*a8) + (a1*a4*a9*f4*f7)/(a6*a7*a8) + 
      (a5*a9*f2*f8)/(a2*a4) + (a1*a6*a9*f2*f8)/(a2*a3*a4) + 
      (a1*a8*a9*f2*f8)/(a2*a4*a7) + (a1^2*a6*a8*a9*f2*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a9^2*f2*f8)/(a3*a5*a7) + (a1*a9*f3*f8)/(a3*a4) + 
      (a1^2*a8*a9*f3*f8)/(a3*a4*a5*a7) + (a1*a2*a9^2*f3*f8)/(a3*a5*a6*a7) + 
      (a1*a9*f4*f8)/(a6*a7), (a1*a6*a8*f5^2)/(a5*a9^2) + 
      (a2*a4*f5^2)/(a5*a9) + (a2*a4*f2*f5*f6)/(a3*a5*a8) + 
      (a1*a6*f2*f5*f6)/(a3*a5*a9) + (a2^2*a4*f3*f5*f6)/(a3*a5*a6*a8) + 
      (a1*a2*f3*f5*f6)/(a3*a5*a9) + (2*a1*f4*f5*f6)/a9^2 + 
      (a2*a4*f4*f5*f6)/(a6*a8*a9) + (a1*f2*f4*f6^2)/(a3*a8*a9) + 
      (a1*a2*f3*f4*f6^2)/(a3*a6*a8*a9) + (a1*a5*f4^2*f6^2)/(a6*a8*a9^2) + 
      (a4*f2*f5*f7)/(a5*a7) + (2*a1*a4*a6*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1*a6*a8*f2*f5*f7)/(a2*a5*a7*a9) + (a1^2*a6^2*a8*f2*f5*f7)/
       (a2*a3*a5^2*a7*a9) + (a2*a4^2*a9*f2*f5*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2*a4*f3*f5*f7)/(a3*a5^2*a7) + (a1^2*a6*a8*f3*f5*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f3*f5*f7)/(a3*a5^2*a6*a7*a8) + 
      (a2*a4^2*f4*f5*f7)/(a5*a6*a7*a8) + (a1*a4*f4*f5*f7)/(a5*a7*a9) + 
      (a1*a4*f2*f4*f6*f7)/(a3*a5*a7*a8) + (a1*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*f2*f4*f6*f7)/(a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f4*f6*f7)/
       (a3*a5*a6*a7*a8) + (a1^2*f3*f4*f6*f7)/(a3*a5*a7*a9) + 
      (a1*a4*f4^2*f6*f7)/(a6*a7*a8*a9) + (a6*f2*f5*f8)/(a3*a5) + 
      (a8*f2*f5*f8)/(a5*a7) + (2*a1*a6*a8*f2*f5*f8)/(a3*a5^2*a7) + 
      (a6*a8*f2*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8*f2*f5*f8)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^2*f2*f5*f8)/(a2*a4*a5*a7*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/
       (a2*a3*a4*a5^2*a7*a9) + (a2*a4*a9*f2*f5*f8)/(a3*a5^2*a7) + 
      (a2*f3*f5*f8)/(a3*a5) + (2*a1*a2*a8*f3*f5*f8)/(a3*a5^2*a7) + 
      (a1*a6*a8*f3*f5*f8)/(a3*a4*a5*a9) + (a1^2*a6*a8^2*f3*f5*f8)/
       (a3*a4*a5^2*a7*a9) + (a2^2*a4*a9*f3*f5*f8)/(a3*a5^2*a6*a7) + 
      (a2*a4*f4*f5*f8)/(a5*a6*a7) + (a1*a8*f4*f5*f8)/(a5*a7*a9) + 
      (a1*f2*f4*f6*f8)/(a3*a5*a7) + (a5*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*f2*f4*f6*f8)/(a2*a3*a4*a9) + (a1*a8*f2*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8*f2*f4*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f3*f4*f6*f8)/(a3*a5*a6*a7) + (a1*f3*f4*f6*f8)/(a3*a4*a9) + 
      (a1^2*a8*f3*f4*f6*f8)/(a3*a4*a5*a7*a9) + (a1*f4^2*f6*f8)/(a6*a7*a9), 
     (a1*a6*a7*f2*f6)/(a3*a4*a5) + (a6*a7^2*f2*f6)/(a3*a4*a8) + 
      (a2*a7*a9*f2*f6)/(a3*a5*a8) + (a1*a2*a7*f3*f6)/(a3*a4*a5) + 
      (a2*a7^2*f3*f6)/(a3*a4*a8) + (a2^2*a7*a9*f3*f6)/(a3*a5*a6*a8) + 
      (a2*a7*f4*f6)/(a6*a8) + (a6*a7*f2*f7)/(a2*a4) + 
      (a1*a6^2*a7*f2*f7)/(a2*a3*a4*a5) + (a1*a6*a8*f2*f7)/(a2*a4*a5) + 
      (a1^2*a6^2*a8*f2*f7)/(a2*a3*a4*a5^2) + (a9*f2*f7)/a5 + 
      (2*a1*a6*a9*f2*f7)/(a3*a5^2) + (a6*a7*a9*f2*f7)/(a3*a5*a8) + 
      (a2*a4*a9^2*f2*f7)/(a3*a5^2*a8) + (a1*a6*a7*f3*f7)/(a3*a4*a5) + 
      (a1^2*a6*a8*f3*f7)/(a3*a4*a5^2) + (2*a1*a2*a9*f3*f7)/(a3*a5^2) + 
      (a2*a7*a9*f3*f7)/(a3*a5*a8) + (a2^2*a4*a9^2*f3*f7)/(a3*a5^2*a6*a8) + 
      (a1*f4*f7)/a5 + (a2*a4*a9*f4*f7)/(a5*a6*a8), (a2*a4*f3*f5)/(a5*a6) + 
      (a1*a8*f3*f5)/(a5*a9) + (a3*a4*f4*f5)/(a6*a9) + (a1*f2*f3*f6)/(a3*a5) + 
      (a2*a4*a9*f2*f3*f6)/(a3*a5*a6*a8) + (a1*a2*f3^2*f6)/(a3*a5*a6) + 
      (a2^2*a4*a9*f3^2*f6)/(a3*a5*a6^2*a8) + (a4*f2*f4*f6)/(a6*a8) + 
      (2*a2*a4*f3*f4*f6)/(a6^2*a8) + (a1*f3*f4*f6)/(a6*a9) + 
      (a3*a4*a5*f4^2*f6)/(a6^2*a8*a9) + (a1*a8*f2*f3*f7)/(a2*a5*a7) + 
      (a1^2*a6*a8*f2*f3*f7)/(a2*a3*a5^2*a7) + (2*a1*a4*a9*f2*f3*f7)/
       (a3*a5^2*a7) + (a4*a9*f2*f3*f7)/(a5*a6*a7) + (a2*a4^2*a9^2*f2*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1^2*a8*f3^2*f7)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a9*f3^2*f7)/(a3*a5^2*a6*a7) + (a2^2*a4^2*a9^2*f3^2*f7)/
       (a3*a5^2*a6^2*a7*a8) + (a1*a4*f2*f4*f7)/(a2*a5*a7) + 
      (a3*a4*f2*f4*f7)/(a2*a6*a7) + (a4^2*a9*f2*f4*f7)/(a5*a6*a7*a8) + 
      (2*a1*a4*f3*f4*f7)/(a5*a6*a7) + (2*a2*a4^2*a9*f3*f4*f7)/
       (a5*a6^2*a7*a8) + (a3*a4^2*f4^2*f7)/(a6^2*a7*a8) + 
      (a8*f2*f3*f8)/(a2*a4) + (a1*a6*a8*f2*f3*f8)/(a2*a3*a4*a5) + 
      (a1*a8^2*f2*f3*f8)/(a2*a4*a5*a7) + (a1^2*a6*a8^2*f2*f3*f8)/
       (a2*a3*a4*a5^2*a7) + (a9*f2*f3*f8)/(a3*a5) + (2*a1*a8*a9*f2*f3*f8)/
       (a3*a5^2*a7) + (a8*a9*f2*f3*f8)/(a5*a6*a7) + (a2*a4*a9^2*f2*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*a8*f3^2*f8)/(a3*a4*a5) + 
      (a1^2*a8^2*f3^2*f8)/(a3*a4*a5^2*a7) + (a2*a9*f3^2*f8)/(a3*a5*a6) + 
      (2*a1*a2*a8*a9*f3^2*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*a9^2*f3^2*f8)/
       (a3*a5^2*a6^2*a7) + (a1*a8*f2*f4*f8)/(a2*a5*a7) + 
      (a3*a8*f2*f4*f8)/(a2*a6*a7) + (a4*a9*f2*f4*f8)/(a5*a6*a7) + 
      (f3*f4*f8)/a6 + (2*a1*a8*f3*f4*f8)/(a5*a6*a7) + 
      (2*a2*a4*a9*f3*f4*f8)/(a5*a6^2*a7) + (a3*a4*f4^2*f8)/(a6^2*a7), 
     (a2^2*a4*a7*f3*f5*f6)/(a1*a5*a6*a8) + (a2*a7*f3*f5*f6)/(a5*a9) + 
      (a2*a7*f1*f3*f5*f6)/(a1*a6*a8) + (a2*a3*a4*a7*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a3*a5*a7*f1*f4*f5*f6)/(a1*a6*a8*a9) + (a2*a7*f2*f3*f6^2)/(a3*a5*a8) + 
      (a2^2*a4*a7*a9*f2*f3*f6^2)/(a1*a3*a5*a6*a8^2) + 
      (a2*a7*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2^2*a7*f3^2*f6^2)/
       (a3*a5*a6*a8) + (a2^3*a4*a7*a9*f3^2*f6^2)/(a1*a3*a5*a6^2*a8^2) + 
      (a2^2*a7*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + (a2*a4*a7*f2*f4*f6^2)/
       (a1*a6*a8^2) + (a5*a7*f1*f2*f4*f6^2)/(a1*a6*a8^2) + 
      (2*a2^2*a4*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + (a2*a7*f3*f4*f6^2)/
       (a6*a8*a9) + (2*a2*a5*a7*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a3*a4*a5*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (2*a2*a4*f3*f5*f7)/a5^2 + 
      (a1*a6*a8*f3*f5*f7)/(a5^2*a9) + (a2^2*a4^2*a9*f3*f5*f7)/
       (a1*a5^2*a6*a8) + (f1*f3*f5*f7)/a5 + (a2*a4*a9*f1*f3*f5*f7)/
       (a1*a5*a6*a8) + (a2*a3*a4^2*f4*f5*f7)/(a1*a5*a6*a8) + 
      (a3*a4*f4*f5*f7)/(a5*a9) + (a3*a4*f1*f4*f5*f7)/(a1*a6*a8) + 
      (f2*f3*f6*f7)/a5 + (2*a1*a6*f2*f3*f6*f7)/(a3*a5^2) + 
      (4*a2*a4*a9*f2*f3*f6*f7)/(a3*a5^2*a8) + (a2*a4*a9*f2*f3*f6*f7)/
       (a1*a5*a6*a8) + (2*a2^2*a4^2*a9^2*f2*f3*f6*f7)/(a1*a3*a5^2*a6*a8^2) + 
      (2*a9*f1*f2*f3*f6*f7)/(a3*a5*a8) + (a9*f1*f2*f3*f6*f7)/(a1*a6*a8) + 
      (2*a2*a4*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (2*a1*a2*f3^2*f6*f7)/(a3*a5^2) + (4*a2^2*a4*a9*f3^2*f6*f7)/
       (a3*a5^2*a6*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/
       (a1*a3*a5^2*a6^2*a8^2) + (2*a2*a9*f1*f3^2*f6*f7)/(a3*a5*a6*a8) + 
      (2*a2^2*a4*a9^2*f1*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (2*a4*f2*f4*f6*f7)/(a5*a8) + (a3*a4*f2*f4*f6*f7)/(a1*a6*a8) + 
      (2*a2*a4^2*a9*f2*f4*f6*f7)/(a1*a5*a6*a8^2) + (f1*f2*f4*f6*f7)/(a2*a8) + 
      (a3*a5*f1*f2*f4*f6*f7)/(a1*a2*a6*a8) + (2*a4*a9*f1*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (5*a2*a4*f3*f4*f6*f7)/(a5*a6*a8) + 
      (a1*f3*f4*f6*f7)/(a5*a9) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/
       (a1*a5*a6^2*a8^2) + (2*f1*f3*f4*f6*f7)/(a6*a8) + 
      (4*a2*a4*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a2*a3*a4^2*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (a3*a4*f4^2*f6*f7)/(a6*a8*a9) + 
      (2*a3*a4*a5*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + (a1*a6*a8*f2*f3*f7^2)/
       (a2*a5^2*a7) + (a1^2*a6^2*a8*f2*f3*f7^2)/(a2*a3*a5^3*a7) + 
      (2*a4*a9*f2*f3*f7^2)/(a5^2*a7) + (3*a1*a4*a6*a9*f2*f3*f7^2)/
       (a3*a5^3*a7) + (3*a2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^3*a7*a8) + 
      (a2*a4^2*a9^2*f2*f3*f7^2)/(a1*a5^2*a6*a7*a8) + 
      (a2^2*a4^3*a9^3*f2*f3*f7^2)/(a1*a3*a5^3*a6*a7*a8^2) + 
      (a9*f1*f2*f3*f7^2)/(a2*a5*a7) + (a1*a6*a9*f1*f2*f3*f7^2)/
       (a2*a3*a5^2*a7) + (2*a4*a9^2*f1*f2*f3*f7^2)/(a3*a5^2*a7*a8) + 
      (a4*a9^2*f1*f2*f3*f7^2)/(a1*a5*a6*a7*a8) + (a2*a4^2*a9^3*f1*f2*f3*f7^2)/
       (a1*a3*a5^2*a6*a7*a8^2) + (a1^2*a6*a8*f3^2*f7^2)/(a3*a5^3*a7) + 
      (3*a1*a2*a4*a9*f3^2*f7^2)/(a3*a5^3*a7) + (3*a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a3*a5^3*a6*a7*a8) + (a2^3*a4^3*a9^3*f3^2*f7^2)/
       (a1*a3*a5^3*a6^2*a7*a8^2) + (a1*a9*f1*f3^2*f7^2)/(a3*a5^2*a7) + 
      (2*a2*a4*a9^2*f1*f3^2*f7^2)/(a3*a5^2*a6*a7*a8) + 
      (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
      (a3*a4*f2*f4*f7^2)/(a2*a5*a7) + (a1*a4*a6*f2*f4*f7^2)/(a2*a5^2*a7) + 
      (2*a4^2*a9*f2*f4*f7^2)/(a5^2*a7*a8) + (a3*a4^2*a9*f2*f4*f7^2)/
       (a1*a5*a6*a7*a8) + (a2*a4^3*a9^2*f2*f4*f7^2)/(a1*a5^2*a6*a7*a8^2) + 
      (a4*a9*f1*f2*f4*f7^2)/(a2*a5*a7*a8) + (a3*a4*a9*f1*f2*f4*f7^2)/
       (a1*a2*a6*a7*a8) + (a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a5*a6*a7*a8^2) + 
      (2*a1*a4*f3*f4*f7^2)/(a5^2*a7) + (4*a2*a4^2*a9*f3*f4*f7^2)/
       (a5^2*a6*a7*a8) + (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/
       (a1*a5^2*a6^2*a7*a8^2) + (2*a4*a9*f1*f3*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2*a4^2*a9^2*f1*f3*f4*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (a3*a4^2*f4^2*f7^2)/(a5*a6*a7*a8) + (a2*a3*a4^3*a9*f4^2*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (a3*a4^2*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a6*a7*f2*f3*f6*f8)/(a3*a4*a5) + (a1*a6*a8*f2*f3*f6*f8)/(a3*a4*a5^2) + 
      (2*a2*a9*f2*f3*f6*f8)/(a3*a5^2) + (a2*a7*a9*f2*f3*f6*f8)/
       (a1*a3*a5*a8) + (a2^2*a4*a9^2*f2*f3*f6*f8)/(a1*a3*a5^2*a6*a8) + 
      (a9*f1*f2*f3*f6*f8)/(a3*a4*a5) + (a7*a9*f1*f2*f3*f6*f8)/(a1*a3*a4*a8) + 
      (a2*a9^2*f1*f2*f3*f6*f8)/(a1*a3*a5*a6*a8) + (a2*a7*f3^2*f6*f8)/
       (a3*a4*a5) + (a1*a2*a8*f3^2*f6*f8)/(a3*a4*a5^2) + 
      (2*a2^2*a9*f3^2*f6*f8)/(a3*a5^2*a6) + (a2^2*a7*a9*f3^2*f6*f8)/
       (a1*a3*a5*a6*a8) + (a2^3*a4*a9^2*f3^2*f6*f8)/(a1*a3*a5^2*a6^2*a8) + 
      (a2*a9*f1*f3^2*f6*f8)/(a3*a4*a5*a6) + (a2*a7*a9*f1*f3^2*f6*f8)/
       (a1*a3*a4*a6*a8) + (a2^2*a9^2*f1*f3^2*f6*f8)/(a1*a3*a5*a6^2*a8) + 
      (f2*f4*f6*f8)/a5 + (a2*a4*a9*f2*f4*f6*f8)/(a1*a5*a6*a8) + 
      (a9*f1*f2*f4*f6*f8)/(a1*a6*a8) + (2*a2*f3*f4*f6*f8)/(a5*a6) + 
      (a2*a7*f3*f4*f6*f8)/(a1*a6*a8) + (2*a2^2*a4*a9*f3*f4*f6*f8)/
       (a1*a5*a6^2*a8) + (f1*f3*f4*f6*f8)/(a4*a6) + (a5*a7*f1*f3*f4*f6*f8)/
       (a1*a4*a6*a8) + (2*a2*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a8) + 
      (a2*a3*a4*f4^2*f6*f8)/(a1*a6^2*a8) + (a3*a5*f1*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a6*a8*f2*f3*f7*f8)/(a2*a4*a5) + 
      (a1*a6^2*a8*f2*f3*f7*f8)/(a2*a3*a4*a5^2) + (a1*a6*a8^2*f2*f3*f7*f8)/
       (a2*a4*a5^2*a7) + (a1^2*a6^2*a8^2*f2*f3*f7*f8)/(a2*a3*a4*a5^3*a7) + 
      (a9*f2*f3*f7*f8)/(a1*a5) + (2*a6*a9*f2*f3*f7*f8)/(a3*a5^2) + 
      (2*a8*a9*f2*f3*f7*f8)/(a5^2*a7) + (3*a1*a6*a8*a9*f2*f3*f7*f8)/
       (a3*a5^3*a7) + (3*a2*a4*a9^2*f2*f3*f7*f8)/(a3*a5^3*a7) + 
      (a2*a4*a9^2*f2*f3*f7*f8)/(a1*a5^2*a6*a7) + (a2*a4*a9^2*f2*f3*f7*f8)/
       (a1*a3*a5^2*a8) + (a2^2*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3*a5^3*a6*a7*a8) + 
      (a9*f1*f2*f3*f7*f8)/(a1*a2*a4) + (a6*a9*f1*f2*f3*f7*f8)/(a2*a3*a4*a5) + 
      (a8*a9*f1*f2*f3*f7*f8)/(a2*a4*a5*a7) + (a1*a6*a8*a9*f1*f2*f3*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (2*a9^2*f1*f2*f3*f7*f8)/(a3*a5^2*a7) + 
      (a9^2*f1*f2*f3*f7*f8)/(a1*a5*a6*a7) + (a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a5*a8) + (a2*a4*a9^3*f1*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
      (a1*a6*a8*f3^2*f7*f8)/(a3*a4*a5^2) + (a1^2*a6*a8^2*f3^2*f7*f8)/
       (a3*a4*a5^3*a7) + (2*a2*a9*f3^2*f7*f8)/(a3*a5^2) + 
      (3*a1*a2*a8*a9*f3^2*f7*f8)/(a3*a5^3*a7) + (3*a2^2*a4*a9^2*f3^2*f7*f8)/
       (a3*a5^3*a6*a7) + (a2^2*a4*a9^2*f3^2*f7*f8)/(a1*a3*a5^2*a6*a8) + 
      (a2^3*a4^2*a9^3*f3^2*f7*f8)/(a1*a3*a5^3*a6^2*a7*a8) + 
      (a9*f1*f3^2*f7*f8)/(a3*a4*a5) + (a1*a8*a9*f1*f3^2*f7*f8)/
       (a3*a4*a5^2*a7) + (2*a2*a9^2*f1*f3^2*f7*f8)/(a3*a5^2*a6*a7) + 
      (a2*a9^2*f1*f3^2*f7*f8)/(a1*a3*a5*a6*a8) + (a2^2*a4*a9^3*f1*f3^2*f7*f8)/
       (a1*a3*a5^2*a6^2*a7*a8) + (a3*a8*f2*f4*f7*f8)/(a2*a5*a7) + 
      (a1*a6*a8*f2*f4*f7*f8)/(a2*a5^2*a7) + (2*a4*a9*f2*f4*f7*f8)/(a5^2*a7) + 
      (a3*a4*a9*f2*f4*f7*f8)/(a1*a5*a6*a7) + (a2*a4^2*a9^2*f2*f4*f7*f8)/
       (a1*a5^2*a6*a7*a8) + (a9*f1*f2*f4*f7*f8)/(a2*a5*a7) + 
      (a3*a9*f1*f2*f4*f7*f8)/(a1*a2*a6*a7) + (a4*a9^2*f1*f2*f4*f7*f8)/
       (a1*a5*a6*a7*a8) + (f3*f4*f7*f8)/a5 + (2*a1*a8*f3*f4*f7*f8)/
       (a5^2*a7) + (4*a2*a4*a9*f3*f4*f7*f8)/(a5^2*a6*a7) + 
      (a2*a4*a9*f3*f4*f7*f8)/(a1*a5*a6*a8) + (2*a2^2*a4^2*a9^2*f3*f4*f7*f8)/
       (a1*a5^2*a6^2*a7*a8) + (2*a9*f1*f3*f4*f7*f8)/(a5*a6*a7) + 
      (a9*f1*f3*f4*f7*f8)/(a1*a6*a8) + (2*a2*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (a3*a4*f4^2*f7*f8)/(a5*a6*a7) + 
      (a2*a3*a4^2*a9*f4^2*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (a3*a4*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8), (a2*a5*a7*f6)/(a1*a8) + 
      (a5*f1*f6)/a4 + (a5^2*a7*f1*f6)/(a1*a4*a8) + (a2*a4*a9*f7)/(a1*a8) + 
      (a5*a9*f1*f7)/(a1*a8), (a2*a6*a7*f5)/(a1*a9) + 
      (a5*a6*a7*f1*f5)/(a1*a4*a9) + (a6*a8*f1*f5)/(a4*a9) + 
      (a2*a5*a7*f4*f6)/(a1*a8*a9) + (a5*f1*f4*f6)/(a4*a9) + 
      (a5^2*a7*f1*f4*f6)/(a1*a4*a8*a9) + (a2*a4*f4*f7)/(a1*a8) + 
      (a5*f1*f4*f7)/(a1*a8), (a3*a4*a8*f5)/(a1*a9) + 
      (a3*a5*a8*f1*f5)/(a1*a2*a9) + (a6*a8*f1*f5)/(a2*a9) + 
      (a2*a4*f3*f6)/(a1*a6) + (a5*f1*f3*f6)/(a1*a6) + 
      (a3*a4*a5*f4*f6)/(a1*a6*a9) + (a5*f1*f4*f6)/(a2*a9) + 
      (a3*a5^2*f1*f4*f6)/(a1*a2*a6*a9), (a2*a7*a9*f3)/(a1*a6) + 
      (a5*a7*a9*f1*f3)/(a1*a4*a6) + (a8*a9*f1*f3)/(a4*a6) + 
      (a3*a5*a7*f4)/(a1*a6) + (a5*a7*f1*f4)/(a2*a4) + 
      (a3*a5^2*a7*f1*f4)/(a1*a2*a4*a6) + (a1*a8*f1*f4)/(a2*a4) + 
      (a3*a5*a8*f1*f4)/(a2*a4*a6), (a1*f1*f5*f7)/(a5*a7) + 
      (a3*a5*f1*f5*f7)/(a2*a4*a9) + (a1*a6*f1*f5*f7)/(a2*a4*a9) + 
      (a1*a3*a8*f1*f5*f7)/(a2*a4*a7*a9) + (a1^2*a6*a8*f1*f5*f7)/
       (a2*a4*a5*a7*a9) + (a1*f1*f3*f6*f7)/(a4*a6*a7) + 
      (a5*f1*f3*f6*f7)/(a4*a6*a8) + (a1^2*f1*f4*f6*f7)/(a2*a4*a7*a9) + 
      (a1*a3*a5*f1*f4*f6*f7)/(a2*a4*a6*a7*a9) + (a1*a5*f1*f4*f6*f7)/
       (a2*a4*a8*a9) + (a3*a5^2*f1*f4*f6*f7)/(a2*a4*a6*a8*a9) + 
      (a9*f1*f3*f7^2)/(a6*a7*a8) + (a1*f1*f4*f7^2)/(a2*a7*a8) + 
      (a3*a5*f1*f4*f7^2)/(a2*a6*a7*a8) + (a3*a5*a7*f5*f8)/(a1*a4*a9) + 
      (a3*a8*f5*f8)/(a4*a9) + (f1*f5*f8)/a4 + (a1*a8*f1*f5*f8)/(a4*a5*a7) + 
      (a3*a5^2*a7*f1*f5*f8)/(a1*a2*a4^2*a9) + (a5*a6*a7*f1*f5*f8)/
       (a2*a4^2*a9) + (2*a3*a5*a8*f1*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6*a8*f1*f5*f8)/(a2*a4^2*a9) + (a1*a3*a8^2*f1*f5*f8)/
       (a2*a4^2*a7*a9) + (a1^2*a6*a8^2*f1*f5*f8)/(a2*a4^2*a5*a7*a9) + 
      (a2*f3*f6*f8)/(a4*a6) + (a2*a5*a7*f3*f6*f8)/(a1*a4*a6*a8) + 
      (2*a5*f1*f3*f6*f8)/(a4^2*a6) + (a5^2*a7*f1*f3*f6*f8)/(a1*a4^2*a6*a8) + 
      (a1*a8*f1*f3*f6*f8)/(a4^2*a6*a7) + (a3*a5*f4*f6*f8)/(a4*a6*a9) + 
      (a3*a5^2*a7*f4*f6*f8)/(a1*a4*a6*a8*a9) + (2*a1*a5*f1*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a3*a5^2*f1*f4*f6*f8)/(a2*a4^2*a6*a9) + 
      (a5^2*a7*f1*f4*f6*f8)/(a2*a4^2*a8*a9) + (a3*a5^3*a7*f1*f4*f6*f8)/
       (a1*a2*a4^2*a6*a8*a9) + (a1^2*a8*f1*f4*f6*f8)/(a2*a4^2*a7*a9) + 
      (a1*a3*a5*a8*f1*f4*f6*f8)/(a2*a4^2*a6*a7*a9) + 
      (a2*a9*f3*f7*f8)/(a1*a6*a8) + (a9*f1*f3*f7*f8)/(a4*a6*a7) + 
      (a5*a9*f1*f3*f7*f8)/(a1*a4*a6*a8) + (a3*a5*f4*f7*f8)/(a1*a6*a8) + 
      (a1*f1*f4*f7*f8)/(a2*a4*a7) + (a3*a5*f1*f4*f7*f8)/(a2*a4*a6*a7) + 
      (a5*f1*f4*f7*f8)/(a2*a4*a8) + (a3*a5^2*f1*f4*f7*f8)/(a1*a2*a4*a6*a8), 
     (a3*a5*f1*f5*f7)/(a2*a7*a9) + (a1*a6*f1*f5*f7)/(a2*a7*a9) + 
      (a5*f1*f3*f6*f7)/(a6*a7*a8) + (a1*a5*f1*f4*f6*f7)/(a2*a7*a8*a9) + 
      (a3*a5^2*f1*f4*f6*f7)/(a2*a6*a7*a8*a9) + (a4*a9*f1*f3*f7^2)/
       (a6*a7^2*a8) + (a1*a4*f1*f4*f7^2)/(a2*a7^2*a8) + 
      (a3*a4*a5*f1*f4*f7^2)/(a2*a6*a7^2*a8) + (a3*a5*f5*f8)/(a1*a9) + 
      (a3*a5^2*f1*f5*f8)/(a1*a2*a4*a9) + (a5*a6*f1*f5*f8)/(a2*a4*a9) + 
      (a3*a5*a8*f1*f5*f8)/(a2*a4*a7*a9) + (a1*a6*a8*f1*f5*f8)/(a2*a4*a7*a9) + 
      (a2*a5*f3*f6*f8)/(a1*a6*a8) + (a5*f1*f3*f6*f8)/(a4*a6*a7) + 
      (a5^2*f1*f3*f6*f8)/(a1*a4*a6*a8) + (a3*a5^2*f4*f6*f8)/(a1*a6*a8*a9) + 
      (a1*a5*f1*f4*f6*f8)/(a2*a4*a7*a9) + (a3*a5^2*f1*f4*f6*f8)/
       (a2*a4*a6*a7*a9) + (a5^2*f1*f4*f6*f8)/(a2*a4*a8*a9) + 
      (a3*a5^3*f1*f4*f6*f8)/(a1*a2*a4*a6*a8*a9) + (a2*a4*a9*f3*f7*f8)/
       (a1*a6*a7*a8) + (2*a9*f1*f3*f7*f8)/(a6*a7^2) + 
      (a5*a9*f1*f3*f7*f8)/(a1*a6*a7*a8) + (a3*a4*a5*f4*f7*f8)/(a1*a6*a7*a8) + 
      (2*a1*f1*f4*f7*f8)/(a2*a7^2) + (2*a3*a5*f1*f4*f7*f8)/(a2*a6*a7^2) + 
      (a5*f1*f4*f7*f8)/(a2*a7*a8) + (a3*a5^2*f1*f4*f7*f8)/(a1*a2*a6*a7*a8) + 
      (a2*a9*f3*f8^2)/(a1*a6*a7) + (a5*a9*f1*f3*f8^2)/(a1*a4*a6*a7) + 
      (a8*a9*f1*f3*f8^2)/(a4*a6*a7^2) + (a3*a5*f4*f8^2)/(a1*a6*a7) + 
      (a5*f1*f4*f8^2)/(a2*a4*a7) + (a3*a5^2*f1*f4*f8^2)/(a1*a2*a4*a6*a7) + 
      (a1*a8*f1*f4*f8^2)/(a2*a4*a7^2) + (a3*a5*a8*f1*f4*f8^2)/
       (a2*a4*a6*a7^2), (a3*a5*a7*f6)/(a1*a8) + (a3*a5*f1*f6)/(a2*a4) + 
      (a1*a6*f1*f6)/(a2*a4) + (a3*a5^2*a7*f1*f6)/(a1*a2*a4*a8) + 
      (a5*a6*a7*f1*f6)/(a2*a4*a8) + (a3*a4*a9*f7)/(a1*a8) + 
      (a3*a5*a9*f1*f7)/(a1*a2*a8) + (a6*a9*f1*f7)/(a2*a8), 
     (a3*a6*a7*f5)/(a1*a9) + (a6*f1*f5)/a5 + (a3*a5*a6*a7*f1*f5)/
       (a1*a2*a4*a9) + (a6^2*a7*f1*f5)/(a2*a4*a9) + 
      (a3*a6*a8*f1*f5)/(a2*a4*a9) + (a1*a6^2*a8*f1*f5)/(a2*a4*a5*a9) + 
      (a3*a5*a7*f4*f6)/(a1*a8*a9) + (a3*a5*f1*f4*f6)/(a2*a4*a9) + 
      (a1*a6*f1*f4*f6)/(a2*a4*a9) + (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a8*a9) + 
      (a5*a6*a7*f1*f4*f6)/(a2*a4*a8*a9) + (a3*a4*f4*f7)/(a1*a8) + 
      (a3*a5*f1*f4*f7)/(a1*a2*a8) + (a6*f1*f4*f7)/(a2*a8), 
     (a1*a6*f1*f5*f7)/(a5*a7) + (a3*a5*a6*f1*f5*f7)/(a2*a4*a9) + 
      (a1*a6^2*f1*f5*f7)/(a2*a4*a9) + (a1*a3*a6*a8*f1*f5*f7)/(a2*a4*a7*a9) + 
      (a1^2*a6^2*a8*f1*f5*f7)/(a2*a4*a5*a7*a9) + (a1*a3*a5*f1*f4*f6*f7)/
       (a2*a4*a7*a9) + (a1^2*a6*f1*f4*f6*f7)/(a2*a4*a7*a9) + 
      (a3*a5^2*f1*f4*f6*f7)/(a2*a4*a8*a9) + (a1*a5*a6*f1*f4*f6*f7)/
       (a2*a4*a8*a9) + (a3*a5*f1*f4*f7^2)/(a2*a7*a8) + 
      (a1*a6*f1*f4*f7^2)/(a2*a7*a8) + (a3*a5*a6*a7*f5*f8)/(a1*a4*a9) + 
      (a3*a6*a8*f5*f8)/(a4*a9) + (a6*f1*f5*f8)/a4 + (a1*a6*a8*f1*f5*f8)/
       (a4*a5*a7) + (a3*a5^2*a6*a7*f1*f5*f8)/(a1*a2*a4^2*a9) + 
      (a5*a6^2*a7*f1*f5*f8)/(a2*a4^2*a9) + (2*a3*a5*a6*a8*f1*f5*f8)/
       (a2*a4^2*a9) + (2*a1*a6^2*a8*f1*f5*f8)/(a2*a4^2*a9) + 
      (a1*a3*a6*a8^2*f1*f5*f8)/(a2*a4^2*a7*a9) + (a1^2*a6^2*a8^2*f1*f5*f8)/
       (a2*a4^2*a5*a7*a9) + (a3*a5*f4*f6*f8)/(a4*a9) + 
      (a3*a5^2*a7*f4*f6*f8)/(a1*a4*a8*a9) + (2*a3*a5^2*f1*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a1*a5*a6*f1*f4*f6*f8)/(a2*a4^2*a9) + 
      (a3*a5^3*a7*f1*f4*f6*f8)/(a1*a2*a4^2*a8*a9) + (a5^2*a6*a7*f1*f4*f6*f8)/
       (a2*a4^2*a8*a9) + (a1*a3*a5*a8*f1*f4*f6*f8)/(a2*a4^2*a7*a9) + 
      (a1^2*a6*a8*f1*f4*f6*f8)/(a2*a4^2*a7*a9) + (a3*a5*f4*f7*f8)/(a1*a8) + 
      (a3*a5*f1*f4*f7*f8)/(a2*a4*a7) + (a1*a6*f1*f4*f7*f8)/(a2*a4*a7) + 
      (a3*a5^2*f1*f4*f7*f8)/(a1*a2*a4*a8) + (a5*a6*f1*f4*f7*f8)/(a2*a4*a8), 
     (a3*a5*f1*f7)/(a2*a4) + (a1*a6*f1*f7)/(a2*a4) + 
      (a1*a3*a8*f1*f7)/(a2*a4*a7) + (a1^2*a6*a8*f1*f7)/(a2*a4*a5*a7) + 
      (a1*a9*f1*f7)/(a5*a7) + (a3*a5*a7*f8)/(a1*a4) + (a3*a8*f8)/a4 + 
      (a3*a5^2*a7*f1*f8)/(a1*a2*a4^2) + (a5*a6*a7*f1*f8)/(a2*a4^2) + 
      (2*a3*a5*a8*f1*f8)/(a2*a4^2) + (2*a1*a6*a8*f1*f8)/(a2*a4^2) + 
      (a1*a3*a8^2*f1*f8)/(a2*a4^2*a7) + (a1^2*a6*a8^2*f1*f8)/
       (a2*a4^2*a5*a7) + (a9*f1*f8)/a4 + (a1*a8*a9*f1*f8)/(a4*a5*a7), 
     (a6*f1*f5*f7)/a5 + (a3*a8*f1*f5*f7)/(a5*a7) + (2*a1*a6*a8*f1*f5*f7)/
       (a5^2*a7) + (a3*a6*a8*f1*f5*f7)/(a2*a4*a9) + (a1*a6^2*a8*f1*f5*f7)/
       (a2*a4*a5*a9) + (a1*a3*a6*a8^2*f1*f5*f7)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f5*f7)/(a2*a4*a5^2*a7*a9) + 
      (a2*a4*a9*f1*f5*f7)/(a5^2*a7) + (a1*f1*f4*f6*f7)/(a5*a7) + 
      (a3*a5*f1*f4*f6*f7)/(a2*a4*a9) + (a1*a6*f1*f4*f6*f7)/(a2*a4*a9) + 
      (a1*a3*a8*f1*f4*f6*f7)/(a2*a4*a7*a9) + (a1^2*a6*a8*f1*f4*f6*f7)/
       (a2*a4*a5*a7*a9) + (a2*a3*a8*f5*f8)/(a1*a5) + 
      (a3*a6*a7*a8*f5*f8)/(a1*a4*a9) + (a3*a6*a8^2*f5*f8)/(a4*a5*a9) + 
      (a3*a8*f1*f5*f8)/(a1*a4) + (2*a6*a8*f1*f5*f8)/(a4*a5) + 
      (a3*a8^2*f1*f5*f8)/(a4*a5*a7) + (2*a1*a6*a8^2*f1*f5*f8)/(a4*a5^2*a7) + 
      (a3*a5*a6*a7*a8*f1*f5*f8)/(a1*a2*a4^2*a9) + (a6^2*a7*a8*f1*f5*f8)/
       (a2*a4^2*a9) + (2*a3*a6*a8^2*f1*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6^2*a8^2*f1*f5*f8)/(a2*a4^2*a5*a9) + (a1*a3*a6*a8^3*f1*f5*f8)/
       (a2*a4^2*a5*a7*a9) + (a1^2*a6^2*a8^3*f1*f5*f8)/(a2*a4^2*a5^2*a7*a9) + 
      (a2*a8*a9*f1*f5*f8)/(a5^2*a7) + (a3*a5*a7*f4*f6*f8)/(a1*a4*a9) + 
      (a3*a8*f4*f6*f8)/(a4*a9) + (f1*f4*f6*f8)/a4 + (a1*a8*f1*f4*f6*f8)/
       (a4*a5*a7) + (a3*a5^2*a7*f1*f4*f6*f8)/(a1*a2*a4^2*a9) + 
      (a5*a6*a7*f1*f4*f6*f8)/(a2*a4^2*a9) + (2*a3*a5*a8*f1*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a1*a6*a8*f1*f4*f6*f8)/(a2*a4^2*a9) + 
      (a1*a3*a8^2*f1*f4*f6*f8)/(a2*a4^2*a7*a9) + (a1^2*a6*a8^2*f1*f4*f6*f8)/
       (a2*a4^2*a5*a7*a9), (a5*a7*f2)/a1 + (a5^2*a7*f1*f2)/(a1*a2*a4) + 
      (a5*a6*a7*f1*f2)/(a2*a3*a4) + (a5*a8*f1*f2)/(a2*a4) + 
      (a1*a6*a8*f1*f2)/(a2*a3*a4) + (a5*a7*f1*f3)/(a3*a4) + 
      (a1*a8*f1*f3)/(a3*a4), (a3*a5*a7*a8*f2*f5)/(a1*a2*a9) + 
      (a6*a7*a8*f2*f5)/(a2*a9) + (a8*f1*f2*f5)/a2 + (a1*a6*a8*f1*f2*f5)/
       (a2*a3*a5) + (a3*a5^2*a7*a8*f1*f2*f5)/(a1*a2^2*a4*a9) + 
      (2*a5*a6*a7*a8*f1*f2*f5)/(a2^2*a4*a9) + (a1*a6^2*a7*a8*f1*f2*f5)/
       (a2^2*a3*a4*a9) + (a3*a5*a8^2*f1*f2*f5)/(a2^2*a4*a9) + 
      (2*a1*a6*a8^2*f1*f2*f5)/(a2^2*a4*a9) + (a1^2*a6^2*a8^2*f1*f2*f5)/
       (a2^2*a3*a4*a5*a9) + (a1*a8*f1*f3*f5)/(a3*a5) + 
      (a5*a7*a8*f1*f3*f5)/(a2*a4*a9) + (a1*a6*a7*a8*f1*f3*f5)/(a2*a3*a4*a9) + 
      (a1*a8^2*f1*f3*f5)/(a2*a4*a9) + (a1^2*a6*a8^2*f1*f3*f5)/
       (a2*a3*a4*a5*a9) + (a5*a7*f2*f3*f6)/(a1*a6) + 
      (a5*a7*f1*f2*f3*f6)/(a2*a3*a4) + (a5^2*a7*f1*f2*f3*f6)/(a1*a2*a4*a6) + 
      (a1*a8*f1*f2*f3*f6)/(a2*a3*a4) + (a5*a8*f1*f2*f3*f6)/(a2*a4*a6) + 
      (a5*a7*f1*f3^2*f6)/(a3*a4*a6) + (a1*a8*f1*f3^2*f6)/(a3*a4*a6) + 
      (a5*a7*f2*f4*f6)/(a2*a9) + (a3*a5^2*a7*f2*f4*f6)/(a1*a2*a6*a9) + 
      (2*a5^2*a7*f1*f2*f4*f6)/(a2^2*a4*a9) + (a3*a5^3*a7*f1*f2*f4*f6)/
       (a1*a2^2*a4*a6*a9) + (a1*a5*a6*a7*f1*f2*f4*f6)/(a2^2*a3*a4*a9) + 
      (2*a1*a5*a8*f1*f2*f4*f6)/(a2^2*a4*a9) + (a3*a5^2*a8*f1*f2*f4*f6)/
       (a2^2*a4*a6*a9) + (a1^2*a6*a8*f1*f2*f4*f6)/(a2^2*a3*a4*a9) + 
      (a1*a5*a7*f1*f3*f4*f6)/(a2*a3*a4*a9) + (a5^2*a7*f1*f3*f4*f6)/
       (a2*a4*a6*a9) + (a1^2*a8*f1*f3*f4*f6)/(a2*a3*a4*a9) + 
      (a1*a5*a8*f1*f3*f4*f6)/(a2*a4*a6*a9), (a6*f1*f2*f6)/(a3*a5) + 
      (a2*a4*a9*f1*f2*f6)/(a1*a3*a5*a8) + (a9*f1^2*f2*f6)/(a1*a3*a8) + 
      (a2*f1*f3*f6)/(a3*a5) + (a2^2*a4*a9*f1*f3*f6)/(a1*a3*a5*a6*a8) + 
      (a2*a9*f1^2*f3*f6)/(a1*a3*a6*a8) + (a2*a4*f1*f4*f6)/(a1*a6*a8) + 
      (a5*f1^2*f4*f6)/(a1*a6*a8) + (a6*a8*f1*f2*f7)/(a2*a5*a7) + 
      (a1*a6^2*a8*f1*f2*f7)/(a2*a3*a5^2*a7) + (a4*a9*f1*f2*f7)/(a1*a5*a7) + 
      (2*a4*a6*a9*f1*f2*f7)/(a3*a5^2*a7) + (a2*a4^2*a9^2*f1*f2*f7)/
       (a1*a3*a5^2*a7*a8) + (a9*f1^2*f2*f7)/(a1*a2*a7) + 
      (a6*a9*f1^2*f2*f7)/(a2*a3*a5*a7) + (a4*a9^2*f1^2*f2*f7)/
       (a1*a3*a5*a7*a8) + (a1*a6*a8*f1*f3*f7)/(a3*a5^2*a7) + 
      (2*a2*a4*a9*f1*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f1*f3*f7)/
       (a1*a3*a5^2*a6*a7*a8) + (a9*f1^2*f3*f7)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1^2*f3*f7)/(a1*a3*a5*a6*a7*a8) + (a4*f1*f4*f7)/(a5*a7) + 
      (a2*a4^2*a9*f1*f4*f7)/(a1*a5*a6*a7*a8) + (a4*a9*f1^2*f4*f7)/
       (a1*a6*a7*a8) + (a6*a8*f2*f8)/(a1*a5) + (a2*a4*a9*f2*f8)/(a1^2*a5) + 
      (a6*a8*f1*f2*f8)/(a1*a2*a4) + (a6^2*a8*f1*f2*f8)/(a2*a3*a4*a5) + 
      (a6*a8^2*f1*f2*f8)/(a2*a4*a5*a7) + (a1*a6^2*a8^2*f1*f2*f8)/
       (a2*a3*a4*a5^2*a7) + (2*a9*f1*f2*f8)/a1^2 + (a6*a9*f1*f2*f8)/
       (a1*a3*a5) + (a8*a9*f1*f2*f8)/(a1*a5*a7) + (2*a6*a8*a9*f1*f2*f8)/
       (a3*a5^2*a7) + (a2*a4*a9^2*f1*f2*f8)/(a1*a3*a5^2*a7) + 
      (a5*a9*f1^2*f2*f8)/(a1^2*a2*a4) + (a6*a9*f1^2*f2*f8)/(a1*a2*a3*a4) + 
      (a8*a9*f1^2*f2*f8)/(a1*a2*a4*a7) + (a6*a8*a9*f1^2*f2*f8)/
       (a2*a3*a4*a5*a7) + (a9^2*f1^2*f2*f8)/(a1*a3*a5*a7) + 
      (a6*a8*f1*f3*f8)/(a3*a4*a5) + (a1*a6*a8^2*f1*f3*f8)/(a3*a4*a5^2*a7) + 
      (a2*a9*f1*f3*f8)/(a1*a3*a5) + (2*a2*a8*a9*f1*f3*f8)/(a3*a5^2*a7) + 
      (a2^2*a4*a9^2*f1*f3*f8)/(a1*a3*a5^2*a6*a7) + 
      (a9*f1^2*f3*f8)/(a1*a3*a4) + (a8*a9*f1^2*f3*f8)/(a3*a4*a5*a7) + 
      (a2*a9^2*f1^2*f3*f8)/(a1*a3*a5*a6*a7) + (a8*f1*f4*f8)/(a5*a7) + 
      (a2*a4*a9*f1*f4*f8)/(a1*a5*a6*a7) + (a9*f1^2*f4*f8)/(a1*a6*a7), 
     (a1*a6*f1*f2*f6)/(a3*a4*a5) + (a6*a7*f1*f2*f6)/(a3*a4*a8) + 
      (a2*a9*f1*f2*f6)/(a3*a5*a8) + (a1*a2*f1*f3*f6)/(a3*a4*a5) + 
      (a2*a7*f1*f3*f6)/(a3*a4*a8) + (a2^2*a9*f1*f3*f6)/(a3*a5*a6*a8) + 
      (a2*f1*f4*f6)/(a6*a8) + (a6*f1*f2*f7)/(a2*a4) + 
      (a1*a6^2*f1*f2*f7)/(a2*a3*a4*a5) + (a1*a6*a8*f1*f2*f7)/(a2*a4*a5*a7) + 
      (a1^2*a6^2*a8*f1*f2*f7)/(a2*a3*a4*a5^2*a7) + (a9*f1*f2*f7)/(a5*a7) + 
      (2*a1*a6*a9*f1*f2*f7)/(a3*a5^2*a7) + (a6*a9*f1*f2*f7)/(a3*a5*a8) + 
      (a2*a4*a9^2*f1*f2*f7)/(a3*a5^2*a7*a8) + (a1*a6*f1*f3*f7)/(a3*a4*a5) + 
      (a1^2*a6*a8*f1*f3*f7)/(a3*a4*a5^2*a7) + (2*a1*a2*a9*f1*f3*f7)/
       (a3*a5^2*a7) + (a2*a9*f1*f3*f7)/(a3*a5*a8) + (a2^2*a4*a9^2*f1*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1*f1*f4*f7)/(a5*a7) + (a2*a4*a9*f1*f4*f7)/
       (a5*a6*a7*a8) + (a6*a7*f2*f8)/(a1*a4) + (a6*a8*f2*f8)/(a4*a5) + 
      (a2*a9*f2*f8)/(a1*a5) + (a5*a6*a7*f1*f2*f8)/(a1*a2*a4^2) + 
      (a6^2*a7*f1*f2*f8)/(a2*a3*a4^2) + (2*a6*a8*f1*f2*f8)/(a2*a4^2) + 
      (2*a1*a6^2*a8*f1*f2*f8)/(a2*a3*a4^2*a5) + (a1*a6*a8^2*f1*f2*f8)/
       (a2*a4^2*a5*a7) + (a1^2*a6^2*a8^2*f1*f2*f8)/(a2*a3*a4^2*a5^2*a7) + 
      (a9*f1*f2*f8)/(a1*a4) + (2*a6*a9*f1*f2*f8)/(a3*a4*a5) + 
      (a8*a9*f1*f2*f8)/(a4*a5*a7) + (2*a1*a6*a8*a9*f1*f2*f8)/
       (a3*a4*a5^2*a7) + (a2*a9^2*f1*f2*f8)/(a3*a5^2*a7) + 
      (a6*a7*f1*f3*f8)/(a3*a4^2) + (2*a1*a6*a8*f1*f3*f8)/(a3*a4^2*a5) + 
      (a1^2*a6*a8^2*f1*f3*f8)/(a3*a4^2*a5^2*a7) + (2*a2*a9*f1*f3*f8)/
       (a3*a4*a5) + (2*a1*a2*a8*a9*f1*f3*f8)/(a3*a4*a5^2*a7) + 
      (a2^2*a9^2*f1*f3*f8)/(a3*a5^2*a6*a7) + (f1*f4*f8)/a4 + 
      (a1*a8*f1*f4*f8)/(a4*a5*a7) + (a2*a9*f1*f4*f8)/(a5*a6*a7), 
     (a5*a7*f2*f5)/(a1*a9) + (a5^2*a7*f1*f2*f5)/(a1*a2*a4*a9) + 
      (a5*a6*a7*f1*f2*f5)/(a2*a3*a4*a9) + (a5*a8*f1*f2*f5)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f2*f5)/(a2*a3*a4*a9) + (a5*a7*f1*f3*f5)/(a3*a4*a9) + 
      (a1*a8*f1*f3*f5)/(a3*a4*a9) + (a5*a7*f2^2*f6)/(a1*a3*a8) + 
      (a5*f1*f2^2*f6)/(a2*a3*a4) + (a1*a6*f1*f2^2*f6)/(a2*a3^2*a4) + 
      (a5^2*a7*f1*f2^2*f6)/(a1*a2*a3*a4*a8) + (a5*a6*a7*f1*f2^2*f6)/
       (a2*a3^2*a4*a8) + (a2*a5*a7*f2*f3*f6)/(a1*a3*a6*a8) + 
      (2*a1*f1*f2*f3*f6)/(a3^2*a4) + (a5*f1*f2*f3*f6)/(a3*a4*a6) + 
      (2*a5*a7*f1*f2*f3*f6)/(a3^2*a4*a8) + (a5^2*a7*f1*f2*f3*f6)/
       (a1*a3*a4*a6*a8) + (a1*a2*f1*f3^2*f6)/(a3^2*a4*a6) + 
      (a2*a5*a7*f1*f3^2*f6)/(a3^2*a4*a6*a8) + (a5^2*a7*f2*f4*f6)/
       (a1*a6*a8*a9) + (a1*a5*f1*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a5^2*f1*f2*f4*f6)/(a2*a4*a6*a9) + (a5^2*a7*f1*f2*f4*f6)/
       (a2*a3*a4*a8*a9) + (a5^3*a7*f1*f2*f4*f6)/(a1*a2*a4*a6*a8*a9) + 
      (a1*a5*f1*f3*f4*f6)/(a3*a4*a6*a9) + (a5^2*a7*f1*f3*f4*f6)/
       (a3*a4*a6*a8*a9) + (a4*a9*f2^2*f7)/(a1*a3*a8) + 
      (a5*a9*f1*f2^2*f7)/(a1*a2*a3*a8) + (a6*a9*f1*f2^2*f7)/(a2*a3^2*a8) + 
      (a2*a4*a9*f2*f3*f7)/(a1*a3*a6*a8) + (2*a9*f1*f2*f3*f7)/(a3^2*a8) + 
      (a5*a9*f1*f2*f3*f7)/(a1*a3*a6*a8) + (a2*a9*f1*f3^2*f7)/(a3^2*a6*a8) + 
      (a4*a5*f2*f4*f7)/(a1*a6*a8) + (a5*f1*f2*f4*f7)/(a2*a3*a8) + 
      (a5^2*f1*f2*f4*f7)/(a1*a2*a6*a8) + (a5*f1*f3*f4*f7)/(a3*a6*a8), 
     (a3*a5*a7*f2)/(a1*a2) + (a6*a7*f2)/a2 + (a3*a5^2*a7*f1*f2)/
       (a1*a2^2*a4) + (2*a5*a6*a7*f1*f2)/(a2^2*a4) + 
      (a1*a6^2*a7*f1*f2)/(a2^2*a3*a4) + (a3*a5*a8*f1*f2)/(a2^2*a4) + 
      (2*a1*a6*a8*f1*f2)/(a2^2*a4) + (a1^2*a6^2*a8*f1*f2)/(a2^2*a3*a4*a5) + 
      (a9*f1*f2)/a2 + (a1*a6*a9*f1*f2)/(a2*a3*a5) + (a5*a7*f1*f3)/(a2*a4) + 
      (a1*a6*a7*f1*f3)/(a2*a3*a4) + (a1*a8*f1*f3)/(a2*a4) + 
      (a1^2*a6*a8*f1*f3)/(a2*a3*a4*a5) + (a1*a9*f1*f3)/(a3*a5), 
     (a3*a5*a8*f1*f2*f7)/(a2^2*a7) + (2*a1*a6*a8*f1*f2*f7)/(a2^2*a7) + 
      (a1^2*a6^2*a8*f1*f2*f7)/(a2^2*a3*a5*a7) + (a4*a9*f1*f2*f7)/(a2*a7) + 
      (a1*a4*a6*a9*f1*f2*f7)/(a2*a3*a5*a7) + (a1*a8*f1*f3*f7)/(a2*a7) + 
      (a1^2*a6*a8*f1*f3*f7)/(a2*a3*a5*a7) + (a1*a4*a9*f1*f3*f7)/(a3*a5*a7) + 
      (a3*a5*a8*f2*f8)/(a1*a2) + (a6*a8*f2*f8)/a2 + (a3*a5^2*a8*f1*f2*f8)/
       (a1*a2^2*a4) + (2*a5*a6*a8*f1*f2*f8)/(a2^2*a4) + 
      (a1*a6^2*a8*f1*f2*f8)/(a2^2*a3*a4) + (a3*a5*a8^2*f1*f2*f8)/
       (a2^2*a4*a7) + (2*a1*a6*a8^2*f1*f2*f8)/(a2^2*a4*a7) + 
      (a1^2*a6^2*a8^2*f1*f2*f8)/(a2^2*a3*a4*a5*a7) + 
      (a8*a9*f1*f2*f8)/(a2*a7) + (a1*a6*a8*a9*f1*f2*f8)/(a2*a3*a5*a7) + 
      (a5*a8*f1*f3*f8)/(a2*a4) + (a1*a6*a8*f1*f3*f8)/(a2*a3*a4) + 
      (a1*a8^2*f1*f3*f8)/(a2*a4*a7) + (a1^2*a6*a8^2*f1*f3*f8)/
       (a2*a3*a4*a5*a7) + (a1*a8*a9*f1*f3*f8)/(a3*a5*a7), 
     (a1*a6*f1*f2*f5*f6)/(a3*a5*a8) + (a1*a6*f1*f2*f5*f6)/(a2*a4*a9) + 
      (a1^2*a6^2*f1*f2*f5*f6)/(a2*a3*a4*a5*a9) + (a5*a6*a7*f1*f2*f5*f6)/
       (a2*a4*a8*a9) + (a1*a6^2*a7*f1*f2*f5*f6)/(a2*a3*a4*a8*a9) + 
      (a1*a2*f1*f3*f5*f6)/(a3*a5*a8) + (a1^2*a6*f1*f3*f5*f6)/(a3*a4*a5*a9) + 
      (a1*a6*a7*f1*f3*f5*f6)/(a3*a4*a8*a9) + (a5^2*a7*f1*f2*f4*f6^2)/
       (a2*a4*a8^2*a9) + (a1*a5*a6*a7*f1*f2*f4*f6^2)/(a2*a3*a4*a8^2*a9) + 
      (a1*a5*f1*f2*f4*f6^2)/(a2*a4*a8*a9) + (a1^2*a6*f1*f2*f4*f6^2)/
       (a2*a3*a4*a8*a9) + (a1*a5*a7*f1*f3*f4*f6^2)/(a3*a4*a8^2*a9) + 
      (a1^2*f1*f3*f4*f6^2)/(a3*a4*a8*a9) + (2*a1*a6*f1*f2*f5*f7)/(a2*a5*a7) + 
      (2*a1^2*a6^2*f1*f2*f5*f7)/(a2*a3*a5^2*a7) + (a6*f1*f2*f5*f7)/(a2*a8) + 
      (a1*a6^2*f1*f2*f5*f7)/(a2*a3*a5*a8) + (a3*a5*a6*f1*f2*f5*f7)/
       (a2^2*a4*a9) + (2*a1*a6^2*f1*f2*f5*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^3*f1*f2*f5*f7)/(a2^2*a3*a4*a5*a9) + (a1*a3*a6*a8*f1*f2*f5*f7)/
       (a2^2*a4*a7*a9) + (2*a1^2*a6^2*a8*f1*f2*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8*f1*f2*f5*f7)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7*a8) + (a1*f1*f3*f5*f7)/(a5*a7) + 
      (2*a1^2*a6*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*a6*f1*f3*f5*f7)/(a3*a5*a8) + 
      (a1*a6*f1*f3*f5*f7)/(a2*a4*a9) + (a1^2*a6^2*f1*f3*f5*f7)/
       (a2*a3*a4*a5*a9) + (a1^2*a6*a8*f1*f3*f5*f7)/(a2*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8*f1*f3*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a1*a2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a7*a8) + (2*a5*f1*f2*f4*f6*f7)/
       (a2*a8^2) + (2*a1*a6*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (a1*f1*f2*f4*f6*f7)/(a2*a7*a8) + (a1^2*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a5*a7*a8) + (a1*a3*a5*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + (a1^3*a6^2*f1*f2*f4*f6*f7)/
       (a2^2*a3*a4*a5*a7*a9) + (a3*a5^2*f1*f2*f4*f6*f7)/(a2^2*a4*a8*a9) + 
      (2*a1*a5*a6*f1*f2*f4*f6*f7)/(a2^2*a4*a8*a9) + 
      (a1^2*a6^2*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a8*a9) + 
      (2*a1*f1*f3*f4*f6*f7)/(a3*a8^2) + (a1^2*f1*f3*f4*f6*f7)/(a3*a5*a7*a8) + 
      (a1^2*f1*f3*f4*f6*f7)/(a2*a4*a7*a9) + (a1^3*a6*f1*f3*f4*f6*f7)/
       (a2*a3*a4*a5*a7*a9) + (a1*a5*f1*f3*f4*f6*f7)/(a2*a4*a8*a9) + 
      (a1^2*a6*f1*f3*f4*f6*f7)/(a2*a3*a4*a8*a9) + (a3*a5*f1*f2*f4*f7^2)/
       (a2^2*a7*a8) + (2*a1*a6*f1*f2*f4*f7^2)/(a2^2*a7*a8) + 
      (a1^2*a6^2*f1*f2*f4*f7^2)/(a2^2*a3*a5*a7*a8) + 
      (a4*a9*f1*f2*f4*f7^2)/(a2*a7*a8^2) + (a1*a4*a6*a9*f1*f2*f4*f7^2)/
       (a2*a3*a5*a7*a8^2) + (a1*f1*f3*f4*f7^2)/(a2*a7*a8) + 
      (a1^2*a6*f1*f3*f4*f7^2)/(a2*a3*a5*a7*a8) + (a1*a4*a9*f1*f3*f4*f7^2)/
       (a3*a5*a7*a8^2) + (a6*f2*f5*f8)/a5 + (a3*a5*a6*a7*f2*f5*f8)/
       (a1*a2*a4*a9) + (a6^2*a7*f2*f5*f8)/(a2*a4*a9) + 
      (a3*a6*a8*f2*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8*f2*f5*f8)/(a2*a4*a5*a9) + 
      (2*a6*f1*f2*f5*f8)/(a2*a4) + (2*a1*a6^2*f1*f2*f5*f8)/(a2*a3*a4*a5) + 
      (2*a1*a6*a8*f1*f2*f5*f8)/(a2*a4*a5*a7) + (2*a1^2*a6^2*a8*f1*f2*f5*f8)/
       (a2*a3*a4*a5^2*a7) + (a3*a5^2*a6*a7*f1*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7*f1*f2*f5*f8)/(a2^2*a4^2*a9) + (a1*a6^3*a7*f1*f2*f5*f8)/
       (a2^2*a3*a4^2*a9) + (2*a3*a5*a6*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^3*a8*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a3*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a6*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (f1*f3*f5*f8)/a4 + 
      (2*a1*a6*f1*f3*f5*f8)/(a3*a4*a5) + (a1*a8*f1*f3*f5*f8)/(a4*a5*a7) + 
      (2*a1^2*a6*a8*f1*f3*f5*f8)/(a3*a4*a5^2*a7) + (a5*a6*a7*f1*f3*f5*f8)/
       (a2*a4^2*a9) + (a1*a6^2*a7*f1*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6*a8*f1*f3*f5*f8)/(a2*a4^2*a9) + (2*a1^2*a6^2*a8*f1*f3*f5*f8)/
       (a2*a3*a4^2*a5*a9) + (a1^2*a6*a8^2*f1*f3*f5*f8)/(a2*a4^2*a5*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a2*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a3*a5*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*f2*f4*f6*f8)/(a2*a4*a9) + (a3*a5^2*a7*f2*f4*f6*f8)/
       (a1*a2*a4*a8*a9) + (a5*a6*a7*f2*f4*f6*f8)/(a2*a4*a8*a9) + 
      (a1*f1*f2*f4*f6*f8)/(a2*a4*a7) + (a1^2*a6*f1*f2*f4*f6*f8)/
       (a2*a3*a4*a5*a7) + (a5*f1*f2*f4*f6*f8)/(a2*a4*a8) + 
      (a1*a6*f1*f2*f4*f6*f8)/(a2*a3*a4*a8) + (2*a3*a5^2*f1*f2*f4*f6*f8)/
       (a2^2*a4^2*a9) + (4*a1*a5*a6*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (a3*a5^3*a7*f1*f2*f4*f6*f8)/(a1*a2^2*a4^2*a8*a9) + 
      (2*a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2^2*a4^2*a8*a9) + 
      (a1*a5*a6^2*a7*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a8*a9) + 
      (a1*a3*a5*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^3*a6^2*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^2*f1*f3*f4*f6*f8)/(a3*a4*a5*a7) + (a1*f1*f3*f4*f6*f8)/(a3*a4*a8) + 
      (2*a1*a5*f1*f3*f4*f6*f8)/(a2*a4^2*a9) + (2*a1^2*a6*f1*f3*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (a5^2*a7*f1*f3*f4*f6*f8)/(a2*a4^2*a8*a9) + 
      (a1*a5*a6*a7*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a8*a9) + 
      (a1^2*a8*f1*f3*f4*f6*f8)/(a2*a4^2*a7*a9) + (a1^3*a6*a8*f1*f3*f4*f6*f8)/
       (a2*a3*a4^2*a5*a7*a9) + (a3*a5*f2*f4*f7*f8)/(a1*a2*a8) + 
      (a6*f2*f4*f7*f8)/(a2*a8) + (a3*a5*f1*f2*f4*f7*f8)/(a2^2*a4*a7) + 
      (2*a1*a6*f1*f2*f4*f7*f8)/(a2^2*a4*a7) + (a1^2*a6^2*f1*f2*f4*f7*f8)/
       (a2^2*a3*a4*a5*a7) + (a3*a5^2*f1*f2*f4*f7*f8)/(a1*a2^2*a4*a8) + 
      (2*a5*a6*f1*f2*f4*f7*f8)/(a2^2*a4*a8) + (a1*a6^2*f1*f2*f4*f7*f8)/
       (a2^2*a3*a4*a8) + (a9*f1*f2*f4*f7*f8)/(a2*a7*a8) + 
      (a1*a6*a9*f1*f2*f4*f7*f8)/(a2*a3*a5*a7*a8) + (a1*f1*f3*f4*f7*f8)/
       (a2*a4*a7) + (a1^2*a6*f1*f3*f4*f7*f8)/(a2*a3*a4*a5*a7) + 
      (a5*f1*f3*f4*f7*f8)/(a2*a4*a8) + (a1*a6*f1*f3*f4*f7*f8)/(a2*a3*a4*a8) + 
      (a1*a9*f1*f3*f4*f7*f8)/(a3*a5*a7*a8), (a1*f1*f2*f6)/(a2*a4) + 
      (a1^2*a6*f1*f2*f6)/(a2*a3*a4*a5) + (a5*a7*f1*f2*f6)/(a2*a4*a8) + 
      (a1*a6*a7*f1*f2*f6)/(a2*a3*a4*a8) + (a1*a9*f1*f2*f6)/(a3*a5*a8) + 
      (a1^2*f1*f3*f6)/(a3*a4*a5) + (a1*a7*f1*f3*f6)/(a3*a4*a8) + 
      (a1*a2*a9*f1*f3*f6)/(a3*a5*a6*a8) + (a1*f1*f4*f6)/(a6*a8) + 
      (a3*a5*f1*f2*f7)/(a2^2*a4) + (2*a1*a6*f1*f2*f7)/(a2^2*a4) + 
      (a1^2*a6^2*f1*f2*f7)/(a2^2*a3*a4*a5) + (a1*a3*a8*f1*f2*f7)/
       (a2^2*a4*a7) + (2*a1^2*a6*a8*f1*f2*f7)/(a2^2*a4*a5*a7) + 
      (a1^3*a6^2*a8*f1*f2*f7)/(a2^2*a3*a4*a5^2*a7) + 
      (2*a1*a9*f1*f2*f7)/(a2*a5*a7) + (2*a1^2*a6*a9*f1*f2*f7)/
       (a2*a3*a5^2*a7) + (a9*f1*f2*f7)/(a2*a8) + (a1*a6*a9*f1*f2*f7)/
       (a2*a3*a5*a8) + (a1*a4*a9^2*f1*f2*f7)/(a3*a5^2*a7*a8) + 
      (a1*f1*f3*f7)/(a2*a4) + (a1^2*a6*f1*f3*f7)/(a2*a3*a4*a5) + 
      (a1^2*a8*f1*f3*f7)/(a2*a4*a5*a7) + (a1^3*a6*a8*f1*f3*f7)/
       (a2*a3*a4*a5^2*a7) + (2*a1^2*a9*f1*f3*f7)/(a3*a5^2*a7) + 
      (a1*a9*f1*f3*f7)/(a5*a6*a7) + (a1*a9*f1*f3*f7)/(a3*a5*a8) + 
      (a1*a2*a4*a9^2*f1*f3*f7)/(a3*a5^2*a6*a7*a8) + 
      (a1^2*f1*f4*f7)/(a2*a5*a7) + (a1*a3*f1*f4*f7)/(a2*a6*a7) + 
      (a1*a4*a9*f1*f4*f7)/(a5*a6*a7*a8) + (a3*a5*a7*f2*f8)/(a1*a2*a4) + 
      (a6*a7*f2*f8)/(a2*a4) + (a3*a8*f2*f8)/(a2*a4) + 
      (a1*a6*a8*f2*f8)/(a2*a4*a5) + (a9*f2*f8)/a5 + (a3*a5^2*a7*f1*f2*f8)/
       (a1*a2^2*a4^2) + (2*a5*a6*a7*f1*f2*f8)/(a2^2*a4^2) + 
      (a1*a6^2*a7*f1*f2*f8)/(a2^2*a3*a4^2) + (2*a3*a5*a8*f1*f2*f8)/
       (a2^2*a4^2) + (4*a1*a6*a8*f1*f2*f8)/(a2^2*a4^2) + 
      (2*a1^2*a6^2*a8*f1*f2*f8)/(a2^2*a3*a4^2*a5) + (a1*a3*a8^2*f1*f2*f8)/
       (a2^2*a4^2*a7) + (2*a1^2*a6*a8^2*f1*f2*f8)/(a2^2*a4^2*a5*a7) + 
      (a1^3*a6^2*a8^2*f1*f2*f8)/(a2^2*a3*a4^2*a5^2*a7) + 
      (2*a9*f1*f2*f8)/(a2*a4) + (2*a1*a6*a9*f1*f2*f8)/(a2*a3*a4*a5) + 
      (2*a1*a8*a9*f1*f2*f8)/(a2*a4*a5*a7) + (2*a1^2*a6*a8*a9*f1*f2*f8)/
       (a2*a3*a4*a5^2*a7) + (a1*a9^2*f1*f2*f8)/(a3*a5^2*a7) + 
      (a5*a7*f1*f3*f8)/(a2*a4^2) + (a1*a6*a7*f1*f3*f8)/(a2*a3*a4^2) + 
      (2*a1*a8*f1*f3*f8)/(a2*a4^2) + (2*a1^2*a6*a8*f1*f3*f8)/
       (a2*a3*a4^2*a5) + (a1^2*a8^2*f1*f3*f8)/(a2*a4^2*a5*a7) + 
      (a1^3*a6*a8^2*f1*f3*f8)/(a2*a3*a4^2*a5^2*a7) + 
      (2*a1*a9*f1*f3*f8)/(a3*a4*a5) + (a9*f1*f3*f8)/(a4*a6) + 
      (2*a1^2*a8*a9*f1*f3*f8)/(a3*a4*a5^2*a7) + (a1*a8*a9*f1*f3*f8)/
       (a4*a5*a6*a7) + (a1*a2*a9^2*f1*f3*f8)/(a3*a5^2*a6*a7) + 
      (a1*f1*f4*f8)/(a2*a4) + (a3*a5*f1*f4*f8)/(a2*a4*a6) + 
      (a1^2*a8*f1*f4*f8)/(a2*a4*a5*a7) + (a1*a3*a8*f1*f4*f8)/(a2*a4*a6*a7) + 
      (a1*a9*f1*f4*f8)/(a5*a6*a7), (f1*f2*f5*f6)/a5 + 
      (2*a1*a6*f1*f2*f5*f6)/(a3*a5^2) + (a6*a7*f1*f2*f5*f6)/(a3*a5*a8) + 
      (a6*a7*f1*f2*f5*f6)/(a2*a4*a9) + (a1*a6^2*a7*f1*f2*f5*f6)/
       (a2*a3*a4*a5*a9) + (a1*a6*a8*f1*f2*f5*f6)/(a2*a4*a5*a9) + 
      (a1^2*a6^2*a8*f1*f2*f5*f6)/(a2*a3*a4*a5^2*a9) + 
      (a2*a4*a9*f1*f2*f5*f6)/(a3*a5^2*a8) + (2*a1*a2*f1*f3*f5*f6)/(a3*a5^2) + 
      (a2*a7*f1*f3*f5*f6)/(a3*a5*a8) + (a1*a6*a7*f1*f3*f5*f6)/(a3*a4*a5*a9) + 
      (a1^2*a6*a8*f1*f3*f5*f6)/(a3*a4*a5^2*a9) + (a2^2*a4*a9*f1*f3*f5*f6)/
       (a3*a5^2*a6*a8) + (a2*a4*f1*f4*f5*f6)/(a5*a6*a8) + 
      (a1*f1*f4*f5*f6)/(a5*a9) + (a1*f1*f2*f4*f6^2)/(a3*a5*a8) + 
      (a1*f1*f2*f4*f6^2)/(a2*a4*a9) + (a1^2*a6*f1*f2*f4*f6^2)/
       (a2*a3*a4*a5*a9) + (a5*a7*f1*f2*f4*f6^2)/(a2*a4*a8*a9) + 
      (a1*a6*a7*f1*f2*f4*f6^2)/(a2*a3*a4*a8*a9) + (a1*a2*f1*f3*f4*f6^2)/
       (a3*a5*a6*a8) + (a1^2*f1*f3*f4*f6^2)/(a3*a4*a5*a9) + 
      (a1*a7*f1*f3*f4*f6^2)/(a3*a4*a8*a9) + (a1*f1*f4^2*f6^2)/(a6*a8*a9) + 
      (2*a6*f1*f2*f5*f7)/(a2*a5) + (2*a1*a6^2*f1*f2*f5*f7)/(a2*a3*a5^2) + 
      (a3*a8*f1*f2*f5*f7)/(a2*a5*a7) + (4*a1*a6*a8*f1*f2*f5*f7)/
       (a2*a5^2*a7) + (3*a1^2*a6^2*a8*f1*f2*f5*f7)/(a2*a3*a5^3*a7) + 
      (a3*a6*a8*f1*f2*f5*f7)/(a2^2*a4*a9) + (2*a1*a6^2*a8*f1*f2*f5*f7)/
       (a2^2*a4*a5*a9) + (a1^2*a6^3*a8*f1*f2*f5*f7)/(a2^2*a3*a4*a5^2*a9) + 
      (a1*a3*a6*a8^2*f1*f2*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f5*f7)/(a2^2*a4*a5^2*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f2*f5*f7)/(a2^2*a3*a4*a5^3*a7*a9) + 
      (2*a4*a9*f1*f2*f5*f7)/(a5^2*a7) + (3*a1*a4*a6*a9*f1*f2*f5*f7)/
       (a3*a5^3*a7) + (a4*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a8) + 
      (a2*a4^2*a9^2*f1*f2*f5*f7)/(a3*a5^3*a7*a8) + (f1*f3*f5*f7)/a5 + 
      (2*a1*a6*f1*f3*f5*f7)/(a3*a5^2) + (2*a1*a8*f1*f3*f5*f7)/(a5^2*a7) + 
      (3*a1^2*a6*a8*f1*f3*f5*f7)/(a3*a5^3*a7) + (a1*a6*a8*f1*f3*f5*f7)/
       (a2*a4*a5*a9) + (a1^2*a6^2*a8*f1*f3*f5*f7)/(a2*a3*a4*a5^2*a9) + 
      (a1^2*a6*a8^2*f1*f3*f5*f7)/(a2*a4*a5^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f3*f5*f7)/(a2*a3*a4*a5^3*a7*a9) + 
      (3*a1*a2*a4*a9*f1*f3*f5*f7)/(a3*a5^3*a7) + (a2*a4*a9*f1*f3*f5*f7)/
       (a5^2*a6*a7) + (a2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a8) + 
      (a2^2*a4^2*a9^2*f1*f3*f5*f7)/(a3*a5^3*a6*a7*a8) + 
      (2*a1*a4*f1*f4*f5*f7)/(a5^2*a7) + (a3*a4*f1*f4*f5*f7)/(a5*a6*a7) + 
      (a1*a3*a8*f1*f4*f5*f7)/(a2*a5*a7*a9) + (a1^2*a6*a8*f1*f4*f5*f7)/
       (a2*a5^2*a7*a9) + (a2*a4^2*a9*f1*f4*f5*f7)/(a5^2*a6*a7*a8) + 
      (2*a1*f1*f2*f4*f6*f7)/(a2*a5*a7) + (2*a1^2*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a5^2*a7) + (f1*f2*f4*f6*f7)/(a2*a8) + (a1*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a5*a8) + (a3*a5*f1*f2*f4*f6*f7)/(a2^2*a4*a9) + 
      (2*a1*a6*f1*f2*f4*f6*f7)/(a2^2*a4*a9) + (a1^2*a6^2*f1*f2*f4*f6*f7)/
       (a2^2*a3*a4*a5*a9) + (a1*a3*a8*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4*f6*f7)/(a2^2*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (a1*a4*a9*f1*f2*f4*f6*f7)/(a3*a5^2*a7*a8) + (2*a1^2*f1*f3*f4*f6*f7)/
       (a3*a5^2*a7) + (a1*f1*f3*f4*f6*f7)/(a5*a6*a7) + 
      (a1*f1*f3*f4*f6*f7)/(a3*a5*a8) + (a1*f1*f3*f4*f6*f7)/(a2*a4*a9) + 
      (a1^2*a6*f1*f3*f4*f6*f7)/(a2*a3*a4*a5*a9) + (a1^2*a8*f1*f3*f4*f6*f7)/
       (a2*a4*a5*a7*a9) + (a1^3*a6*a8*f1*f3*f4*f6*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a1*a2*a4*a9*f1*f3*f4*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (a1*a4*f1*f4^2*f6*f7)/(a5*a6*a7*a8) + (a1^2*f1*f4^2*f6*f7)/
       (a2*a5*a7*a9) + (a1*a3*f1*f4^2*f6*f7)/(a2*a6*a7*a9) + 
      (a6*a7*f2*f5*f8)/(a1*a5) + (a3*a8*f2*f5*f8)/(a1*a5) + 
      (2*a6*a8*f2*f5*f8)/a5^2 + (a3*a6*a7*a8*f2*f5*f8)/(a1*a2*a4*a9) + 
      (a6^2*a7*a8*f2*f5*f8)/(a2*a4*a5*a9) + (a3*a6*a8^2*f2*f5*f8)/
       (a2*a4*a5*a9) + (a1*a6^2*a8^2*f2*f5*f8)/(a2*a4*a5^2*a9) + 
      (a2*a4*a9*f2*f5*f8)/(a1*a5^2) + (a6*a7*f1*f2*f5*f8)/(a1*a2*a4) + 
      (a6^2*a7*f1*f2*f5*f8)/(a2*a3*a4*a5) + (a3*a8*f1*f2*f5*f8)/(a1*a2*a4) + 
      (5*a6*a8*f1*f2*f5*f8)/(a2*a4*a5) + (4*a1*a6^2*a8*f1*f2*f5*f8)/
       (a2*a3*a4*a5^2) + (a3*a8^2*f1*f2*f5*f8)/(a2*a4*a5*a7) + 
      (4*a1*a6*a8^2*f1*f2*f5*f8)/(a2*a4*a5^2*a7) + 
      (3*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4*a5^3*a7) + 
      (a3*a5*a6*a7*a8*f1*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a6^2*a7*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + (a1*a6^3*a7*a8*f1*f2*f5*f8)/
       (a2^2*a3*a4^2*a5*a9) + (2*a3*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a5*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5^2*a9) + 
      (a1*a3*a6*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^3*a8^3*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5^3*a7*a9) + 
      (a9*f1*f2*f5*f8)/(a1*a5) + (2*a6*a9*f1*f2*f5*f8)/(a3*a5^2) + 
      (2*a8*a9*f1*f2*f5*f8)/(a5^2*a7) + (3*a1*a6*a8*a9*f1*f2*f5*f8)/
       (a3*a5^3*a7) + (a2*a4*a9^2*f1*f2*f5*f8)/(a3*a5^3*a7) + 
      (a6*a7*f1*f3*f5*f8)/(a3*a4*a5) + (2*a8*f1*f3*f5*f8)/(a4*a5) + 
      (4*a1*a6*a8*f1*f3*f5*f8)/(a3*a4*a5^2) + (2*a1*a8^2*f1*f3*f5*f8)/
       (a4*a5^2*a7) + (3*a1^2*a6*a8^2*f1*f3*f5*f8)/(a3*a4*a5^3*a7) + 
      (a6*a7*a8*f1*f3*f5*f8)/(a2*a4^2*a9) + (a1*a6^2*a7*a8*f1*f3*f5*f8)/
       (a2*a3*a4^2*a5*a9) + (2*a1*a6*a8^2*f1*f3*f5*f8)/(a2*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4^2*a5^2*a9) + 
      (a1^2*a6*a8^3*f1*f3*f5*f8)/(a2*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^2*a8^3*f1*f3*f5*f8)/(a2*a3*a4^2*a5^3*a7*a9) + 
      (2*a2*a9*f1*f3*f5*f8)/(a3*a5^2) + (3*a1*a2*a8*a9*f1*f3*f5*f8)/
       (a3*a5^3*a7) + (a2*a8*a9*f1*f3*f5*f8)/(a5^2*a6*a7) + 
      (a2^2*a4*a9^2*f1*f3*f5*f8)/(a3*a5^3*a6*a7) + (f1*f4*f5*f8)/a5 + 
      (2*a1*a8*f1*f4*f5*f8)/(a5^2*a7) + (a3*a8*f1*f4*f5*f8)/(a5*a6*a7) + 
      (a3*a8*f1*f4*f5*f8)/(a2*a4*a9) + (a1*a6*a8*f1*f4*f5*f8)/(a2*a4*a5*a9) + 
      (a1*a3*a8^2*f1*f4*f5*f8)/(a2*a4*a5*a7*a9) + (a1^2*a6*a8^2*f1*f4*f5*f8)/
       (a2*a4*a5^2*a7*a9) + (a2*a4*a9*f1*f4*f5*f8)/(a5^2*a6*a7) + 
      (f2*f4*f6*f8)/a5 + (a3*a5*a7*f2*f4*f6*f8)/(a1*a2*a4*a9) + 
      (a6*a7*f2*f4*f6*f8)/(a2*a4*a9) + (a3*a8*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f2*f4*f6*f8)/(a2*a4*a5*a9) + (2*f1*f2*f4*f6*f8)/(a2*a4) + 
      (2*a1*a6*f1*f2*f4*f6*f8)/(a2*a3*a4*a5) + (2*a1*a8*f1*f2*f4*f6*f8)/
       (a2*a4*a5*a7) + (2*a1^2*a6*a8*f1*f2*f4*f6*f8)/(a2*a3*a4*a5^2*a7) + 
      (a3*a5^2*a7*f1*f2*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6*a7*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (a1*a6^2*a7*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a3*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a9*f1*f2*f4*f6*f8)/(a3*a5^2*a7) + (2*a1*f1*f3*f4*f6*f8)/
       (a3*a4*a5) + (f1*f3*f4*f6*f8)/(a4*a6) + (2*a1^2*a8*f1*f3*f4*f6*f8)/
       (a3*a4*a5^2*a7) + (a1*a8*f1*f3*f4*f6*f8)/(a4*a5*a6*a7) + 
      (a5*a7*f1*f3*f4*f6*f8)/(a2*a4^2*a9) + (a1*a6*a7*f1*f3*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (2*a1*a8*f1*f3*f4*f6*f8)/(a2*a4^2*a9) + 
      (2*a1^2*a6*a8*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a5*a9) + 
      (a1^2*a8^2*f1*f3*f4*f6*f8)/(a2*a4^2*a5*a7*a9) + 
      (a1^3*a6*a8^2*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a2*a9*f1*f3*f4*f6*f8)/(a3*a5^2*a6*a7) + (a1*f1*f4^2*f6*f8)/
       (a5*a6*a7) + (a1*f1*f4^2*f6*f8)/(a2*a4*a9) + (a3*a5*f1*f4^2*f6*f8)/
       (a2*a4*a6*a9) + (a1^2*a8*f1*f4^2*f6*f8)/(a2*a4*a5*a7*a9) + 
      (a1*a3*a8*f1*f4^2*f6*f8)/(a2*a4*a6*a7*a9), 
     (a2^2*a3*a4*a7*f3*f5*f6)/(a1*a6*a8) + (a2*a3*a5*a7*f1*f3*f5*f6)/
       (a1*a6*a8) + (a2*a3^2*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a3^2*a5^2*a7*f1*f4*f5*f6)/(a1*a6*a8*a9) + (a2^3*a4*a7*a9*f3^2*f6^2)/
       (a1*a6^2*a8^2) + (a2^2*a5*a7*a9*f1*f3^2*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2^2*a3*a4*a5*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2*a3*a5^2*a7*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a3^2*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3^2*a5^3*a7*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a2*a3*a4*f3*f5*f7)/a5 + (a2^2*a3*a4^2*a9*f3*f5*f7)/(a1*a5*a6*a8) + 
      (a2*a3*a4*a9*f1*f3*f5*f7)/(a1*a6*a8) + (a2*a3^2*a4^2*f4*f5*f7)/
       (a1*a6*a8) + (a3^2*a4*a5*f1*f4*f5*f7)/(a1*a6*a8) + 
      (2*a2^2*a4*a9*f3^2*f6*f7)/(a5*a6*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/
       (a1*a5*a6^2*a8^2) + (a2*a9*f1*f3^2*f6*f7)/(a6*a8) + 
      (2*a2^2*a4*a9^2*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a3*a4*f3*f4*f6*f7)/(a6*a8) + (4*a2^2*a3*a4^2*a9*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (a3*a5*f1*f3*f4*f6*f7)/(a6*a8) + 
      (4*a2*a3*a4*a5*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a3^2*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3^2*a4*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*a2*a4*a9*f3^2*f7^2)/(a5^2*a7) + (2*a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a5^2*a6*a7*a8) + (a2^3*a4^3*a9^3*f3^2*f7^2)/(a1*a5^2*a6^2*a7*a8^2) + 
      (a2*a4*a9^2*f1*f3^2*f7^2)/(a5*a6*a7*a8) + (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (2*a2*a3*a4^2*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2^2*a3*a4^3*a9^2*f3*f4*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (a3*a4*a9*f1*f3*f4*f7^2)/(a6*a7*a8) + (2*a2*a3*a4^2*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a7*a8^2) + (a2*a3^2*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3^2*a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a2^2*a9*f3^2*f6*f8)/(a5*a6) + (a2^3*a4*a9^2*f3^2*f6*f8)/
       (a1*a5*a6^2*a8) + (a2^2*a9^2*f1*f3^2*f6*f8)/(a1*a6^2*a8) + 
      (a2*a3*f3*f4*f6*f8)/a6 + (2*a2^2*a3*a4*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + 
      (2*a2*a3*a5*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a8) + 
      (a2*a3^2*a4*a5*f4^2*f6*f8)/(a1*a6^2*a8) + (a3^2*a5^2*f1*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a1*a2*a8*a9*f3^2*f7*f8)/(a5^2*a7) + 
      (2*a2^2*a4*a9^2*f3^2*f7*f8)/(a5^2*a6*a7) + (a2^3*a4^2*a9^3*f3^2*f7*f8)/
       (a1*a5^2*a6^2*a7*a8) + (a2*a9^2*f1*f3^2*f7*f8)/(a5*a6*a7) + 
      (a2^2*a4*a9^3*f1*f3^2*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (2*a2*a3*a4*a9*f3*f4*f7*f8)/(a5*a6*a7) + 
      (2*a2^2*a3*a4^2*a9^2*f3*f4*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (a3*a9*f1*f3*f4*f7*f8)/(a6*a7) + (2*a2*a3*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a2*a3^2*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3^2*a4*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8), 
     (a2*a7*a9*f3*f6)/(a6*a8) + (a3*a5*a7*f4*f6)/(a6*a8) + (a1*a9*f3*f7)/a5 + 
      (a2*a4*a9^2*f3*f7)/(a5*a6*a8) + (a3*a4*a9*f4*f7)/(a6*a8), 
     (a2*a4*a9*f3*f6)/(a6*a8) + (a3*a4*a5*f4*f6)/(a6*a8) + 
      (a1*a4*a9*f3*f7)/(a5*a7) + (a2*a4^2*a9^2*f3*f7)/(a5*a6*a7*a8) + 
      (a3*a4^2*a9*f4*f7)/(a6*a7*a8) + (a1*a8*a9*f3*f8)/(a5*a7) + 
      (a2*a4*a9^2*f3*f8)/(a5*a6*a7) + (a3*a4*a9*f4*f8)/(a6*a7), 
     (a3*a4*f5)/a9 + (a2*a4*f3*f6)/(a6*a8) + (a3*a4*a5*f4*f6)/(a6*a8*a9) + 
      (a1*a4*f3*f7)/(a5*a7) + (a2*a4^2*a9*f3*f7)/(a5*a6*a7*a8) + 
      (a3*a4^2*f4*f7)/(a6*a7*a8) + (a1*a8*f3*f8)/(a5*a7) + 
      (a2*a4*a9*f3*f8)/(a5*a6*a7) + (a3*a4*f4*f8)/(a6*a7), 
     (a3*a5*a7*f5*f6)/(a8*a9) + (a2*a5*a7*f3*f6^2)/(a6*a8^2) + 
      (a3*a5^2*a7*f4*f6^2)/(a6*a8^2*a9) + (a3*a4*f5*f7)/a8 + 
      (a1*f3*f6*f7)/a8 + (2*a2*a4*a9*f3*f6*f7)/(a6*a8^2) + 
      (2*a3*a4*a5*f4*f6*f7)/(a6*a8^2) + (a1*a4*a9*f3*f7^2)/(a5*a7*a8) + 
      (a2*a4^2*a9^2*f3*f7^2)/(a5*a6*a7*a8^2) + (a3*a4^2*a9*f4*f7^2)/
       (a6*a7*a8^2) + (a2*a9*f3*f6*f8)/(a6*a8) + (a3*a5*f4*f6*f8)/(a6*a8) + 
      (a1*a9*f3*f7*f8)/(a5*a7) + (a2*a4*a9^2*f3*f7*f8)/(a5*a6*a7*a8) + 
      (a3*a4*a9*f4*f7*f8)/(a6*a7*a8), (a2*a7*f3*f6)/a5 + 
      (a2^2*a4*a7*a9*f3*f6)/(a1*a5*a6*a8) + (a2*a7*a9*f1*f3*f6)/(a1*a6*a8) + 
      (a2*a3*a4*a7*f4*f6)/(a1*a6*a8) + (a3*a5*a7*f1*f4*f6)/(a1*a6*a8) + 
      (a1*a6*a8*f3*f7)/a5^2 + (2*a2*a4*a9*f3*f7)/a5^2 + 
      (a2^2*a4^2*a9^2*f3*f7)/(a1*a5^2*a6*a8) + (a9*f1*f3*f7)/a5 + 
      (a2*a4*a9^2*f1*f3*f7)/(a1*a5*a6*a8) + (a3*a4*f4*f7)/a5 + 
      (a2*a3*a4^2*a9*f4*f7)/(a1*a5*a6*a8) + (a3*a4*a9*f1*f4*f7)/(a1*a6*a8), 
     (a2*a4*f3*f6)/a5 + (a2^2*a4^2*a9*f3*f6)/(a1*a5*a6*a8) + 
      (a2*a4*a9*f1*f3*f6)/(a1*a6*a8) + (a2*a3*a4^2*f4*f6)/(a1*a6*a8) + 
      (a3*a4*a5*f1*f4*f6)/(a1*a6*a8) + (a1*a4*a6*a8*f3*f7)/(a5^2*a7) + 
      (2*a2*a4^2*a9*f3*f7)/(a5^2*a7) + (a2^2*a4^3*a9^2*f3*f7)/
       (a1*a5^2*a6*a7*a8) + (a4*a9*f1*f3*f7)/(a5*a7) + 
      (a2*a4^2*a9^2*f1*f3*f7)/(a1*a5*a6*a7*a8) + (a3*a4^2*f4*f7)/(a5*a7) + 
      (a2*a3*a4^3*a9*f4*f7)/(a1*a5*a6*a7*a8) + (a3*a4^2*a9*f1*f4*f7)/
       (a1*a6*a7*a8) + (a1*a6*a8^2*f3*f8)/(a5^2*a7) + 
      (2*a2*a4*a8*a9*f3*f8)/(a5^2*a7) + (a2^2*a4^2*a9^2*f3*f8)/
       (a1*a5^2*a6*a7) + (a8*a9*f1*f3*f8)/(a5*a7) + (a2*a4*a9^2*f1*f3*f8)/
       (a1*a5*a6*a7) + (a3*a4*a8*f4*f8)/(a5*a7) + (a2*a3*a4^2*a9*f4*f8)/
       (a1*a5*a6*a7) + (a3*a4*a9*f1*f4*f8)/(a1*a6*a7), 
     (a2*a3*a4*a7*f5*f6)/(a1*a8*a9) + (a3*a5*a7*f1*f5*f6)/(a1*a8*a9) + 
      (a2^2*a4*a7*f3*f6^2)/(a1*a6*a8^2) + (a2*a5*a7*f1*f3*f6^2)/
       (a1*a6*a8^2) + (a2*a3*a4*a5*a7*f4*f6^2)/(a1*a6*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4*f6^2)/(a1*a6*a8^2*a9) + (a2*a3*a4^2*f5*f7)/
       (a1*a5*a8) + (a3*a4*a6*f5*f7)/(a5*a9) + (a3*a4*f1*f5*f7)/(a1*a8) + 
      (2*a2*a4*f3*f6*f7)/(a5*a8) + (2*a2^2*a4^2*a9*f3*f6*f7)/
       (a1*a5*a6*a8^2) + (f1*f3*f6*f7)/a8 + (2*a2*a4*a9*f1*f3*f6*f7)/
       (a1*a6*a8^2) + (2*a2*a3*a4^2*f4*f6*f7)/(a1*a6*a8^2) + 
      (a3*a4*f4*f6*f7)/(a8*a9) + (2*a3*a4*a5*f1*f4*f6*f7)/(a1*a6*a8^2) + 
      (a1*a4*a6*f3*f7^2)/(a5^2*a7) + (2*a2*a4^2*a9*f3*f7^2)/(a5^2*a7*a8) + 
      (a2^2*a4^3*a9^2*f3*f7^2)/(a1*a5^2*a6*a7*a8^2) + 
      (a4*a9*f1*f3*f7^2)/(a5*a7*a8) + (a2*a4^2*a9^2*f1*f3*f7^2)/
       (a1*a5*a6*a7*a8^2) + (a3*a4^2*f4*f7^2)/(a5*a7*a8) + 
      (a2*a3*a4^3*a9*f4*f7^2)/(a1*a5*a6*a7*a8^2) + (a3*a4^2*a9*f1*f4*f7^2)/
       (a1*a6*a7*a8^2) + (a2*f3*f6*f8)/a5 + (a2^2*a4*a9*f3*f6*f8)/
       (a1*a5*a6*a8) + (a2*a9*f1*f3*f6*f8)/(a1*a6*a8) + 
      (a2*a3*a4*f4*f6*f8)/(a1*a6*a8) + (a3*a5*f1*f4*f6*f8)/(a1*a6*a8) + 
      (a1*a6*a8*f3*f7*f8)/(a5^2*a7) + (2*a2*a4*a9*f3*f7*f8)/(a5^2*a7) + 
      (a2^2*a4^2*a9^2*f3*f7*f8)/(a1*a5^2*a6*a7*a8) + 
      (a9*f1*f3*f7*f8)/(a5*a7) + (a2*a4*a9^2*f1*f3*f7*f8)/(a1*a5*a6*a7*a8) + 
      (a3*a4*f4*f7*f8)/(a5*a7) + (a2*a3*a4^2*a9*f4*f7*f8)/(a1*a5*a6*a7*a8) + 
      (a3*a4*a9*f1*f4*f7*f8)/(a1*a6*a7*a8), 
     (a2*a3*a4*a7*f3*f5*f6)/(a1*a6*a8) + (a3*a5*a7*f1*f3*f5*f6)/(a1*a6*a8) + 
      (a3^2*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + (a3*a5*a7*f1*f4*f5*f6)/
       (a2*a8*a9) + (a3^2*a5^2*a7*f1*f4*f5*f6)/(a1*a2*a6*a8*a9) + 
      (a2^2*a4*a7*a9*f3^2*f6^2)/(a1*a6^2*a8^2) + (a2*a5*a7*a9*f1*f3^2*f6^2)/
       (a1*a6^2*a8^2) + (2*a2*a3*a4*a5*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a3*a5^2*a7*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + (a5*a7*f1*f3*f4*f6^2)/
       (a6*a8^2) + (a3^2*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3^2*a5^3*a7*f1*f4^2*f6^2)/(a1*a2*a6^2*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4^2*f6^2)/(a2*a6*a8^2*a9) + (a3*a4*f3*f5*f7)/a5 + 
      (a2*a3*a4^2*a9*f3*f5*f7)/(a1*a5*a6*a8) + (a3*a4*a9*f1*f3*f5*f7)/
       (a1*a6*a8) + (a3^2*a4^2*f4*f5*f7)/(a1*a6*a8) + 
      (a3*a4*f1*f4*f5*f7)/(a2*a8) + (a3^2*a4*a5*f1*f4*f5*f7)/(a1*a2*a6*a8) + 
      (2*a2*a4*a9*f3^2*f6*f7)/(a5*a6*a8) + (2*a2^2*a4^2*a9^2*f3^2*f6*f7)/
       (a1*a5*a6^2*a8^2) + (a9*f1*f3^2*f6*f7)/(a6*a8) + 
      (2*a2*a4*a9^2*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + (2*a3*a4*f3*f4*f6*f7)/
       (a6*a8) + (4*a2*a3*a4^2*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*f1*f3*f4*f6*f7)/(a2*a8) + (a3*a5*f1*f3*f4*f6*f7)/(a2*a6*a8) + 
      (4*a3*a4*a5*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a4*a9*f1*f3*f4*f6*f7)/(a6*a8^2) + (2*a3^2*a4^2*a5*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (2*a3^2*a4*a5^2*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a3*a4*a5*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a1*a4*a9*f3^2*f7^2)/
       (a5^2*a7) + (2*a2*a4^2*a9^2*f3^2*f7^2)/(a5^2*a6*a7*a8) + 
      (a2^2*a4^3*a9^3*f3^2*f7^2)/(a1*a5^2*a6^2*a7*a8^2) + 
      (a4*a9^2*f1*f3^2*f7^2)/(a5*a6*a7*a8) + (a2*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (2*a3*a4^2*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2*a3*a4^3*a9^2*f3*f4*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (a1*a4*a9*f1*f3*f4*f7^2)/(a2*a5*a7*a8) + (a3*a4*a9*f1*f3*f4*f7^2)/
       (a2*a6*a7*a8) + (2*a3*a4^2*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4^2*a9^2*f1*f3*f4*f7^2)/(a5*a6*a7*a8^2) + (a3^2*a4^3*a9*f4^2*f7^2)/
       (a1*a6^2*a7*a8^2) + (a3^2*a4^2*a5*a9*f1*f4^2*f7^2)/
       (a1*a2*a6^2*a7*a8^2) + (a3*a4^2*a9*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + 
      (a2*a9*f3^2*f6*f8)/(a5*a6) + (a2^2*a4*a9^2*f3^2*f6*f8)/
       (a1*a5*a6^2*a8) + (a2*a9^2*f1*f3^2*f6*f8)/(a1*a6^2*a8) + 
      (a3*f3*f4*f6*f8)/a6 + (2*a2*a3*a4*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + 
      (2*a3*a5*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a8) + (a9*f1*f3*f4*f6*f8)/
       (a6*a8) + (a3^2*a4*a5*f4^2*f6*f8)/(a1*a6^2*a8) + 
      (a3^2*a5^2*f1*f4^2*f6*f8)/(a1*a2*a6^2*a8) + (a3*a5*f1*f4^2*f6*f8)/
       (a2*a6*a8) + (a1*a8*a9*f3^2*f7*f8)/(a5^2*a7) + 
      (2*a2*a4*a9^2*f3^2*f7*f8)/(a5^2*a6*a7) + (a2^2*a4^2*a9^3*f3^2*f7*f8)/
       (a1*a5^2*a6^2*a7*a8) + (a9^2*f1*f3^2*f7*f8)/(a5*a6*a7) + 
      (a2*a4*a9^3*f1*f3^2*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (2*a3*a4*a9*f3*f4*f7*f8)/(a5*a6*a7) + (2*a2*a3*a4^2*a9^2*f3*f4*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (a1*a9*f1*f3*f4*f7*f8)/(a2*a5*a7) + 
      (a3*a9*f1*f3*f4*f7*f8)/(a2*a6*a7) + (2*a3*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a4*a9^2*f1*f3*f4*f7*f8)/(a5*a6*a7*a8) + 
      (a3^2*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3^2*a4*a5*a9*f1*f4^2*f7*f8)/(a1*a2*a6^2*a7*a8) + 
      (a3*a4*a9*f1*f4^2*f7*f8)/(a2*a6*a7*a8), (a1*a2*f3*f6)/a5 + 
      (a2^2*a4*a9*f3*f6)/(a5*a6*a8) + (a2*a3*a4*f4*f6)/(a6*a8) + 
      (a1^2*a6*a8*f3*f7)/(a5^2*a7) + (2*a1*a2*a4*a9*f3*f7)/(a5^2*a7) + 
      (a2^2*a4^2*a9^2*f3*f7)/(a5^2*a6*a7*a8) + (a1*a3*a4*f4*f7)/(a5*a7) + 
      (a2*a3*a4^2*a9*f4*f7)/(a5*a6*a7*a8) + (a1*a6*a8*f3*f8)/(a4*a5) + 
      (a1^2*a6*a8^2*f3*f8)/(a4*a5^2*a7) + (a2*a9*f3*f8)/a5 + 
      (2*a1*a2*a8*a9*f3*f8)/(a5^2*a7) + (a2^2*a4*a9^2*f3*f8)/(a5^2*a6*a7) + 
      (a1*a3*a8*f4*f8)/(a5*a7) + (a2*a3*a4*a9*f4*f8)/(a5*a6*a7), 
     (a2^2*a4*a7^2*f3*f5*f6)/(a1*a6*a8) + (a2*a5*a7^2*f1*f3*f5*f6)/
       (a1*a6*a8) + (a2*a3*a4*a5*a7^2*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a3*a5^2*a7^2*f1*f4*f5*f6)/(a1*a6*a8*a9) + (a2^2*a4*a7^2*a9*f2*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2*a5*a7^2*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2^3*a4*a7^2*a9*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a5*a7^2*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a4*a5*a7^2*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*a7^2*f1*f2*f4*f6^2)/
       (a1*a6*a8^2) + (2*a2^2*a4*a5*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2*a5^2*a7^2*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a3*a4*a5^2*a7^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3*a5^3*a7^2*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a2*a4*a7*f3*f5*f7)/a5 + (a2^2*a4^2*a7*a9*f3*f5*f7)/(a1*a5*a6*a8) + 
      (a2*a4*a7*a9*f1*f3*f5*f7)/(a1*a6*a8) + (a2*a3*a4^2*a7*f4*f5*f7)/
       (a1*a6*a8) + (a3*a4*a5*a7*f1*f4*f5*f7)/(a1*a6*a8) + 
      (2*a2*a4*a7*a9*f2*f3*f6*f7)/(a3*a5*a8) + 
      (2*a2^2*a4^2*a7*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (a7*a9*f1*f2*f3*f6*f7)/(a3*a8) + (2*a2*a4*a7*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (2*a2^2*a4*a7*a9*f3^2*f6*f7)/(a3*a5*a6*a8) + 
      (2*a2^3*a4^2*a7*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (a2*a7*a9*f1*f3^2*f6*f7)/(a3*a6*a8) + (2*a2^2*a4*a7*a9^2*f1*f3^2*f6*f7)/
       (a1*a3*a6^2*a8^2) + (a4*a7*f2*f4*f6*f7)/a8 + 
      (2*a2*a4^2*a7*a9*f2*f4*f6*f7)/(a1*a6*a8^2) + 
      (2*a4*a5*a7*a9*f1*f2*f4*f6*f7)/(a1*a6*a8^2) + (2*a2*a4*a7*f3*f4*f6*f7)/
       (a6*a8) + (4*a2^2*a4^2*a7*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (a5*a7*f1*f3*f4*f6*f7)/(a6*a8) + (4*a2*a4*a5*a7*a9*f1*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (2*a2*a3*a4^2*a5*a7*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3*a4*a5^2*a7*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*a4*a6*a9*f2*f3*f7^2)/(a3*a5^2) + (2*a2*a4^2*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a8) + (a2^2*a4^3*a9^3*f2*f3*f7^2)/(a1*a3*a5^2*a6*a8^2) + 
      (a4*a9^2*f1*f2*f3*f7^2)/(a3*a5*a8) + (a2*a4^2*a9^3*f1*f2*f3*f7^2)/
       (a1*a3*a5*a6*a8^2) + (a1*a2*a4*a9*f3^2*f7^2)/(a3*a5^2) + 
      (2*a2^2*a4^2*a9^2*f3^2*f7^2)/(a3*a5^2*a6*a8) + 
      (a2^3*a4^3*a9^3*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a8^2) + 
      (a2*a4*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a8) + (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a8^2) + (a4^2*a9*f2*f4*f7^2)/(a5*a8) + 
      (a2*a4^3*a9^2*f2*f4*f7^2)/(a1*a5*a6*a8^2) + (a4^2*a9^2*f1*f2*f4*f7^2)/
       (a1*a6*a8^2) + (2*a2*a4^2*a9*f3*f4*f7^2)/(a5*a6*a8) + 
      (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/(a1*a5*a6^2*a8^2) + 
      (a4*a9*f1*f3*f4*f7^2)/(a6*a8) + (2*a2*a4^2*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a8^2) + (a2*a3*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a8^2) + 
      (a3*a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a8^2), (a2*a7*a9*f2*f6)/(a3*a8) + 
      (a2^2*a7*a9*f3*f6)/(a3*a6*a8) + (a2*a5*a7*f4*f6)/(a6*a8) + 
      (a1*a6*a9*f2*f7)/(a3*a5) + (a2*a4*a9^2*f2*f7)/(a3*a5*a8) + 
      (a1*a2*a9*f3*f7)/(a3*a5) + (a2^2*a4*a9^2*f3*f7)/(a3*a5*a6*a8) + 
      (a2*a4*a9*f4*f7)/(a6*a8), (a2*a7*f3*f5)/a6 + (a3*a5*a7*f4*f5)/(a6*a9) + 
      (a2*a7*a9*f2*f3*f6)/(a3*a6*a8) + (a2^2*a7*a9*f3^2*f6)/(a3*a6^2*a8) + 
      (a5*a7*f2*f4*f6)/(a6*a8) + (2*a2*a5*a7*f3*f4*f6)/(a6^2*a8) + 
      (a3*a5^2*a7*f4^2*f6)/(a6^2*a8*a9) + (a1*a9*f2*f3*f7)/(a3*a5) + 
      (a2*a4*a9^2*f2*f3*f7)/(a3*a5*a6*a8) + (a1*a2*a9*f3^2*f7)/(a3*a5*a6) + 
      (a2^2*a4*a9^2*f3^2*f7)/(a3*a5*a6^2*a8) + (a4*a9*f2*f4*f7)/(a6*a8) + 
      (a1*f3*f4*f7)/a6 + (2*a2*a4*a9*f3*f4*f7)/(a6^2*a8) + 
      (a3*a4*a5*f4^2*f7)/(a6^2*a8), (a2*a4*f3*f5)/a6 + 
      (a3*a4*a5*f4*f5)/(a6*a9) + (a2*a4*a9*f2*f3*f6)/(a3*a6*a8) + 
      (a2^2*a4*a9*f3^2*f6)/(a3*a6^2*a8) + (a4*a5*f2*f4*f6)/(a6*a8) + 
      (2*a2*a4*a5*f3*f4*f6)/(a6^2*a8) + (a3*a4*a5^2*f4^2*f6)/(a6^2*a8*a9) + 
      (a1*a4*a9*f2*f3*f7)/(a3*a5*a7) + (a2*a4^2*a9^2*f2*f3*f7)/
       (a3*a5*a6*a7*a8) + (a1*a2*a4*a9*f3^2*f7)/(a3*a5*a6*a7) + 
      (a2^2*a4^2*a9^2*f3^2*f7)/(a3*a5*a6^2*a7*a8) + (a4^2*a9*f2*f4*f7)/
       (a6*a7*a8) + (a1*a4*f3*f4*f7)/(a6*a7) + (2*a2*a4^2*a9*f3*f4*f7)/
       (a6^2*a7*a8) + (a3*a4^2*a5*f4^2*f7)/(a6^2*a7*a8) + 
      (a1*a8*a9*f2*f3*f8)/(a3*a5*a7) + (a2*a4*a9^2*f2*f3*f8)/(a3*a5*a6*a7) + 
      (a1*a2*a8*a9*f3^2*f8)/(a3*a5*a6*a7) + (a2^2*a4*a9^2*f3^2*f8)/
       (a3*a5*a6^2*a7) + (a4*a9*f2*f4*f8)/(a6*a7) + 
      (a1*a8*f3*f4*f8)/(a6*a7) + (2*a2*a4*a9*f3*f4*f8)/(a6^2*a7) + 
      (a3*a4*a5*f4^2*f8)/(a6^2*a7), (a2*a5*a7*f3*f5*f6)/(a6*a8) + 
      (a3*a5^2*a7*f4*f5*f6)/(a6*a8*a9) + (a2*a5*a7*a9*f2*f3*f6^2)/
       (a3*a6*a8^2) + (a2^2*a5*a7*a9*f3^2*f6^2)/(a3*a6^2*a8^2) + 
      (a5^2*a7*f2*f4*f6^2)/(a6*a8^2) + (2*a2*a5^2*a7*f3*f4*f6^2)/
       (a6^2*a8^2) + (a3*a5^3*a7*f4^2*f6^2)/(a6^2*a8^2*a9) + 
      (a2*a4*a9*f3*f5*f7)/(a6*a8) + (a3*a4*a5*f4*f5*f7)/(a6*a8) + 
      (a1*a9*f2*f3*f6*f7)/(a3*a8) + (2*a2*a4*a9^2*f2*f3*f6*f7)/(a3*a6*a8^2) + 
      (a1*a2*a9*f3^2*f6*f7)/(a3*a6*a8) + (2*a2^2*a4*a9^2*f3^2*f6*f7)/
       (a3*a6^2*a8^2) + (2*a4*a5*a9*f2*f4*f6*f7)/(a6*a8^2) + 
      (a1*a5*f3*f4*f6*f7)/(a6*a8) + (4*a2*a4*a5*a9*f3*f4*f6*f7)/(a6^2*a8^2) + 
      (2*a3*a4*a5^2*f4^2*f6*f7)/(a6^2*a8^2) + (a1*a4*a9^2*f2*f3*f7^2)/
       (a3*a5*a7*a8) + (a2*a4^2*a9^3*f2*f3*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (a1*a2*a4*a9^2*f3^2*f7^2)/(a3*a5*a6*a7*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a3*a5*a6^2*a7*a8^2) + (a4^2*a9^2*f2*f4*f7^2)/(a6*a7*a8^2) + 
      (a1*a4*a9*f3*f4*f7^2)/(a6*a7*a8) + (2*a2*a4^2*a9^2*f3*f4*f7^2)/
       (a6^2*a7*a8^2) + (a3*a4^2*a5*a9*f4^2*f7^2)/(a6^2*a7*a8^2) + 
      (a2*a9^2*f2*f3*f6*f8)/(a3*a6*a8) + (a2^2*a9^2*f3^2*f6*f8)/
       (a3*a6^2*a8) + (a5*a9*f2*f4*f6*f8)/(a6*a8) + (2*a2*a5*a9*f3*f4*f6*f8)/
       (a6^2*a8) + (a3*a5^2*f4^2*f6*f8)/(a6^2*a8) + (a1*a9^2*f2*f3*f7*f8)/
       (a3*a5*a7) + (a2*a4*a9^3*f2*f3*f7*f8)/(a3*a5*a6*a7*a8) + 
      (a1*a2*a9^2*f3^2*f7*f8)/(a3*a5*a6*a7) + (a2^2*a4*a9^3*f3^2*f7*f8)/
       (a3*a5*a6^2*a7*a8) + (a4*a9^2*f2*f4*f7*f8)/(a6*a7*a8) + 
      (a1*a9*f3*f4*f7*f8)/(a6*a7) + (2*a2*a4*a9^2*f3*f4*f7*f8)/(a6^2*a7*a8) + 
      (a3*a4*a5*a9*f4^2*f7*f8)/(a6^2*a7*a8), (a2*a6*a7*f2*f6)/(a3*a5) + 
      (a2^2*a4*a7*a9*f2*f6)/(a1*a3*a5*a8) + (a2*a7*a9*f1*f2*f6)/(a1*a3*a8) + 
      (a2^2*a7*f3*f6)/(a3*a5) + (a2^3*a4*a7*a9*f3*f6)/(a1*a3*a5*a6*a8) + 
      (a2^2*a7*a9*f1*f3*f6)/(a1*a3*a6*a8) + (a2^2*a4*a7*f4*f6)/(a1*a6*a8) + 
      (a2*a5*a7*f1*f4*f6)/(a1*a6*a8) + (a1*a6^2*a8*f2*f7)/(a3*a5^2) + 
      (2*a2*a4*a6*a9*f2*f7)/(a3*a5^2) + (a2^2*a4^2*a9^2*f2*f7)/
       (a1*a3*a5^2*a8) + (a6*a9*f1*f2*f7)/(a3*a5) + (a2*a4*a9^2*f1*f2*f7)/
       (a1*a3*a5*a8) + (a1*a2*a6*a8*f3*f7)/(a3*a5^2) + 
      (2*a2^2*a4*a9*f3*f7)/(a3*a5^2) + (a2^3*a4^2*a9^2*f3*f7)/
       (a1*a3*a5^2*a6*a8) + (a2*a9*f1*f3*f7)/(a3*a5) + 
      (a2^2*a4*a9^2*f1*f3*f7)/(a1*a3*a5*a6*a8) + (a2*a4*f4*f7)/a5 + 
      (a2^2*a4^2*a9*f4*f7)/(a1*a5*a6*a8) + (a2*a4*a9*f1*f4*f7)/(a1*a6*a8), 
     (a2*a4*a6*f2*f6)/(a3*a5) + (a2^2*a4^2*a9*f2*f6)/(a1*a3*a5*a8) + 
      (a2*a4*a9*f1*f2*f6)/(a1*a3*a8) + (a2^2*a4*f3*f6)/(a3*a5) + 
      (a2^3*a4^2*a9*f3*f6)/(a1*a3*a5*a6*a8) + (a2^2*a4*a9*f1*f3*f6)/
       (a1*a3*a6*a8) + (a2^2*a4^2*f4*f6)/(a1*a6*a8) + 
      (a2*a4*a5*f1*f4*f6)/(a1*a6*a8) + (a1*a4*a6^2*a8*f2*f7)/(a3*a5^2*a7) + 
      (2*a2*a4^2*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2^2*a4^3*a9^2*f2*f7)/
       (a1*a3*a5^2*a7*a8) + (a4*a6*a9*f1*f2*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9^2*f1*f2*f7)/(a1*a3*a5*a7*a8) + (a1*a2*a4*a6*a8*f3*f7)/
       (a3*a5^2*a7) + (2*a2^2*a4^2*a9*f3*f7)/(a3*a5^2*a7) + 
      (a2^3*a4^3*a9^2*f3*f7)/(a1*a3*a5^2*a6*a7*a8) + 
      (a2*a4*a9*f1*f3*f7)/(a3*a5*a7) + (a2^2*a4^2*a9^2*f1*f3*f7)/
       (a1*a3*a5*a6*a7*a8) + (a2*a4^2*f4*f7)/(a5*a7) + 
      (a2^2*a4^3*a9*f4*f7)/(a1*a5*a6*a7*a8) + (a2*a4^2*a9*f1*f4*f7)/
       (a1*a6*a7*a8) + (a1*a6^2*a8^2*f2*f8)/(a3*a5^2*a7) + 
      (2*a2*a4*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f8)/
       (a1*a3*a5^2*a7) + (a6*a8*a9*f1*f2*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f2*f8)/(a1*a3*a5*a7) + (a1*a2*a6*a8^2*f3*f8)/
       (a3*a5^2*a7) + (2*a2^2*a4*a8*a9*f3*f8)/(a3*a5^2*a7) + 
      (a2^3*a4^2*a9^2*f3*f8)/(a1*a3*a5^2*a6*a7) + (a2*a8*a9*f1*f3*f8)/
       (a3*a5*a7) + (a2^2*a4*a9^2*f1*f3*f8)/(a1*a3*a5*a6*a7) + 
      (a2*a4*a8*f4*f8)/(a5*a7) + (a2^2*a4^2*a9*f4*f8)/(a1*a5*a6*a7) + 
      (a2*a4*a9*f1*f4*f8)/(a1*a6*a7), (a2^2*a4*a7*f5*f6)/(a1*a8*a9) + 
      (a2*a5*a7*f1*f5*f6)/(a1*a8*a9) + (a2^2*a4*a7*f2*f6^2)/(a1*a3*a8^2) + 
      (a2*a5*a7*f1*f2*f6^2)/(a1*a3*a8^2) + (a2^3*a4*a7*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2^2*a5*a7*f1*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2^2*a4*a5*a7*f4*f6^2)/(a1*a6*a8^2*a9) + (a2*a5^2*a7*f1*f4*f6^2)/
       (a1*a6*a8^2*a9) + (a2^2*a4^2*f5*f7)/(a1*a5*a8) + 
      (a2*a4*a6*f5*f7)/(a5*a9) + (a2*a4*f1*f5*f7)/(a1*a8) + 
      (2*a2*a4*a6*f2*f6*f7)/(a3*a5*a8) + (2*a2^2*a4^2*a9*f2*f6*f7)/
       (a1*a3*a5*a8^2) + (a6*f1*f2*f6*f7)/(a3*a8) + (2*a2*a4*a9*f1*f2*f6*f7)/
       (a1*a3*a8^2) + (2*a2^2*a4*f3*f6*f7)/(a3*a5*a8) + 
      (2*a2^3*a4^2*a9*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (a2*f1*f3*f6*f7)/(a3*a8) + (2*a2^2*a4*a9*f1*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (2*a2^2*a4^2*f4*f6*f7)/(a1*a6*a8^2) + (a2*a4*f4*f6*f7)/(a8*a9) + 
      (2*a2*a4*a5*f1*f4*f6*f7)/(a1*a6*a8^2) + (a1*a4*a6^2*f2*f7^2)/
       (a3*a5^2*a7) + (2*a2*a4^2*a6*a9*f2*f7^2)/(a3*a5^2*a7*a8) + 
      (a2^2*a4^3*a9^2*f2*f7^2)/(a1*a3*a5^2*a7*a8^2) + 
      (a4*a6*a9*f1*f2*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^2*f1*f2*f7^2)/
       (a1*a3*a5*a7*a8^2) + (a1*a2*a4*a6*f3*f7^2)/(a3*a5^2*a7) + 
      (2*a2^2*a4^2*a9*f3*f7^2)/(a3*a5^2*a7*a8) + (a2^3*a4^3*a9^2*f3*f7^2)/
       (a1*a3*a5^2*a6*a7*a8^2) + (a2*a4*a9*f1*f3*f7^2)/(a3*a5*a7*a8) + 
      (a2^2*a4^2*a9^2*f1*f3*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a2*a4^2*f4*f7^2)/(a5*a7*a8) + (a2^2*a4^3*a9*f4*f7^2)/
       (a1*a5*a6*a7*a8^2) + (a2*a4^2*a9*f1*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a2*a6*f2*f6*f8)/(a3*a5) + (a2^2*a4*a9*f2*f6*f8)/(a1*a3*a5*a8) + 
      (a2*a9*f1*f2*f6*f8)/(a1*a3*a8) + (a2^2*f3*f6*f8)/(a3*a5) + 
      (a2^3*a4*a9*f3*f6*f8)/(a1*a3*a5*a6*a8) + (a2^2*a9*f1*f3*f6*f8)/
       (a1*a3*a6*a8) + (a2^2*a4*f4*f6*f8)/(a1*a6*a8) + 
      (a2*a5*f1*f4*f6*f8)/(a1*a6*a8) + (a1*a6^2*a8*f2*f7*f8)/(a3*a5^2*a7) + 
      (2*a2*a4*a6*a9*f2*f7*f8)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f7*f8)/
       (a1*a3*a5^2*a7*a8) + (a6*a9*f1*f2*f7*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f2*f7*f8)/(a1*a3*a5*a7*a8) + (a1*a2*a6*a8*f3*f7*f8)/
       (a3*a5^2*a7) + (2*a2^2*a4*a9*f3*f7*f8)/(a3*a5^2*a7) + 
      (a2^3*a4^2*a9^2*f3*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
      (a2*a9*f1*f3*f7*f8)/(a3*a5*a7) + (a2^2*a4*a9^2*f1*f3*f7*f8)/
       (a1*a3*a5*a6*a7*a8) + (a2*a4*f4*f7*f8)/(a5*a7) + 
      (a2^2*a4^2*a9*f4*f7*f8)/(a1*a5*a6*a7*a8) + (a2*a4*a9*f1*f4*f7*f8)/
       (a1*a6*a7*a8), (a2^2*a7^2*f3*f5*f6)/(a1*a6*a8) + 
      (a2*a7*f1*f3*f5*f6)/(a4*a6) + (a2*a5*a7^2*f1*f3*f5*f6)/(a1*a4*a6*a8) + 
      (a2*a3*a5*a7^2*f4*f5*f6)/(a1*a6*a8*a9) + (a3*a5*a7*f1*f4*f5*f6)/
       (a4*a6*a9) + (a3*a5^2*a7^2*f1*f4*f5*f6)/(a1*a4*a6*a8*a9) + 
      (a2^2*a7^2*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2*a5*a7^2*a9*f1*f2*f3*f6^2)/(a1*a3*a4*a6*a8^2) + 
      (a2*a7*a9*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + (a2^3*a7^2*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2^2*a5*a7^2*a9*f1*f3^2*f6^2)/
       (a1*a3*a4*a6^2*a8^2) + (a2^2*a7*a9*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + 
      (a2*a5*a7^2*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*a7^2*f1*f2*f4*f6^2)/
       (a1*a4*a6*a8^2) + (a5*a7*f1*f2*f4*f6^2)/(a4*a6*a8) + 
      (2*a2^2*a5*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2*a5^2*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2) + 
      (2*a2*a5*a7*f1*f3*f4*f6^2)/(a4*a6^2*a8) + (a2*a3*a5^2*a7^2*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (a3*a5^3*a7^2*f1*f4^2*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4^2*f6^2)/(a4*a6^2*a8*a9) + (a2*a7*f3*f5*f7)/a5 + 
      (a2^2*a4*a7*a9*f3*f5*f7)/(a1*a5*a6*a8) + (a2*a7*a9*f1*f3*f5*f7)/
       (a1*a6*a8) + (a2*a3*a4*a7*f4*f5*f7)/(a1*a6*a8) + 
      (a3*a5*a7*f1*f4*f5*f7)/(a1*a6*a8) + (2*a2*a7*a9*f2*f3*f6*f7)/
       (a3*a5*a8) + (2*a2^2*a4*a7*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (a1*a9*f1*f2*f3*f6*f7)/(a3*a4*a5) + (a7*a9*f1*f2*f3*f6*f7)/(a3*a4*a8) + 
      (2*a2*a7*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (a2*a9^2*f1*f2*f3*f6*f7)/(a3*a5*a6*a8) + (2*a2^2*a7*a9*f3^2*f6*f7)/
       (a3*a5*a6*a8) + (2*a2^3*a4*a7*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (a1*a2*a9*f1*f3^2*f6*f7)/(a3*a4*a5*a6) + (a2*a7*a9*f1*f3^2*f6*f7)/
       (a3*a4*a6*a8) + (2*a2^2*a7*a9^2*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a9^2*f1*f3^2*f6*f7)/(a3*a5*a6^2*a8) + (a7*f2*f4*f6*f7)/a8 + 
      (2*a2*a4*a7*a9*f2*f4*f6*f7)/(a1*a6*a8^2) + (2*a5*a7*a9*f1*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (a9*f1*f2*f4*f6*f7)/(a6*a8) + (2*a2*a7*f3*f4*f6*f7)/
       (a6*a8) + (4*a2^2*a4*a7*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*f1*f3*f4*f6*f7)/(a4*a6) + (a5*a7*f1*f3*f4*f6*f7)/(a4*a6*a8) + 
      (4*a2*a5*a7*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a9*f1*f3*f4*f6*f7)/(a6^2*a8) + (2*a2*a3*a4*a5*a7*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (2*a3*a5^2*a7*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a3*a5*f1*f4^2*f6*f7)/(a6^2*a8) + (a1*a6*a9*f2*f3*f7^2)/(a3*a5^2) + 
      (2*a2*a4*a9^2*f2*f3*f7^2)/(a3*a5^2*a8) + (a2^2*a4^2*a9^3*f2*f3*f7^2)/
       (a1*a3*a5^2*a6*a8^2) + (a9^2*f1*f2*f3*f7^2)/(a3*a5*a8) + 
      (a2*a4*a9^3*f1*f2*f3*f7^2)/(a1*a3*a5*a6*a8^2) + 
      (a1*a2*a9*f3^2*f7^2)/(a3*a5^2) + (2*a2^2*a4*a9^2*f3^2*f7^2)/
       (a3*a5^2*a6*a8) + (a2^3*a4^2*a9^3*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a8^2) + 
      (a2*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a8) + (a2^2*a4*a9^3*f1*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a8^2) + (a4*a9*f2*f4*f7^2)/(a5*a8) + 
      (a2*a4^2*a9^2*f2*f4*f7^2)/(a1*a5*a6*a8^2) + (a4*a9^2*f1*f2*f4*f7^2)/
       (a1*a6*a8^2) + (2*a2*a4*a9*f3*f4*f7^2)/(a5*a6*a8) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f7^2)/(a1*a5*a6^2*a8^2) + 
      (a9*f1*f3*f4*f7^2)/(a6*a8) + (2*a2*a4*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a8^2) + (a2*a3*a4^2*a9*f4^2*f7^2)/(a1*a6^2*a8^2) + 
      (a3*a4*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a8^2), 
     (a2^2*a4^2*f3*f5)/(a1*a5*a6) + (a2*a4*a8*f3*f5)/(a5*a9) + 
      (a2*a4*f1*f3*f5)/(a1*a6) + (a2*a3*a4^2*f4*f5)/(a1*a6*a9) + 
      (a3*a4*a5*f1*f4*f5)/(a1*a6*a9) + (a2*a4*f2*f3*f6)/(a3*a5) + 
      (a2^2*a4^2*a9*f2*f3*f6)/(a1*a3*a5*a6*a8) + (a2*a4*a9*f1*f2*f3*f6)/
       (a1*a3*a6*a8) + (a2^2*a4*f3^2*f6)/(a3*a5*a6) + 
      (a2^3*a4^2*a9*f3^2*f6)/(a1*a3*a5*a6^2*a8) + (a2^2*a4*a9*f1*f3^2*f6)/
       (a1*a3*a6^2*a8) + (a2*a4^2*f2*f4*f6)/(a1*a6*a8) + 
      (a4*a5*f1*f2*f4*f6)/(a1*a6*a8) + (2*a2^2*a4^2*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*a4*f3*f4*f6)/(a6*a9) + (2*a2*a4*a5*f1*f3*f4*f6)/(a1*a6^2*a8) + 
      (a2*a3*a4^2*a5*f4^2*f6)/(a1*a6^2*a8*a9) + (a3*a4*a5^2*f1*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a1*a4*a6*a8*f2*f3*f7)/(a3*a5^2*a7) + 
      (2*a2*a4^2*a9*f2*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^3*a9^2*f2*f3*f7)/
       (a1*a3*a5^2*a6*a7*a8) + (a4*a9*f1*f2*f3*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9^2*f1*f2*f3*f7)/(a1*a3*a5*a6*a7*a8) + 
      (a1*a2*a4*a8*f3^2*f7)/(a3*a5^2*a7) + (2*a2^2*a4^2*a9*f3^2*f7)/
       (a3*a5^2*a6*a7) + (a2^3*a4^3*a9^2*f3^2*f7)/(a1*a3*a5^2*a6^2*a7*a8) + 
      (a2*a4*a9*f1*f3^2*f7)/(a3*a5*a6*a7) + (a2^2*a4^2*a9^2*f1*f3^2*f7)/
       (a1*a3*a5*a6^2*a7*a8) + (a4^2*f2*f4*f7)/(a5*a7) + 
      (a2*a4^3*a9*f2*f4*f7)/(a1*a5*a6*a7*a8) + (a4^2*a9*f1*f2*f4*f7)/
       (a1*a6*a7*a8) + (2*a2*a4^2*f3*f4*f7)/(a5*a6*a7) + 
      (2*a2^2*a4^3*a9*f3*f4*f7)/(a1*a5*a6^2*a7*a8) + 
      (a4*f1*f3*f4*f7)/(a6*a7) + (2*a2*a4^2*a9*f1*f3*f4*f7)/(a1*a6^2*a7*a8) + 
      (a2*a3*a4^3*f4^2*f7)/(a1*a6^2*a7*a8) + (a3*a4^2*a5*f1*f4^2*f7)/
       (a1*a6^2*a7*a8) + (a1*a6*a8^2*f2*f3*f8)/(a3*a5^2*a7) + 
      (2*a2*a4*a8*a9*f2*f3*f8)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f3*f8)/
       (a1*a3*a5^2*a6*a7) + (a8*a9*f1*f2*f3*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f2*f3*f8)/(a1*a3*a5*a6*a7) + (a1*a2*a8^2*f3^2*f8)/
       (a3*a5^2*a7) + (2*a2^2*a4*a8*a9*f3^2*f8)/(a3*a5^2*a6*a7) + 
      (a2^3*a4^2*a9^2*f3^2*f8)/(a1*a3*a5^2*a6^2*a7) + 
      (a2*a8*a9*f1*f3^2*f8)/(a3*a5*a6*a7) + (a2^2*a4*a9^2*f1*f3^2*f8)/
       (a1*a3*a5*a6^2*a7) + (a4*a8*f2*f4*f8)/(a5*a7) + 
      (a2*a4^2*a9*f2*f4*f8)/(a1*a5*a6*a7) + (a4*a9*f1*f2*f4*f8)/(a1*a6*a7) + 
      (2*a2*a4*a8*f3*f4*f8)/(a5*a6*a7) + (2*a2^2*a4^2*a9*f3*f4*f8)/
       (a1*a5*a6^2*a7) + (a8*f1*f3*f4*f8)/(a6*a7) + (2*a2*a4*a9*f1*f3*f4*f8)/
       (a1*a6^2*a7) + (a2*a3*a4^2*f4^2*f8)/(a1*a6^2*a7) + 
      (a3*a4*a5*f1*f4^2*f8)/(a1*a6^2*a7), 
     (a2^2*a5*a7^2*f3*f5*f6^2)/(a1*a6*a8^2) + (a2*a5^2*a7^2*f1*f3*f5*f6^2)/
       (a1*a4*a6*a8^2) + (a2*a5*a7*f1*f3*f5*f6^2)/(a4*a6*a8) + 
      (a2*a3*a5^2*a7^2*f4*f5*f6^2)/(a1*a6*a8^2*a9) + 
      (a3*a5^3*a7^2*f1*f4*f5*f6^2)/(a1*a4*a6*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4*f5*f6^2)/(a4*a6*a8*a9) + (a2^2*a5*a7^2*a9*f2*f3*f6^3)/
       (a1*a3*a6*a8^3) + (a2*a5^2*a7^2*a9*f1*f2*f3*f6^3)/(a1*a3*a4*a6*a8^3) + 
      (a2*a5*a7*a9*f1*f2*f3*f6^3)/(a3*a4*a6*a8^2) + 
      (a2^3*a5*a7^2*a9*f3^2*f6^3)/(a1*a3*a6^2*a8^3) + 
      (a2^2*a5^2*a7^2*a9*f1*f3^2*f6^3)/(a1*a3*a4*a6^2*a8^3) + 
      (a2^2*a5*a7*a9*f1*f3^2*f6^3)/(a3*a4*a6^2*a8^2) + 
      (a2*a5^2*a7^2*f2*f4*f6^3)/(a1*a6*a8^3) + (a5^3*a7^2*f1*f2*f4*f6^3)/
       (a1*a4*a6*a8^3) + (a5^2*a7*f1*f2*f4*f6^3)/(a4*a6*a8^2) + 
      (2*a2^2*a5^2*a7^2*f3*f4*f6^3)/(a1*a6^2*a8^3) + 
      (2*a2*a5^3*a7^2*f1*f3*f4*f6^3)/(a1*a4*a6^2*a8^3) + 
      (2*a2*a5^2*a7*f1*f3*f4*f6^3)/(a4*a6^2*a8^2) + 
      (a2*a3*a5^3*a7^2*f4^2*f6^3)/(a1*a6^2*a8^3*a9) + 
      (a3*a5^4*a7^2*f1*f4^2*f6^3)/(a1*a4*a6^2*a8^3*a9) + 
      (a3*a5^3*a7*f1*f4^2*f6^3)/(a4*a6^2*a8^2*a9) + (a2*a7*f3*f5*f6*f7)/a8 + 
      (2*a2^2*a4*a7*a9*f3*f5*f6*f7)/(a1*a6*a8^2) + 
      (2*a2*a5*a7*a9*f1*f3*f5*f6*f7)/(a1*a6*a8^2) + (a2*a9*f1*f3*f5*f6*f7)/
       (a6*a8) + (2*a2*a3*a4*a5*a7*f4*f5*f6*f7)/(a1*a6*a8^2) + 
      (2*a3*a5^2*a7*f1*f4*f5*f6*f7)/(a1*a6*a8^2) + (a3*a5*f1*f4*f5*f6*f7)/
       (a6*a8) + (2*a2*a7*a9*f2*f3*f6^2*f7)/(a3*a8^2) + 
      (3*a2^2*a4*a7*a9^2*f2*f3*f6^2*f7)/(a1*a3*a6*a8^3) + 
      (a5*a7*a9*f1*f2*f3*f6^2*f7)/(a3*a4*a8^2) + (a1*a9*f1*f2*f3*f6^2*f7)/
       (a3*a4*a8) + (3*a2*a5*a7*a9^2*f1*f2*f3*f6^2*f7)/(a1*a3*a6*a8^3) + 
      (2*a2*a9^2*f1*f2*f3*f6^2*f7)/(a3*a6*a8^2) + (2*a2^2*a7*a9*f3^2*f6^2*f7)/
       (a3*a6*a8^2) + (3*a2^3*a4*a7*a9^2*f3^2*f6^2*f7)/(a1*a3*a6^2*a8^3) + 
      (a2*a5*a7*a9*f1*f3^2*f6^2*f7)/(a3*a4*a6*a8^2) + 
      (a1*a2*a9*f1*f3^2*f6^2*f7)/(a3*a4*a6*a8) + 
      (3*a2^2*a5*a7*a9^2*f1*f3^2*f6^2*f7)/(a1*a3*a6^2*a8^3) + 
      (2*a2^2*a9^2*f1*f3^2*f6^2*f7)/(a3*a6^2*a8^2) + 
      (a5*a7*f2*f4*f6^2*f7)/a8^2 + (3*a2*a4*a5*a7*a9*f2*f4*f6^2*f7)/
       (a1*a6*a8^3) + (3*a5^2*a7*a9*f1*f2*f4*f6^2*f7)/(a1*a6*a8^3) + 
      (2*a5*a9*f1*f2*f4*f6^2*f7)/(a6*a8^2) + (2*a2*a5*a7*f3*f4*f6^2*f7)/
       (a6*a8^2) + (6*a2^2*a4*a5*a7*a9*f3*f4*f6^2*f7)/(a1*a6^2*a8^3) + 
      (a5^2*a7*f1*f3*f4*f6^2*f7)/(a4*a6*a8^2) + (a1*a5*f1*f3*f4*f6^2*f7)/
       (a4*a6*a8) + (6*a2*a5^2*a7*a9*f1*f3*f4*f6^2*f7)/(a1*a6^2*a8^3) + 
      (4*a2*a5*a9*f1*f3*f4*f6^2*f7)/(a6^2*a8^2) + 
      (3*a2*a3*a4*a5^2*a7*f4^2*f6^2*f7)/(a1*a6^2*a8^3) + 
      (3*a3*a5^3*a7*f1*f4^2*f6^2*f7)/(a1*a6^2*a8^3) + 
      (2*a3*a5^2*f1*f4^2*f6^2*f7)/(a6^2*a8^2) + (a2*a4*a9*f3*f5*f7^2)/
       (a5*a8) + (a2^2*a4^2*a9^2*f3*f5*f7^2)/(a1*a5*a6*a8^2) + 
      (a2*a4*a9^2*f1*f3*f5*f7^2)/(a1*a6*a8^2) + (a2*a3*a4^2*a9*f4*f5*f7^2)/
       (a1*a6*a8^2) + (a3*a4*a5*a9*f1*f4*f5*f7^2)/(a1*a6*a8^2) + 
      (a1*a6*a9*f2*f3*f6*f7^2)/(a3*a5*a8) + (4*a2*a4*a9^2*f2*f3*f6*f7^2)/
       (a3*a5*a8^2) + (3*a2^2*a4^2*a9^3*f2*f3*f6*f7^2)/(a1*a3*a5*a6*a8^3) + 
      (2*a9^2*f1*f2*f3*f6*f7^2)/(a3*a8^2) + (a1*a9^2*f1*f2*f3*f6*f7^2)/
       (a3*a5*a7*a8) + (3*a2*a4*a9^3*f1*f2*f3*f6*f7^2)/(a1*a3*a6*a8^3) + 
      (a2*a4*a9^3*f1*f2*f3*f6*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (a1*a2*a9*f3^2*f6*f7^2)/(a3*a5*a8) + (4*a2^2*a4*a9^2*f3^2*f6*f7^2)/
       (a3*a5*a6*a8^2) + (3*a2^3*a4^2*a9^3*f3^2*f6*f7^2)/
       (a1*a3*a5*a6^2*a8^3) + (2*a2*a9^2*f1*f3^2*f6*f7^2)/(a3*a6*a8^2) + 
      (a1*a2*a9^2*f1*f3^2*f6*f7^2)/(a3*a5*a6*a7*a8) + 
      (3*a2^2*a4*a9^3*f1*f3^2*f6*f7^2)/(a1*a3*a6^2*a8^3) + 
      (a2^2*a4*a9^3*f1*f3^2*f6*f7^2)/(a3*a5*a6^2*a7*a8^2) + 
      (2*a4*a9*f2*f4*f6*f7^2)/a8^2 + (3*a2*a4^2*a9^2*f2*f4*f6*f7^2)/
       (a1*a6*a8^3) + (3*a4*a5*a9^2*f1*f2*f4*f6*f7^2)/(a1*a6*a8^3) + 
      (a4*a9^2*f1*f2*f4*f6*f7^2)/(a6*a7*a8^2) + (4*a2*a4*a9*f3*f4*f6*f7^2)/
       (a6*a8^2) + (6*a2^2*a4^2*a9^2*f3*f4*f6*f7^2)/(a1*a6^2*a8^3) + 
      (2*a5*a9*f1*f3*f4*f6*f7^2)/(a6*a8^2) + (a1*a9*f1*f3*f4*f6*f7^2)/
       (a6*a7*a8) + (6*a2*a4*a5*a9^2*f1*f3*f4*f6*f7^2)/(a1*a6^2*a8^3) + 
      (2*a2*a4*a9^2*f1*f3*f4*f6*f7^2)/(a6^2*a7*a8^2) + 
      (3*a2*a3*a4^2*a5*a9*f4^2*f6*f7^2)/(a1*a6^2*a8^3) + 
      (3*a3*a4*a5^2*a9*f1*f4^2*f6*f7^2)/(a1*a6^2*a8^3) + 
      (a3*a4*a5*a9*f1*f4^2*f6*f7^2)/(a6^2*a7*a8^2) + 
      (a1*a4*a6*a9^2*f2*f3*f7^3)/(a3*a5^2*a7*a8) + 
      (2*a2*a4^2*a9^3*f2*f3*f7^3)/(a3*a5^2*a7*a8^2) + 
      (a2^2*a4^3*a9^4*f2*f3*f7^3)/(a1*a3*a5^2*a6*a7*a8^3) + 
      (a4*a9^3*f1*f2*f3*f7^3)/(a3*a5*a7*a8^2) + (a2*a4^2*a9^4*f1*f2*f3*f7^3)/
       (a1*a3*a5*a6*a7*a8^3) + (a1*a2*a4*a9^2*f3^2*f7^3)/(a3*a5^2*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f3^2*f7^3)/(a3*a5^2*a6*a7*a8^2) + 
      (a2^3*a4^3*a9^4*f3^2*f7^3)/(a1*a3*a5^2*a6^2*a7*a8^3) + 
      (a2*a4*a9^3*f1*f3^2*f7^3)/(a3*a5*a6*a7*a8^2) + 
      (a2^2*a4^2*a9^4*f1*f3^2*f7^3)/(a1*a3*a5*a6^2*a7*a8^3) + 
      (a4^2*a9^2*f2*f4*f7^3)/(a5*a7*a8^2) + (a2*a4^3*a9^3*f2*f4*f7^3)/
       (a1*a5*a6*a7*a8^3) + (a4^2*a9^3*f1*f2*f4*f7^3)/(a1*a6*a7*a8^3) + 
      (2*a2*a4^2*a9^2*f3*f4*f7^3)/(a5*a6*a7*a8^2) + 
      (2*a2^2*a4^3*a9^3*f3*f4*f7^3)/(a1*a5*a6^2*a7*a8^3) + 
      (a4*a9^2*f1*f3*f4*f7^3)/(a6*a7*a8^2) + (2*a2*a4^2*a9^3*f1*f3*f4*f7^3)/
       (a1*a6^2*a7*a8^3) + (a2*a3*a4^3*a9^2*f4^2*f7^3)/(a1*a6^2*a7*a8^3) + 
      (a3*a4^2*a5*a9^2*f1*f4^2*f7^3)/(a1*a6^2*a7*a8^3) + 
      (a2^2*a7*a9^2*f2*f3*f6^2*f8)/(a1*a3*a6*a8^2) + 
      (a2*a5*a7*a9^2*f1*f2*f3*f6^2*f8)/(a1*a3*a4*a6*a8^2) + 
      (a2*a9^2*f1*f2*f3*f6^2*f8)/(a3*a4*a6*a8) + (a2^3*a7*a9^2*f3^2*f6^2*f8)/
       (a1*a3*a6^2*a8^2) + (a2^2*a5*a7*a9^2*f1*f3^2*f6^2*f8)/
       (a1*a3*a4*a6^2*a8^2) + (a2^2*a9^2*f1*f3^2*f6^2*f8)/(a3*a4*a6^2*a8) + 
      (a2*a5*a7*a9*f2*f4*f6^2*f8)/(a1*a6*a8^2) + 
      (a5^2*a7*a9*f1*f2*f4*f6^2*f8)/(a1*a4*a6*a8^2) + 
      (a5*a9*f1*f2*f4*f6^2*f8)/(a4*a6*a8) + (2*a2^2*a5*a7*a9*f3*f4*f6^2*f8)/
       (a1*a6^2*a8^2) + (2*a2*a5^2*a7*a9*f1*f3*f4*f6^2*f8)/
       (a1*a4*a6^2*a8^2) + (2*a2*a5*a9*f1*f3*f4*f6^2*f8)/(a4*a6^2*a8) + 
      (a2*a3*a5^2*a7*f4^2*f6^2*f8)/(a1*a6^2*a8^2) + 
      (a3*a5^3*a7*f1*f4^2*f6^2*f8)/(a1*a4*a6^2*a8^2) + 
      (a3*a5^2*f1*f4^2*f6^2*f8)/(a4*a6^2*a8) + (2*a2*a9^2*f2*f3*f6*f7*f8)/
       (a3*a5*a8) + (2*a2^2*a4*a9^3*f2*f3*f6*f7*f8)/(a1*a3*a5*a6*a8^2) + 
      (a1*a9^2*f1*f2*f3*f6*f7*f8)/(a3*a4*a5*a7) + (a9^2*f1*f2*f3*f6*f7*f8)/
       (a3*a4*a8) + (2*a2*a9^3*f1*f2*f3*f6*f7*f8)/(a1*a3*a6*a8^2) + 
      (a2*a9^3*f1*f2*f3*f6*f7*f8)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a9^2*f3^2*f6*f7*f8)/(a3*a5*a6*a8) + 
      (2*a2^3*a4*a9^3*f3^2*f6*f7*f8)/(a1*a3*a5*a6^2*a8^2) + 
      (a1*a2*a9^2*f1*f3^2*f6*f7*f8)/(a3*a4*a5*a6*a7) + 
      (a2*a9^2*f1*f3^2*f6*f7*f8)/(a3*a4*a6*a8) + 
      (2*a2^2*a9^3*f1*f3^2*f6*f7*f8)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a9^3*f1*f3^2*f6*f7*f8)/(a3*a5*a6^2*a7*a8) + 
      (a9*f2*f4*f6*f7*f8)/a8 + (2*a2*a4*a9^2*f2*f4*f6*f7*f8)/(a1*a6*a8^2) + 
      (2*a5*a9^2*f1*f2*f4*f6*f7*f8)/(a1*a6*a8^2) + (a9^2*f1*f2*f4*f6*f7*f8)/
       (a6*a7*a8) + (2*a2*a9*f3*f4*f6*f7*f8)/(a6*a8) + 
      (4*a2^2*a4*a9^2*f3*f4*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (a1*a9*f1*f3*f4*f6*f7*f8)/(a4*a6*a7) + (a5*a9*f1*f3*f4*f6*f7*f8)/
       (a4*a6*a8) + (4*a2*a5*a9^2*f1*f3*f4*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (2*a2*a9^2*f1*f3*f4*f6*f7*f8)/(a6^2*a7*a8) + 
      (2*a2*a3*a4*a5*a9*f4^2*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (2*a3*a5^2*a9*f1*f4^2*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (a3*a5*a9*f1*f4^2*f6*f7*f8)/(a6^2*a7*a8) + (a1*a6*a9^2*f2*f3*f7^2*f8)/
       (a3*a5^2*a7) + (2*a2*a4*a9^3*f2*f3*f7^2*f8)/(a3*a5^2*a7*a8) + 
      (a2^2*a4^2*a9^4*f2*f3*f7^2*f8)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (a9^3*f1*f2*f3*f7^2*f8)/(a3*a5*a7*a8) + (a2*a4*a9^4*f1*f2*f3*f7^2*f8)/
       (a1*a3*a5*a6*a7*a8^2) + (a1*a2*a9^2*f3^2*f7^2*f8)/(a3*a5^2*a7) + 
      (2*a2^2*a4*a9^3*f3^2*f7^2*f8)/(a3*a5^2*a6*a7*a8) + 
      (a2^3*a4^2*a9^4*f3^2*f7^2*f8)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
      (a2*a9^3*f1*f3^2*f7^2*f8)/(a3*a5*a6*a7*a8) + 
      (a2^2*a4*a9^4*f1*f3^2*f7^2*f8)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a4*a9^2*f2*f4*f7^2*f8)/(a5*a7*a8) + (a2*a4^2*a9^3*f2*f4*f7^2*f8)/
       (a1*a5*a6*a7*a8^2) + (a4*a9^3*f1*f2*f4*f7^2*f8)/(a1*a6*a7*a8^2) + 
      (2*a2*a4*a9^2*f3*f4*f7^2*f8)/(a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f3*f4*f7^2*f8)/(a1*a5*a6^2*a7*a8^2) + 
      (a9^2*f1*f3*f4*f7^2*f8)/(a6*a7*a8) + (2*a2*a4*a9^3*f1*f3*f4*f7^2*f8)/
       (a1*a6^2*a7*a8^2) + (a2*a3*a4^2*a9^2*f4^2*f7^2*f8)/(a1*a6^2*a7*a8^2) + 
      (a3*a4*a5*a9^2*f1*f4^2*f7^2*f8)/(a1*a6^2*a7*a8^2), 
     (a2^2*a4^2*f3*f5*f6)/(a1*a6*a8) + (a2*a4*a5*f1*f3*f5*f6)/(a1*a6*a8) + 
      (a2*a3*a4^2*a5*f4*f5*f6)/(a1*a6*a8*a9) + (a3*a4*a5^2*f1*f4*f5*f6)/
       (a1*a6*a8*a9) + (a2^2*a4^2*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2*a4*a5*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2^3*a4^2*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2^2*a4*a5*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a4^2*a5*f2*f4*f6^2)/(a1*a6*a8^2) + (a4*a5^2*f1*f2*f4*f6^2)/
       (a1*a6*a8^2) + (2*a2^2*a4^2*a5*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2*a4*a5^2*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a3*a4^2*a5^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3*a4*a5^3*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a2*a4^2*f3*f5*f7)/
       (a5*a7) + (a2^2*a4^3*a9*f3*f5*f7)/(a1*a5*a6*a7*a8) + 
      (a2*a4^2*a9*f1*f3*f5*f7)/(a1*a6*a7*a8) + (a2*a3*a4^3*f4*f5*f7)/
       (a1*a6*a7*a8) + (a3*a4^2*a5*f1*f4*f5*f7)/(a1*a6*a7*a8) + 
      (2*a2*a4^2*a9*f2*f3*f6*f7)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a7*a8^2) + 
      (a4*a9*f1*f2*f3*f6*f7)/(a3*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3*a6*a7*a8^2) + (2*a2^2*a4^2*a9*f3^2*f6*f7)/(a3*a5*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a2*a4*a9*f1*f3^2*f6*f7)/(a3*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3^2*f6*f7)/(a1*a3*a6^2*a7*a8^2) + 
      (a4^2*f2*f4*f6*f7)/(a7*a8) + (2*a2*a4^3*a9*f2*f4*f6*f7)/
       (a1*a6*a7*a8^2) + (2*a4^2*a5*a9*f1*f2*f4*f6*f7)/(a1*a6*a7*a8^2) + 
      (2*a2*a4^2*f3*f4*f6*f7)/(a6*a7*a8) + (4*a2^2*a4^3*a9*f3*f4*f6*f7)/
       (a1*a6^2*a7*a8^2) + (a4*a5*f1*f3*f4*f6*f7)/(a6*a7*a8) + 
      (4*a2*a4^2*a5*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (2*a2*a3*a4^3*a5*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (2*a3*a4^2*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (a1*a4^2*a6*a9*f2*f3*f7^2)/(a3*a5^2*a7^2) + (2*a2*a4^3*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a7^2*a8) + (a2^2*a4^4*a9^3*f2*f3*f7^2)/
       (a1*a3*a5^2*a6*a7^2*a8^2) + (a4^2*a9^2*f1*f2*f3*f7^2)/
       (a3*a5*a7^2*a8) + (a2*a4^3*a9^3*f1*f2*f3*f7^2)/
       (a1*a3*a5*a6*a7^2*a8^2) + (a1*a2*a4^2*a9*f3^2*f7^2)/(a3*a5^2*a7^2) + 
      (2*a2^2*a4^3*a9^2*f3^2*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a2^3*a4^4*a9^3*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a7^2*a8^2) + 
      (a2*a4^2*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f1*f3^2*f7^2)/(a1*a3*a5*a6^2*a7^2*a8^2) + 
      (a4^3*a9*f2*f4*f7^2)/(a5*a7^2*a8) + (a2*a4^4*a9^2*f2*f4*f7^2)/
       (a1*a5*a6*a7^2*a8^2) + (a4^3*a9^2*f1*f2*f4*f7^2)/(a1*a6*a7^2*a8^2) + 
      (2*a2*a4^3*a9*f3*f4*f7^2)/(a5*a6*a7^2*a8) + 
      (2*a2^2*a4^4*a9^2*f3*f4*f7^2)/(a1*a5*a6^2*a7^2*a8^2) + 
      (a4^2*a9*f1*f3*f4*f7^2)/(a6*a7^2*a8) + (2*a2*a4^3*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a7^2*a8^2) + (a2*a3*a4^4*a9*f4^2*f7^2)/(a1*a6^2*a7^2*a8^2) + 
      (a3*a4^3*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7^2*a8^2) + 
      (a2*a4*a8*f3*f5*f8)/(a5*a7) + (a2^2*a4^2*a9*f3*f5*f8)/(a1*a5*a6*a7) + 
      (a2*a4*a9*f1*f3*f5*f8)/(a1*a6*a7) + (a2*a3*a4^2*f4*f5*f8)/(a1*a6*a7) + 
      (a3*a4*a5*f1*f4*f5*f8)/(a1*a6*a7) + (2*a2*a4*a9*f2*f3*f6*f8)/
       (a3*a5*a7) + (2*a2^2*a4^2*a9^2*f2*f3*f6*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a9*f1*f2*f3*f6*f8)/(a3*a7) + (2*a2*a4*a9^2*f1*f2*f3*f6*f8)/
       (a1*a3*a6*a7*a8) + (2*a2^2*a4*a9*f3^2*f6*f8)/(a3*a5*a6*a7) + 
      (2*a2^3*a4^2*a9^2*f3^2*f6*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a2*a9*f1*f3^2*f6*f8)/(a3*a6*a7) + (2*a2^2*a4*a9^2*f1*f3^2*f6*f8)/
       (a1*a3*a6^2*a7*a8) + (a4*f2*f4*f6*f8)/a7 + (2*a2*a4^2*a9*f2*f4*f6*f8)/
       (a1*a6*a7*a8) + (2*a4*a5*a9*f1*f2*f4*f6*f8)/(a1*a6*a7*a8) + 
      (2*a2*a4*f3*f4*f6*f8)/(a6*a7) + (4*a2^2*a4^2*a9*f3*f4*f6*f8)/
       (a1*a6^2*a7*a8) + (a5*f1*f3*f4*f6*f8)/(a6*a7) + 
      (4*a2*a4*a5*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a7*a8) + 
      (2*a2*a3*a4^2*a5*f4^2*f6*f8)/(a1*a6^2*a7*a8) + 
      (2*a3*a4*a5^2*f1*f4^2*f6*f8)/(a1*a6^2*a7*a8) + 
      (2*a1*a4*a6*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a2*a4^2*a9^2*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a2^2*a4^3*a9^3*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (2*a4*a9^2*f1*f2*f3*f7*f8)/(a3*a5*a7^2) + 
      (2*a2*a4^2*a9^3*f1*f2*f3*f7*f8)/(a1*a3*a5*a6*a7^2*a8) + 
      (2*a1*a2*a4*a8*a9*f3^2*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a2^2*a4^2*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a2^3*a4^3*a9^3*f3^2*f7*f8)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (2*a2*a4*a9^2*f1*f3^2*f7*f8)/(a3*a5*a6*a7^2) + 
      (2*a2^2*a4^2*a9^3*f1*f3^2*f7*f8)/(a1*a3*a5*a6^2*a7^2*a8) + 
      (2*a4^2*a9*f2*f4*f7*f8)/(a5*a7^2) + (2*a2*a4^3*a9^2*f2*f4*f7*f8)/
       (a1*a5*a6*a7^2*a8) + (2*a4^2*a9^2*f1*f2*f4*f7*f8)/(a1*a6*a7^2*a8) + 
      (4*a2*a4^2*a9*f3*f4*f7*f8)/(a5*a6*a7^2) + 
      (4*a2^2*a4^3*a9^2*f3*f4*f7*f8)/(a1*a5*a6^2*a7^2*a8) + 
      (2*a4*a9*f1*f3*f4*f7*f8)/(a6*a7^2) + (4*a2*a4^2*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7^2*a8) + (2*a2*a3*a4^3*a9*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (2*a3*a4^2*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (a1*a6*a8^2*a9*f2*f3*f8^2)/(a3*a5^2*a7^2) + 
      (2*a2*a4*a8*a9^2*f2*f3*f8^2)/(a3*a5^2*a7^2) + 
      (a2^2*a4^2*a9^3*f2*f3*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (a8*a9^2*f1*f2*f3*f8^2)/(a3*a5*a7^2) + (a2*a4*a9^3*f1*f2*f3*f8^2)/
       (a1*a3*a5*a6*a7^2) + (a1*a2*a8^2*a9*f3^2*f8^2)/(a3*a5^2*a7^2) + 
      (2*a2^2*a4*a8*a9^2*f3^2*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a2^3*a4^2*a9^3*f3^2*f8^2)/(a1*a3*a5^2*a6^2*a7^2) + 
      (a2*a8*a9^2*f1*f3^2*f8^2)/(a3*a5*a6*a7^2) + (a2^2*a4*a9^3*f1*f3^2*f8^2)/
       (a1*a3*a5*a6^2*a7^2) + (a4*a8*a9*f2*f4*f8^2)/(a5*a7^2) + 
      (a2*a4^2*a9^2*f2*f4*f8^2)/(a1*a5*a6*a7^2) + (a4*a9^2*f1*f2*f4*f8^2)/
       (a1*a6*a7^2) + (2*a2*a4*a8*a9*f3*f4*f8^2)/(a5*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f8^2)/(a1*a5*a6^2*a7^2) + 
      (a8*a9*f1*f3*f4*f8^2)/(a6*a7^2) + (2*a2*a4*a9^2*f1*f3*f4*f8^2)/
       (a1*a6^2*a7^2) + (a2*a3*a4^2*a9*f4^2*f8^2)/(a1*a6^2*a7^2) + 
      (a3*a4*a5*a9*f1*f4^2*f8^2)/(a1*a6^2*a7^2), 
     (a2^2*a4*a7*a9*f3^2*f5*f6)/(a1*a6^2*a8) + (a2*a5*a7*a9*f1*f3^2*f5*f6)/
       (a1*a6^2*a8) + (2*a2*a3*a4*a5*a7*f3*f4*f5*f6)/(a1*a6^2*a8) + 
      (2*a3*a5^2*a7*f1*f3*f4*f5*f6)/(a1*a6^2*a8) + (a5*a7*f1*f3*f4*f5*f6)/
       (a6*a8) + (a3^2*a4*a5^2*a7*f4^2*f5*f6)/(a1*a6^2*a8*a9) + 
      (a3^2*a5^3*a7*f1*f4^2*f5*f6)/(a1*a2*a6^2*a8*a9) + 
      (a3*a5^2*a7*f1*f4^2*f5*f6)/(a2*a6*a8*a9) + 
      (a2^2*a4*a7*a9^2*f2*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a5*a7*a9^2*f1*f2*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2^3*a4*a7*a9^2*f3^3*f6^2)/(a1*a3*a6^3*a8^2) + 
      (a2^2*a5*a7*a9^2*f1*f3^3*f6^2)/(a1*a3*a6^3*a8^2) + 
      (2*a2*a4*a5*a7*a9*f2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a5^2*a7*a9*f1*f2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a5*a7*a9*f1*f2*f3*f4*f6^2)/(a3*a6*a8^2) + 
      (3*a2^2*a4*a5*a7*a9*f3^2*f4*f6^2)/(a1*a6^3*a8^2) + 
      (3*a2*a5^2*a7*a9*f1*f3^2*f4*f6^2)/(a1*a6^3*a8^2) + 
      (a2*a5*a7*a9*f1*f3^2*f4*f6^2)/(a3*a6^2*a8^2) + 
      (a3*a4*a5^2*a7*f2*f4^2*f6^2)/(a1*a6^2*a8^2) + 
      (a3*a5^3*a7*f1*f2*f4^2*f6^2)/(a1*a2*a6^2*a8^2) + 
      (a5^2*a7*f1*f2*f4^2*f6^2)/(a2*a6*a8^2) + 
      (3*a2*a3*a4*a5^2*a7*f3*f4^2*f6^2)/(a1*a6^3*a8^2) + 
      (3*a3*a5^3*a7*f1*f3*f4^2*f6^2)/(a1*a6^3*a8^2) + 
      (2*a5^2*a7*f1*f3*f4^2*f6^2)/(a6^2*a8^2) + (a3^2*a4*a5^3*a7*f4^3*f6^2)/
       (a1*a6^3*a8^2*a9) + (a3^2*a5^4*a7*f1*f4^3*f6^2)/(a1*a2*a6^3*a8^2*a9) + 
      (a3*a5^3*a7*f1*f4^3*f6^2)/(a2*a6^2*a8^2*a9) + (a2*a4*a9*f3^2*f5*f7)/
       (a5*a6) + (a2^2*a4^2*a9^2*f3^2*f5*f7)/(a1*a5*a6^2*a8) + 
      (a2*a4*a9^2*f1*f3^2*f5*f7)/(a1*a6^2*a8) + (a3*a4*f3*f4*f5*f7)/a6 + 
      (2*a2*a3*a4^2*a9*f3*f4*f5*f7)/(a1*a6^2*a8) + 
      (2*a3*a4*a5*a9*f1*f3*f4*f5*f7)/(a1*a6^2*a8) + (a4*a9*f1*f3*f4*f5*f7)/
       (a6*a8) + (a3^2*a4^2*a5*f4^2*f5*f7)/(a1*a6^2*a8) + 
      (a3^2*a4*a5^2*f1*f4^2*f5*f7)/(a1*a2*a6^2*a8) + (a3*a4*a5*f1*f4^2*f5*f7)/
       (a2*a6*a8) + (2*a2*a4*a9^2*f2*f3^2*f6*f7)/(a3*a5*a6*a8) + 
      (2*a2^2*a4^2*a9^3*f2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (a9^2*f1*f2*f3^2*f6*f7)/(a3*a6*a8) + (2*a2*a4*a9^3*f1*f2*f3^2*f6*f7)/
       (a1*a3*a6^2*a8^2) + (2*a2^2*a4*a9^2*f3^3*f6*f7)/(a3*a5*a6^2*a8) + 
      (2*a2^3*a4^2*a9^3*f3^3*f6*f7)/(a1*a3*a5*a6^3*a8^2) + 
      (a2*a9^2*f1*f3^3*f6*f7)/(a3*a6^2*a8) + (2*a2^2*a4*a9^3*f1*f3^3*f6*f7)/
       (a1*a3*a6^3*a8^2) + (2*a4*a9*f2*f3*f4*f6*f7)/(a6*a8) + 
      (4*a2*a4^2*a9^2*f2*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*a9*f1*f2*f3*f4*f6*f7)/(a2*a3*a8) + (a5*a9*f1*f2*f3*f4*f6*f7)/
       (a2*a6*a8) + (4*a4*a5*a9^2*f1*f2*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a4*a9^2*f1*f2*f3*f4*f6*f7)/(a3*a6*a8^2) + (4*a2*a4*a9*f3^2*f4*f6*f7)/
       (a6^2*a8) + (6*a2^2*a4^2*a9^2*f3^2*f4*f6*f7)/(a1*a6^3*a8^2) + 
      (2*a5*a9*f1*f3^2*f4*f6*f7)/(a6^2*a8) + (a1*a9*f1*f3^2*f4*f6*f7)/
       (a3*a6*a8) + (6*a2*a4*a5*a9^2*f1*f3^2*f4*f6*f7)/(a1*a6^3*a8^2) + 
      (2*a2*a4*a9^2*f1*f3^2*f4*f6*f7)/(a3*a6^2*a8^2) + 
      (2*a3*a4^2*a5*a9*f2*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3*a4*a5^2*a9*f1*f2*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a4*a5*a9*f1*f2*f4^2*f6*f7)/(a2*a6*a8^2) + (2*a3*a4*a5*f3*f4^2*f6*f7)/
       (a6^2*a8) + (6*a2*a3*a4^2*a5*a9*f3*f4^2*f6*f7)/(a1*a6^3*a8^2) + 
      (a3*a5^2*f1*f3*f4^2*f6*f7)/(a2*a6^2*a8) + (a1*a5*f1*f3*f4^2*f6*f7)/
       (a2*a6*a8) + (6*a3*a4*a5^2*a9*f1*f3*f4^2*f6*f7)/(a1*a6^3*a8^2) + 
      (4*a4*a5*a9*f1*f3*f4^2*f6*f7)/(a6^2*a8^2) + 
      (2*a3^2*a4^2*a5^2*f4^3*f6*f7)/(a1*a6^3*a8^2) + 
      (2*a3^2*a4*a5^3*f1*f4^3*f6*f7)/(a1*a2*a6^3*a8^2) + 
      (2*a3*a4*a5^2*f1*f4^3*f6*f7)/(a2*a6^2*a8^2) + (a1*a4*a9^2*f2*f3^2*f7^2)/
       (a3*a5^2*a7) + (2*a2*a4^2*a9^3*f2*f3^2*f7^2)/(a3*a5^2*a6*a7*a8) + 
      (a2^2*a4^3*a9^4*f2*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
      (a4*a9^3*f1*f2*f3^2*f7^2)/(a3*a5*a6*a7*a8) + 
      (a2*a4^2*a9^4*f1*f2*f3^2*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a1*a2*a4*a9^2*f3^3*f7^2)/(a3*a5^2*a6*a7) + 
      (2*a2^2*a4^2*a9^3*f3^3*f7^2)/(a3*a5^2*a6^2*a7*a8) + 
      (a2^3*a4^3*a9^4*f3^3*f7^2)/(a1*a3*a5^2*a6^3*a7*a8^2) + 
      (a2*a4*a9^3*f1*f3^3*f7^2)/(a3*a5*a6^2*a7*a8) + 
      (a2^2*a4^2*a9^4*f1*f3^3*f7^2)/(a1*a3*a5*a6^3*a7*a8^2) + 
      (2*a4^2*a9^2*f2*f3*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2*a4^3*a9^3*f2*f3*f4*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (a1*a4*a9^2*f1*f2*f3*f4*f7^2)/(a2*a3*a5*a7*a8) + 
      (a4*a9^2*f1*f2*f3*f4*f7^2)/(a2*a6*a7*a8) + 
      (2*a4^2*a9^3*f1*f2*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4^2*a9^3*f1*f2*f3*f4*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (a1*a4*a9*f3^2*f4*f7^2)/(a5*a6*a7) + (4*a2*a4^2*a9^2*f3^2*f4*f7^2)/
       (a5*a6^2*a7*a8) + (3*a2^2*a4^3*a9^3*f3^2*f4*f7^2)/
       (a1*a5*a6^3*a7*a8^2) + (2*a4*a9^2*f1*f3^2*f4*f7^2)/(a6^2*a7*a8) + 
      (a1*a4*a9^2*f1*f3^2*f4*f7^2)/(a3*a5*a6*a7*a8) + 
      (3*a2*a4^2*a9^3*f1*f3^2*f4*f7^2)/(a1*a6^3*a7*a8^2) + 
      (a2*a4^2*a9^3*f1*f3^2*f4*f7^2)/(a3*a5*a6^2*a7*a8^2) + 
      (a3*a4^3*a9^2*f2*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3*a4^2*a5*a9^2*f1*f2*f4^2*f7^2)/(a1*a2*a6^2*a7*a8^2) + 
      (a4^2*a9^2*f1*f2*f4^2*f7^2)/(a2*a6*a7*a8^2) + 
      (2*a3*a4^2*a9*f3*f4^2*f7^2)/(a6^2*a7*a8) + 
      (3*a2*a3*a4^3*a9^2*f3*f4^2*f7^2)/(a1*a6^3*a7*a8^2) + 
      (a3*a4*a5*a9*f1*f3*f4^2*f7^2)/(a2*a6^2*a7*a8) + 
      (a1*a4*a9*f1*f3*f4^2*f7^2)/(a2*a6*a7*a8) + 
      (3*a3*a4^2*a5*a9^2*f1*f3*f4^2*f7^2)/(a1*a6^3*a7*a8^2) + 
      (2*a4^2*a9^2*f1*f3*f4^2*f7^2)/(a6^2*a7*a8^2) + 
      (a3^2*a4^3*a5*a9*f4^3*f7^2)/(a1*a6^3*a7*a8^2) + 
      (a3^2*a4^2*a5^2*a9*f1*f4^3*f7^2)/(a1*a2*a6^3*a7*a8^2) + 
      (a3*a4^2*a5*a9*f1*f4^3*f7^2)/(a2*a6^2*a7*a8^2) + 
      (a2*a9^2*f2*f3^2*f6*f8)/(a3*a5*a6) + (a2^2*a4*a9^3*f2*f3^2*f6*f8)/
       (a1*a3*a5*a6^2*a8) + (a2*a9^3*f1*f2*f3^2*f6*f8)/(a1*a3*a6^2*a8) + 
      (a2^2*a9^2*f3^3*f6*f8)/(a3*a5*a6^2) + (a2^3*a4*a9^3*f3^3*f6*f8)/
       (a1*a3*a5*a6^3*a8) + (a2^2*a9^3*f1*f3^3*f6*f8)/(a1*a3*a6^3*a8) + 
      (a9*f2*f3*f4*f6*f8)/a6 + (2*a2*a4*a9^2*f2*f3*f4*f6*f8)/(a1*a6^2*a8) + 
      (2*a5*a9^2*f1*f2*f3*f4*f6*f8)/(a1*a6^2*a8) + (a9^2*f1*f2*f3*f4*f6*f8)/
       (a3*a6*a8) + (2*a2*a9*f3^2*f4*f6*f8)/a6^2 + 
      (3*a2^2*a4*a9^2*f3^2*f4*f6*f8)/(a1*a6^3*a8) + 
      (3*a2*a5*a9^2*f1*f3^2*f4*f6*f8)/(a1*a6^3*a8) + 
      (a2*a9^2*f1*f3^2*f4*f6*f8)/(a3*a6^2*a8) + (a3*a4*a5*a9*f2*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a3*a5^2*a9*f1*f2*f4^2*f6*f8)/(a1*a2*a6^2*a8) + 
      (a5*a9*f1*f2*f4^2*f6*f8)/(a2*a6*a8) + (a3*a5*f3*f4^2*f6*f8)/a6^2 + 
      (3*a2*a3*a4*a5*a9*f3*f4^2*f6*f8)/(a1*a6^3*a8) + 
      (3*a3*a5^2*a9*f1*f3*f4^2*f6*f8)/(a1*a6^3*a8) + 
      (2*a5*a9*f1*f3*f4^2*f6*f8)/(a6^2*a8) + (a3^2*a4*a5^2*f4^3*f6*f8)/
       (a1*a6^3*a8) + (a3^2*a5^3*f1*f4^3*f6*f8)/(a1*a2*a6^3*a8) + 
      (a3*a5^2*f1*f4^3*f6*f8)/(a2*a6^2*a8) + (a1*a8*a9^2*f2*f3^2*f7*f8)/
       (a3*a5^2*a7) + (2*a2*a4*a9^3*f2*f3^2*f7*f8)/(a3*a5^2*a6*a7) + 
      (a2^2*a4^2*a9^4*f2*f3^2*f7*f8)/(a1*a3*a5^2*a6^2*a7*a8) + 
      (a9^3*f1*f2*f3^2*f7*f8)/(a3*a5*a6*a7) + (a2*a4*a9^4*f1*f2*f3^2*f7*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (a1*a2*a8*a9^2*f3^3*f7*f8)/(a3*a5^2*a6*a7) + 
      (2*a2^2*a4*a9^3*f3^3*f7*f8)/(a3*a5^2*a6^2*a7) + 
      (a2^3*a4^2*a9^4*f3^3*f7*f8)/(a1*a3*a5^2*a6^3*a7*a8) + 
      (a2*a9^3*f1*f3^3*f7*f8)/(a3*a5*a6^2*a7) + (a2^2*a4*a9^4*f1*f3^3*f7*f8)/
       (a1*a3*a5*a6^3*a7*a8) + (2*a4*a9^2*f2*f3*f4*f7*f8)/(a5*a6*a7) + 
      (2*a2*a4^2*a9^3*f2*f3*f4*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (a1*a9^2*f1*f2*f3*f4*f7*f8)/(a2*a3*a5*a7) + (a9^2*f1*f2*f3*f4*f7*f8)/
       (a2*a6*a7) + (2*a4*a9^3*f1*f2*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + 
      (a4*a9^3*f1*f2*f3*f4*f7*f8)/(a3*a5*a6*a7*a8) + (a1*a8*a9*f3^2*f4*f7*f8)/
       (a5*a6*a7) + (4*a2*a4*a9^2*f3^2*f4*f7*f8)/(a5*a6^2*a7) + 
      (3*a2^2*a4^2*a9^3*f3^2*f4*f7*f8)/(a1*a5*a6^3*a7*a8) + 
      (2*a9^2*f1*f3^2*f4*f7*f8)/(a6^2*a7) + (a1*a9^2*f1*f3^2*f4*f7*f8)/
       (a3*a5*a6*a7) + (3*a2*a4*a9^3*f1*f3^2*f4*f7*f8)/(a1*a6^3*a7*a8) + 
      (a2*a4*a9^3*f1*f3^2*f4*f7*f8)/(a3*a5*a6^2*a7*a8) + 
      (a3*a4^2*a9^2*f2*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3*a4*a5*a9^2*f1*f2*f4^2*f7*f8)/(a1*a2*a6^2*a7*a8) + 
      (a4*a9^2*f1*f2*f4^2*f7*f8)/(a2*a6*a7*a8) + (2*a3*a4*a9*f3*f4^2*f7*f8)/
       (a6^2*a7) + (3*a2*a3*a4^2*a9^2*f3*f4^2*f7*f8)/(a1*a6^3*a7*a8) + 
      (a3*a5*a9*f1*f3*f4^2*f7*f8)/(a2*a6^2*a7) + (a1*a9*f1*f3*f4^2*f7*f8)/
       (a2*a6*a7) + (3*a3*a4*a5*a9^2*f1*f3*f4^2*f7*f8)/(a1*a6^3*a7*a8) + 
      (2*a4*a9^2*f1*f3*f4^2*f7*f8)/(a6^2*a7*a8) + 
      (a3^2*a4^2*a5*a9*f4^3*f7*f8)/(a1*a6^3*a7*a8) + 
      (a3^2*a4*a5^2*a9*f1*f4^3*f7*f8)/(a1*a2*a6^3*a7*a8) + 
      (a3*a4*a5*a9*f1*f4^3*f7*f8)/(a2*a6^2*a7*a8), 
     (a2^3*a4^2*a7*f3*f5*f6)/(a1^2*a5*a6*a8) + (a2^2*a4*a7*f3*f5*f6)/
       (a1*a5*a9) + (2*a2^2*a4*a7*f1*f3*f5*f6)/(a1^2*a6*a8) + 
      (a2*a7*f1*f3*f5*f6)/(a1*a9) + (a2*a5*a7*f1^2*f3*f5*f6)/(a1^2*a6*a8) + 
      (a2^2*a3*a4^2*a7*f4*f5*f6)/(a1^2*a6*a8*a9) + 
      (2*a2*a3*a4*a5*a7*f1*f4*f5*f6)/(a1^2*a6*a8*a9) + 
      (a3*a5^2*a7*f1^2*f4*f5*f6)/(a1^2*a6*a8*a9) + (a2^2*a4*a7*f2*f3*f6^2)/
       (a1*a3*a5*a8) + (a2^3*a4^2*a7*a9*f2*f3*f6^2)/(a1^2*a3*a5*a6*a8^2) + 
      (a2*a7*f1*f2*f3*f6^2)/(a1*a3*a8) + (2*a2^2*a4*a7*a9*f1*f2*f3*f6^2)/
       (a1^2*a3*a6*a8^2) + (a2*a5*a7*a9*f1^2*f2*f3*f6^2)/(a1^2*a3*a6*a8^2) + 
      (a2^3*a4*a7*f3^2*f6^2)/(a1*a3*a5*a6*a8) + (a2^4*a4^2*a7*a9*f3^2*f6^2)/
       (a1^2*a3*a5*a6^2*a8^2) + (a2^2*a7*f1*f3^2*f6^2)/(a1*a3*a6*a8) + 
      (2*a2^3*a4*a7*a9*f1*f3^2*f6^2)/(a1^2*a3*a6^2*a8^2) + 
      (a2^2*a5*a7*a9*f1^2*f3^2*f6^2)/(a1^2*a3*a6^2*a8^2) + 
      (a2^2*a4^2*a7*f2*f4*f6^2)/(a1^2*a6*a8^2) + 
      (2*a2*a4*a5*a7*f1*f2*f4*f6^2)/(a1^2*a6*a8^2) + 
      (a5^2*a7*f1^2*f2*f4*f6^2)/(a1^2*a6*a8^2) + (2*a2^3*a4^2*a7*f3*f4*f6^2)/
       (a1^2*a6^2*a8^2) + (a2^2*a4*a7*f3*f4*f6^2)/(a1*a6*a8*a9) + 
      (4*a2^2*a4*a5*a7*f1*f3*f4*f6^2)/(a1^2*a6^2*a8^2) + 
      (a2*a5*a7*f1*f3*f4*f6^2)/(a1*a6*a8*a9) + (2*a2*a5^2*a7*f1^2*f3*f4*f6^2)/
       (a1^2*a6^2*a8^2) + (a2^2*a3*a4^2*a5*a7*f4^2*f6^2)/
       (a1^2*a6^2*a8^2*a9) + (2*a2*a3*a4*a5^2*a7*f1*f4^2*f6^2)/
       (a1^2*a6^2*a8^2*a9) + (a3*a5^3*a7*f1^2*f4^2*f6^2)/
       (a1^2*a6^2*a8^2*a9) + (2*a2^2*a4^2*f3*f5*f7)/(a1*a5^2) + 
      (a2*a4*a6*a8*f3*f5*f7)/(a5^2*a9) + (a2^3*a4^3*a9*f3*f5*f7)/
       (a1^2*a5^2*a6*a8) + (2*a2*a4*f1*f3*f5*f7)/(a1*a5) + 
      (2*a2^2*a4^2*a9*f1*f3*f5*f7)/(a1^2*a5*a6*a8) + (a2*a4*a9*f1^2*f3*f5*f7)/
       (a1^2*a6*a8) + (a2^2*a3*a4^3*f4*f5*f7)/(a1^2*a5*a6*a8) + 
      (a2*a3*a4^2*f4*f5*f7)/(a1*a5*a9) + (2*a2*a3*a4^2*f1*f4*f5*f7)/
       (a1^2*a6*a8) + (a3*a4*f1*f4*f5*f7)/(a1*a9) + (a3*a4*a5*f1^2*f4*f5*f7)/
       (a1^2*a6*a8) + (2*a2*a4*a6*f2*f3*f6*f7)/(a3*a5^2) + 
      (4*a2^2*a4^2*a9*f2*f3*f6*f7)/(a1*a3*a5^2*a8) + 
      (2*a2^3*a4^3*a9^2*f2*f3*f6*f7)/(a1^2*a3*a5^2*a6*a8^2) + 
      (a6*f1*f2*f3*f6*f7)/(a3*a5) + (5*a2*a4*a9*f1*f2*f3*f6*f7)/
       (a1*a3*a5*a8) + (4*a2^2*a4^2*a9^2*f1*f2*f3*f6*f7)/
       (a1^2*a3*a5*a6*a8^2) + (a9*f1^2*f2*f3*f6*f7)/(a1*a3*a8) + 
      (2*a2*a4*a9^2*f1^2*f2*f3*f6*f7)/(a1^2*a3*a6*a8^2) + 
      (2*a2^2*a4*f3^2*f6*f7)/(a3*a5^2) + (4*a2^3*a4^2*a9*f3^2*f6*f7)/
       (a1*a3*a5^2*a6*a8) + (2*a2^4*a4^3*a9^2*f3^2*f6*f7)/
       (a1^2*a3*a5^2*a6^2*a8^2) + (a2*f1*f3^2*f6*f7)/(a3*a5) + 
      (5*a2^2*a4*a9*f1*f3^2*f6*f7)/(a1*a3*a5*a6*a8) + 
      (4*a2^3*a4^2*a9^2*f1*f3^2*f6*f7)/(a1^2*a3*a5*a6^2*a8^2) + 
      (a2*a9*f1^2*f3^2*f6*f7)/(a1*a3*a6*a8) + 
      (2*a2^2*a4*a9^2*f1^2*f3^2*f6*f7)/(a1^2*a3*a6^2*a8^2) + 
      (2*a2*a4^2*f2*f4*f6*f7)/(a1*a5*a8) + (2*a2^2*a4^3*a9*f2*f4*f6*f7)/
       (a1^2*a5*a6*a8^2) + (2*a4*f1*f2*f4*f6*f7)/(a1*a8) + 
      (4*a2*a4^2*a9*f1*f2*f4*f6*f7)/(a1^2*a6*a8^2) + 
      (2*a4*a5*a9*f1^2*f2*f4*f6*f7)/(a1^2*a6*a8^2) + 
      (5*a2^2*a4^2*f3*f4*f6*f7)/(a1*a5*a6*a8) + (a2*a4*f3*f4*f6*f7)/(a5*a9) + 
      (4*a2^3*a4^3*a9*f3*f4*f6*f7)/(a1^2*a5*a6^2*a8^2) + 
      (6*a2*a4*f1*f3*f4*f6*f7)/(a1*a6*a8) + (8*a2^2*a4^2*a9*f1*f3*f4*f6*f7)/
       (a1^2*a6^2*a8^2) + (a5*f1^2*f3*f4*f6*f7)/(a1*a6*a8) + 
      (4*a2*a4*a5*a9*f1^2*f3*f4*f6*f7)/(a1^2*a6^2*a8^2) + 
      (2*a2^2*a3*a4^3*f4^2*f6*f7)/(a1^2*a6^2*a8^2) + 
      (a2*a3*a4^2*f4^2*f6*f7)/(a1*a6*a8*a9) + (4*a2*a3*a4^2*a5*f1*f4^2*f6*f7)/
       (a1^2*a6^2*a8^2) + (a3*a4*a5*f1*f4^2*f6*f7)/(a1*a6*a8*a9) + 
      (2*a3*a4*a5^2*f1^2*f4^2*f6*f7)/(a1^2*a6^2*a8^2) + 
      (a1*a4*a6^2*a8*f2*f3*f7^2)/(a3*a5^3*a7) + (3*a2*a4^2*a6*a9*f2*f3*f7^2)/
       (a3*a5^3*a7) + (3*a2^2*a4^3*a9^2*f2*f3*f7^2)/(a1*a3*a5^3*a7*a8) + 
      (a2^3*a4^4*a9^3*f2*f3*f7^2)/(a1^2*a3*a5^3*a6*a7*a8^2) + 
      (2*a4*a6*a9*f1*f2*f3*f7^2)/(a3*a5^2*a7) + 
      (4*a2*a4^2*a9^2*f1*f2*f3*f7^2)/(a1*a3*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f1*f2*f3*f7^2)/(a1^2*a3*a5^2*a6*a7*a8^2) + 
      (a4*a9^2*f1^2*f2*f3*f7^2)/(a1*a3*a5*a7*a8) + 
      (a2*a4^2*a9^3*f1^2*f2*f3*f7^2)/(a1^2*a3*a5*a6*a7*a8^2) + 
      (a1*a2*a4*a6*a8*f3^2*f7^2)/(a3*a5^3*a7) + (3*a2^2*a4^2*a9*f3^2*f7^2)/
       (a3*a5^3*a7) + (3*a2^3*a4^3*a9^2*f3^2*f7^2)/(a1*a3*a5^3*a6*a7*a8) + 
      (a2^4*a4^4*a9^3*f3^2*f7^2)/(a1^2*a3*a5^3*a6^2*a7*a8^2) + 
      (2*a2*a4*a9*f1*f3^2*f7^2)/(a3*a5^2*a7) + 
      (4*a2^2*a4^2*a9^2*f1*f3^2*f7^2)/(a1*a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^3*f1*f3^2*f7^2)/(a1^2*a3*a5^2*a6^2*a7*a8^2) + 
      (a2*a4*a9^2*f1^2*f3^2*f7^2)/(a1*a3*a5*a6*a7*a8) + 
      (a2^2*a4^2*a9^3*f1^2*f3^2*f7^2)/(a1^2*a3*a5*a6^2*a7*a8^2) + 
      (a4^2*a6*f2*f4*f7^2)/(a5^2*a7) + (2*a2*a4^3*a9*f2*f4*f7^2)/
       (a1*a5^2*a7*a8) + (a2^2*a4^4*a9^2*f2*f4*f7^2)/(a1^2*a5^2*a6*a7*a8^2) + 
      (2*a4^2*a9*f1*f2*f4*f7^2)/(a1*a5*a7*a8) + 
      (2*a2*a4^3*a9^2*f1*f2*f4*f7^2)/(a1^2*a5*a6*a7*a8^2) + 
      (a4^2*a9^2*f1^2*f2*f4*f7^2)/(a1^2*a6*a7*a8^2) + 
      (2*a2*a4^2*f3*f4*f7^2)/(a5^2*a7) + (4*a2^2*a4^3*a9*f3*f4*f7^2)/
       (a1*a5^2*a6*a7*a8) + (2*a2^3*a4^4*a9^2*f3*f4*f7^2)/
       (a1^2*a5^2*a6^2*a7*a8^2) + (a4*f1*f3*f4*f7^2)/(a5*a7) + 
      (5*a2*a4^2*a9*f1*f3*f4*f7^2)/(a1*a5*a6*a7*a8) + 
      (4*a2^2*a4^3*a9^2*f1*f3*f4*f7^2)/(a1^2*a5*a6^2*a7*a8^2) + 
      (a4*a9*f1^2*f3*f4*f7^2)/(a1*a6*a7*a8) + 
      (2*a2*a4^2*a9^2*f1^2*f3*f4*f7^2)/(a1^2*a6^2*a7*a8^2) + 
      (a2*a3*a4^3*f4^2*f7^2)/(a1*a5*a6*a7*a8) + (a2^2*a3*a4^4*a9*f4^2*f7^2)/
       (a1^2*a5*a6^2*a7*a8^2) + (a3*a4^2*f1*f4^2*f7^2)/(a1*a6*a7*a8) + 
      (2*a2*a3*a4^3*a9*f1*f4^2*f7^2)/(a1^2*a6^2*a7*a8^2) + 
      (a3*a4^2*a5*a9*f1^2*f4^2*f7^2)/(a1^2*a6^2*a7*a8^2) + 
      (a2*a6*a8*f2*f3*f6*f8)/(a3*a5^2) + (2*a2^2*a4*a9*f2*f3*f6*f8)/
       (a1*a3*a5^2) + (a2^3*a4^2*a9^2*f2*f3*f6*f8)/(a1^2*a3*a5^2*a6*a8) + 
      (2*a2*a9*f1*f2*f3*f6*f8)/(a1*a3*a5) + (2*a2^2*a4*a9^2*f1*f2*f3*f6*f8)/
       (a1^2*a3*a5*a6*a8) + (a2*a9^2*f1^2*f2*f3*f6*f8)/(a1^2*a3*a6*a8) + 
      (a2^2*a8*f3^2*f6*f8)/(a3*a5^2) + (2*a2^3*a4*a9*f3^2*f6*f8)/
       (a1*a3*a5^2*a6) + (a2^4*a4^2*a9^2*f3^2*f6*f8)/(a1^2*a3*a5^2*a6^2*a8) + 
      (2*a2^2*a9*f1*f3^2*f6*f8)/(a1*a3*a5*a6) + 
      (2*a2^3*a4*a9^2*f1*f3^2*f6*f8)/(a1^2*a3*a5*a6^2*a8) + 
      (a2^2*a9^2*f1^2*f3^2*f6*f8)/(a1^2*a3*a6^2*a8) + 
      (a2*a4*f2*f4*f6*f8)/(a1*a5) + (a2^2*a4^2*a9*f2*f4*f6*f8)/
       (a1^2*a5*a6*a8) + (f1*f2*f4*f6*f8)/a1 + (2*a2*a4*a9*f1*f2*f4*f6*f8)/
       (a1^2*a6*a8) + (a5*a9*f1^2*f2*f4*f6*f8)/(a1^2*a6*a8) + 
      (2*a2^2*a4*f3*f4*f6*f8)/(a1*a5*a6) + (2*a2^3*a4^2*a9*f3*f4*f6*f8)/
       (a1^2*a5*a6^2*a8) + (2*a2*f1*f3*f4*f6*f8)/(a1*a6) + 
      (4*a2^2*a4*a9*f1*f3*f4*f6*f8)/(a1^2*a6^2*a8) + 
      (2*a2*a5*a9*f1^2*f3*f4*f6*f8)/(a1^2*a6^2*a8) + 
      (a2^2*a3*a4^2*f4^2*f6*f8)/(a1^2*a6^2*a8) + 
      (2*a2*a3*a4*a5*f1*f4^2*f6*f8)/(a1^2*a6^2*a8) + 
      (a3*a5^2*f1^2*f4^2*f6*f8)/(a1^2*a6^2*a8) + (a1*a6^2*a8^2*f2*f3*f7*f8)/
       (a3*a5^3*a7) + (3*a2*a4*a6*a8*a9*f2*f3*f7*f8)/(a3*a5^3*a7) + 
      (3*a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3*a5^3*a7) + 
      (a2^3*a4^3*a9^3*f2*f3*f7*f8)/(a1^2*a3*a5^3*a6*a7*a8) + 
      (2*a6*a8*a9*f1*f2*f3*f7*f8)/(a3*a5^2*a7) + 
      (4*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a3*a5^2*a7) + 
      (2*a2^2*a4^2*a9^3*f1*f2*f3*f7*f8)/(a1^2*a3*a5^2*a6*a7*a8) + 
      (a9^2*f1^2*f2*f3*f7*f8)/(a1*a3*a5*a7) + (a2*a4*a9^3*f1^2*f2*f3*f7*f8)/
       (a1^2*a3*a5*a6*a7*a8) + (a1*a2*a6*a8^2*f3^2*f7*f8)/(a3*a5^3*a7) + 
      (3*a2^2*a4*a8*a9*f3^2*f7*f8)/(a3*a5^3*a7) + 
      (3*a2^3*a4^2*a9^2*f3^2*f7*f8)/(a1*a3*a5^3*a6*a7) + 
      (a2^4*a4^3*a9^3*f3^2*f7*f8)/(a1^2*a3*a5^3*a6^2*a7*a8) + 
      (2*a2*a8*a9*f1*f3^2*f7*f8)/(a3*a5^2*a7) + 
      (4*a2^2*a4*a9^2*f1*f3^2*f7*f8)/(a1*a3*a5^2*a6*a7) + 
      (2*a2^3*a4^2*a9^3*f1*f3^2*f7*f8)/(a1^2*a3*a5^2*a6^2*a7*a8) + 
      (a2*a9^2*f1^2*f3^2*f7*f8)/(a1*a3*a5*a6*a7) + 
      (a2^2*a4*a9^3*f1^2*f3^2*f7*f8)/(a1^2*a3*a5*a6^2*a7*a8) + 
      (a4*a6*a8*f2*f4*f7*f8)/(a5^2*a7) + (2*a2*a4^2*a9*f2*f4*f7*f8)/
       (a1*a5^2*a7) + (a2^2*a4^3*a9^2*f2*f4*f7*f8)/(a1^2*a5^2*a6*a7*a8) + 
      (2*a4*a9*f1*f2*f4*f7*f8)/(a1*a5*a7) + (2*a2*a4^2*a9^2*f1*f2*f4*f7*f8)/
       (a1^2*a5*a6*a7*a8) + (a4*a9^2*f1^2*f2*f4*f7*f8)/(a1^2*a6*a7*a8) + 
      (2*a2*a4*a8*f3*f4*f7*f8)/(a5^2*a7) + (4*a2^2*a4^2*a9*f3*f4*f7*f8)/
       (a1*a5^2*a6*a7) + (2*a2^3*a4^3*a9^2*f3*f4*f7*f8)/
       (a1^2*a5^2*a6^2*a7*a8) + (a8*f1*f3*f4*f7*f8)/(a5*a7) + 
      (5*a2*a4*a9*f1*f3*f4*f7*f8)/(a1*a5*a6*a7) + 
      (4*a2^2*a4^2*a9^2*f1*f3*f4*f7*f8)/(a1^2*a5*a6^2*a7*a8) + 
      (a9*f1^2*f3*f4*f7*f8)/(a1*a6*a7) + (2*a2*a4*a9^2*f1^2*f3*f4*f7*f8)/
       (a1^2*a6^2*a7*a8) + (a2*a3*a4^2*f4^2*f7*f8)/(a1*a5*a6*a7) + 
      (a2^2*a3*a4^3*a9*f4^2*f7*f8)/(a1^2*a5*a6^2*a7*a8) + 
      (a3*a4*f1*f4^2*f7*f8)/(a1*a6*a7) + (2*a2*a3*a4^2*a9*f1*f4^2*f7*f8)/
       (a1^2*a6^2*a7*a8) + (a3*a4*a5*a9*f1^2*f4^2*f7*f8)/(a1^2*a6^2*a7*a8), 
     (a1*a2*a6*f2*f6)/(a3*a5) + (a2^2*a4*a9*f2*f6)/(a3*a5*a8) + 
      (a1*a2^2*f3*f6)/(a3*a5) + (a2^3*a4*a9*f3*f6)/(a3*a5*a6*a8) + 
      (a2^2*a4*f4*f6)/(a6*a8) + (a1^2*a6^2*a8*f2*f7)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f7)/
       (a3*a5^2*a7*a8) + (a1^2*a2*a6*a8*f3*f7)/(a3*a5^2*a7) + 
      (2*a1*a2^2*a4*a9*f3*f7)/(a3*a5^2*a7) + (a2^3*a4^2*a9^2*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1*a2*a4*f4*f7)/(a5*a7) + 
      (a2^2*a4^2*a9*f4*f7)/(a5*a6*a7*a8) + (a1*a6^2*a8*f2*f8)/(a3*a4*a5) + 
      (a1^2*a6^2*a8^2*f2*f8)/(a3*a4*a5^2*a7) + (a2*a6*a9*f2*f8)/(a3*a5) + 
      (2*a1*a2*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + (a2^2*a4*a9^2*f2*f8)/
       (a3*a5^2*a7) + (a1*a2*a6*a8*f3*f8)/(a3*a4*a5) + 
      (a1^2*a2*a6*a8^2*f3*f8)/(a3*a4*a5^2*a7) + (a2^2*a9*f3*f8)/(a3*a5) + 
      (2*a1*a2^2*a8*a9*f3*f8)/(a3*a5^2*a7) + (a2^3*a4*a9^2*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*a2*a8*f4*f8)/(a5*a7) + (a2^2*a4*a9*f4*f8)/
       (a5*a6*a7), (a2^2*a4*a7*f2*f5*f6)/(a1*a3*a8) + 
      (a2*a5*a7*f1*f2*f5*f6)/(a1*a3*a8) + (a2^3*a4*a7*f3*f5*f6)/
       (a1*a3*a6*a8) + (a2^2*a5*a7*f1*f3*f5*f6)/(a1*a3*a6*a8) + 
      (a2^2*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + (a2*a5^2*a7*f1*f4*f5*f6)/
       (a1*a6*a8*a9) + (a2^2*a4*a7*a9*f2^2*f6^2)/(a1*a3^2*a8^2) + 
      (a2*a5*a7*a9*f1*f2^2*f6^2)/(a1*a3^2*a8^2) + 
      (2*a2^3*a4*a7*a9*f2*f3*f6^2)/(a1*a3^2*a6*a8^2) + 
      (2*a2^2*a5*a7*a9*f1*f2*f3*f6^2)/(a1*a3^2*a6*a8^2) + 
      (a2^4*a4*a7*a9*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (a2^3*a5*a7*a9*f1*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (2*a2^2*a4*a5*a7*f2*f4*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2*a5^2*a7*f1*f2*f4*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2^3*a4*a5*a7*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (2*a2^2*a5^2*a7*f1*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a2*a5^3*a7*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a2*a4*a6*f2*f5*f7)/
       (a3*a5) + (a2^2*a4^2*a9*f2*f5*f7)/(a1*a3*a5*a8) + 
      (a2*a4*a9*f1*f2*f5*f7)/(a1*a3*a8) + (a2^2*a4*f3*f5*f7)/(a3*a5) + 
      (a2^3*a4^2*a9*f3*f5*f7)/(a1*a3*a5*a6*a8) + (a2^2*a4*a9*f1*f3*f5*f7)/
       (a1*a3*a6*a8) + (a2^2*a4^2*f4*f5*f7)/(a1*a6*a8) + 
      (a2*a4*a5*f1*f4*f5*f7)/(a1*a6*a8) + (2*a2*a4*a6*a9*f2^2*f6*f7)/
       (a3^2*a5*a8) + (2*a2^2*a4^2*a9^2*f2^2*f6*f7)/(a1*a3^2*a5*a8^2) + 
      (a6*a9*f1*f2^2*f6*f7)/(a3^2*a8) + (2*a2*a4*a9^2*f1*f2^2*f6*f7)/
       (a1*a3^2*a8^2) + (4*a2^2*a4*a9*f2*f3*f6*f7)/(a3^2*a5*a8) + 
      (4*a2^3*a4^2*a9^2*f2*f3*f6*f7)/(a1*a3^2*a5*a6*a8^2) + 
      (2*a2*a9*f1*f2*f3*f6*f7)/(a3^2*a8) + (4*a2^2*a4*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3^2*a6*a8^2) + (2*a2^3*a4*a9*f3^2*f6*f7)/(a3^2*a5*a6*a8) + 
      (2*a2^4*a4^2*a9^2*f3^2*f6*f7)/(a1*a3^2*a5*a6^2*a8^2) + 
      (a2^2*a9*f1*f3^2*f6*f7)/(a3^2*a6*a8) + (2*a2^3*a4*a9^2*f1*f3^2*f6*f7)/
       (a1*a3^2*a6^2*a8^2) + (2*a2*a4*f2*f4*f6*f7)/(a3*a8) + 
      (4*a2^2*a4^2*a9*f2*f4*f6*f7)/(a1*a3*a6*a8^2) + 
      (a5*f1*f2*f4*f6*f7)/(a3*a8) + (4*a2*a4*a5*a9*f1*f2*f4*f6*f7)/
       (a1*a3*a6*a8^2) + (2*a2^2*a4*f3*f4*f6*f7)/(a3*a6*a8) + 
      (4*a2^3*a4^2*a9*f3*f4*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2*a5*f1*f3*f4*f6*f7)/(a3*a6*a8) + (4*a2^2*a4*a5*a9*f1*f3*f4*f6*f7)/
       (a1*a3*a6^2*a8^2) + (2*a2^2*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a4*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + (a1*a4*a6^2*a9*f2^2*f7^2)/
       (a3^2*a5^2*a7) + (2*a2*a4^2*a6*a9^2*f2^2*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a2^2*a4^3*a9^3*f2^2*f7^2)/(a1*a3^2*a5^2*a7*a8^2) + 
      (a4*a6*a9^2*f1*f2^2*f7^2)/(a3^2*a5*a7*a8) + (a2*a4^2*a9^3*f1*f2^2*f7^2)/
       (a1*a3^2*a5*a7*a8^2) + (2*a1*a2*a4*a6*a9*f2*f3*f7^2)/(a3^2*a5^2*a7) + 
      (4*a2^2*a4^2*a9^2*f2*f3*f7^2)/(a3^2*a5^2*a7*a8) + 
      (2*a2^3*a4^3*a9^3*f2*f3*f7^2)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (2*a2*a4*a9^2*f1*f2*f3*f7^2)/(a3^2*a5*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f1*f2*f3*f7^2)/(a1*a3^2*a5*a6*a7*a8^2) + 
      (a1*a2^2*a4*a9*f3^2*f7^2)/(a3^2*a5^2*a7) + (2*a2^3*a4^2*a9^2*f3^2*f7^2)/
       (a3^2*a5^2*a6*a7*a8) + (a2^4*a4^3*a9^3*f3^2*f7^2)/
       (a1*a3^2*a5^2*a6^2*a7*a8^2) + (a2^2*a4*a9^2*f1*f3^2*f7^2)/
       (a3^2*a5*a6*a7*a8) + (a2^3*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a3^2*a5*a6^2*a7*a8^2) + (2*a2*a4^2*a9*f2*f4*f7^2)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f4*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a4*a9*f1*f2*f4*f7^2)/(a3*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f4*f7^2)/
       (a1*a3*a6*a7*a8^2) + (2*a2^2*a4^2*a9*f3*f4*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^2*f3*f4*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a2*a4*a9*f1*f3*f4*f7^2)/(a3*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f4*f7^2)/(a1*a3*a6^2*a7*a8^2) + 
      (a2^2*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a2*a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a2*a6*a9*f2^2*f6*f8)/(a3^2*a5) + (a2^2*a4*a9^2*f2^2*f6*f8)/
       (a1*a3^2*a5*a8) + (a2*a9^2*f1*f2^2*f6*f8)/(a1*a3^2*a8) + 
      (2*a2^2*a9*f2*f3*f6*f8)/(a3^2*a5) + (2*a2^3*a4*a9^2*f2*f3*f6*f8)/
       (a1*a3^2*a5*a6*a8) + (2*a2^2*a9^2*f1*f2*f3*f6*f8)/(a1*a3^2*a6*a8) + 
      (a2^3*a9*f3^2*f6*f8)/(a3^2*a5*a6) + (a2^4*a4*a9^2*f3^2*f6*f8)/
       (a1*a3^2*a5*a6^2*a8) + (a2^3*a9^2*f1*f3^2*f6*f8)/(a1*a3^2*a6^2*a8) + 
      (a2*f2*f4*f6*f8)/a3 + (2*a2^2*a4*a9*f2*f4*f6*f8)/(a1*a3*a6*a8) + 
      (2*a2*a5*a9*f1*f2*f4*f6*f8)/(a1*a3*a6*a8) + (a2^2*f3*f4*f6*f8)/
       (a3*a6) + (2*a2^3*a4*a9*f3*f4*f6*f8)/(a1*a3*a6^2*a8) + 
      (2*a2^2*a5*a9*f1*f3*f4*f6*f8)/(a1*a3*a6^2*a8) + 
      (a2^2*a4*a5*f4^2*f6*f8)/(a1*a6^2*a8) + (a2*a5^2*f1*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a1*a6^2*a8*a9*f2^2*f7*f8)/(a3^2*a5^2*a7) + 
      (2*a2*a4*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^2*a7) + 
      (a2^2*a4^2*a9^3*f2^2*f7*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (a6*a9^2*f1*f2^2*f7*f8)/(a3^2*a5*a7) + (a2*a4*a9^3*f1*f2^2*f7*f8)/
       (a1*a3^2*a5*a7*a8) + (2*a1*a2*a6*a8*a9*f2*f3*f7*f8)/(a3^2*a5^2*a7) + 
      (4*a2^2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7) + 
      (2*a2^3*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (2*a2*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5*a7) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f7*f8)/(a1*a3^2*a5*a6*a7*a8) + 
      (a1*a2^2*a8*a9*f3^2*f7*f8)/(a3^2*a5^2*a7) + (2*a2^3*a4*a9^2*f3^2*f7*f8)/
       (a3^2*a5^2*a6*a7) + (a2^4*a4^2*a9^3*f3^2*f7*f8)/
       (a1*a3^2*a5^2*a6^2*a7*a8) + (a2^2*a9^2*f1*f3^2*f7*f8)/
       (a3^2*a5*a6*a7) + (a2^3*a4*a9^3*f1*f3^2*f7*f8)/
       (a1*a3^2*a5*a6^2*a7*a8) + (2*a2*a4*a9*f2*f4*f7*f8)/(a3*a5*a7) + 
      (2*a2^2*a4^2*a9^2*f2*f4*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a9*f1*f2*f4*f7*f8)/(a3*a7) + (2*a2*a4*a9^2*f1*f2*f4*f7*f8)/
       (a1*a3*a6*a7*a8) + (2*a2^2*a4*a9*f3*f4*f7*f8)/(a3*a5*a6*a7) + 
      (2*a2^3*a4^2*a9^2*f3*f4*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a2*a9*f1*f3*f4*f7*f8)/(a3*a6*a7) + (2*a2^2*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a3*a6^2*a7*a8) + (a2^2*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a2*a4*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8), (a1*a6*a7*f2*f6)/(a3*a5) + 
      (a2*a4*a7*a9*f2*f6)/(a3*a5*a8) + (a1*a2*a7*f3*f6)/(a3*a5) + 
      (a2^2*a4*a7*a9*f3*f6)/(a3*a5*a6*a8) + (a2*a4*a7*f4*f6)/(a6*a8) + 
      (a1*a6*a8*f2*f7)/(a2*a5) + (a1^2*a6^2*a8*f2*f7)/(a2*a3*a5^2) + 
      (a4*a9*f2*f7)/a5 + (2*a1*a4*a6*a9*f2*f7)/(a3*a5^2) + 
      (a2*a4^2*a9^2*f2*f7)/(a3*a5^2*a8) + (a1^2*a6*a8*f3*f7)/(a3*a5^2) + 
      (2*a1*a2*a4*a9*f3*f7)/(a3*a5^2) + (a2^2*a4^2*a9^2*f3*f7)/
       (a3*a5^2*a6*a8) + (a1*a4*f4*f7)/a5 + (a2*a4^2*a9*f4*f7)/(a5*a6*a8), 
     (a1*a4*a6*f2*f6)/(a3*a5) + (a2*a4^2*a9*f2*f6)/(a3*a5*a8) + 
      (a1*a2*a4*f3*f6)/(a3*a5) + (a2^2*a4^2*a9*f3*f6)/(a3*a5*a6*a8) + 
      (a2*a4^2*f4*f6)/(a6*a8) + (a1*a4*a6*a8*f2*f7)/(a2*a5*a7) + 
      (a1^2*a4*a6^2*a8*f2*f7)/(a2*a3*a5^2*a7) + (a4^2*a9*f2*f7)/(a5*a7) + 
      (2*a1*a4^2*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2*a4^3*a9^2*f2*f7)/
       (a3*a5^2*a7*a8) + (a1^2*a4*a6*a8*f3*f7)/(a3*a5^2*a7) + 
      (2*a1*a2*a4^2*a9*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^3*a9^2*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1*a4^2*f4*f7)/(a5*a7) + 
      (a2*a4^3*a9*f4*f7)/(a5*a6*a7*a8) + (a1*a6*a8^2*f2*f8)/(a2*a5*a7) + 
      (a1^2*a6^2*a8^2*f2*f8)/(a2*a3*a5^2*a7) + (a4*a8*a9*f2*f8)/(a5*a7) + 
      (2*a1*a4*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + (a2*a4^2*a9^2*f2*f8)/
       (a3*a5^2*a7) + (a1^2*a6*a8^2*f3*f8)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a8*a9*f3*f8)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*a4*a8*f4*f8)/(a5*a7) + (a2*a4^2*a9*f4*f8)/
       (a5*a6*a7), (a3*a5*a7*f5)/a9 + (a2*a5*a7*f3*f6)/(a6*a8) + 
      (a3*a5^2*a7*f4*f6)/(a6*a8*a9) + (a2*a4*a9*f3*f7)/(a6*a8) + 
      (a3*a4*a5*f4*f7)/(a6*a8), (a2^2*a4*a7*a9*f3*f6)/(a1*a6*a8) + 
      (a2*a5*a7*a9*f1*f3*f6)/(a1*a6*a8) + (a2*a3*a4*a5*a7*f4*f6)/(a1*a6*a8) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a6*a8) + (a2*a4*a9*f3*f7)/a5 + 
      (a2^2*a4^2*a9^2*f3*f7)/(a1*a5*a6*a8) + (a2*a4*a9^2*f1*f3*f7)/
       (a1*a6*a8) + (a2*a3*a4^2*a9*f4*f7)/(a1*a6*a8) + 
      (a3*a4*a5*a9*f1*f4*f7)/(a1*a6*a8), (a2*a3*a4*a7*f5)/(a1*a9) + 
      (a3*a5*a7*f1*f5)/(a1*a9) + (a2^2*a4*a7*f3*f6)/(a1*a6*a8) + 
      (a2*a5*a7*f1*f3*f6)/(a1*a6*a8) + (a2*a3*a4*a5*a7*f4*f6)/(a1*a6*a8*a9) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a6*a8*a9) + (a2*a4*f3*f7)/a5 + 
      (a2^2*a4^2*a9*f3*f7)/(a1*a5*a6*a8) + (a2*a4*a9*f1*f3*f7)/(a1*a6*a8) + 
      (a2*a3*a4^2*f4*f7)/(a1*a6*a8) + (a3*a4*a5*f1*f4*f7)/(a1*a6*a8), 
     (a2*a3*a5*a7^2*f5*f6)/(a1*a8*a9) + (a3*a5*a7*f1*f5*f6)/(a4*a9) + 
      (a3*a5^2*a7^2*f1*f5*f6)/(a1*a4*a8*a9) + (a2^2*a5*a7^2*f3*f6^2)/
       (a1*a6*a8^2) + (a2*a5^2*a7^2*f1*f3*f6^2)/(a1*a4*a6*a8^2) + 
      (a2*a5*a7*f1*f3*f6^2)/(a4*a6*a8) + (a2*a3*a5^2*a7^2*f4*f6^2)/
       (a1*a6*a8^2*a9) + (a3*a5^3*a7^2*f1*f4*f6^2)/(a1*a4*a6*a8^2*a9) + 
      (a3*a5^2*a7*f1*f4*f6^2)/(a4*a6*a8*a9) + (a2*a3*a4*a7*f5*f7)/(a1*a8) + 
      (a3*a5*a7*f1*f5*f7)/(a1*a8) + (a2*a7*f3*f6*f7)/a8 + 
      (2*a2^2*a4*a7*a9*f3*f6*f7)/(a1*a6*a8^2) + (2*a2*a5*a7*a9*f1*f3*f6*f7)/
       (a1*a6*a8^2) + (a2*a9*f1*f3*f6*f7)/(a6*a8) + 
      (2*a2*a3*a4*a5*a7*f4*f6*f7)/(a1*a6*a8^2) + (2*a3*a5^2*a7*f1*f4*f6*f7)/
       (a1*a6*a8^2) + (a3*a5*f1*f4*f6*f7)/(a6*a8) + (a2*a4*a9*f3*f7^2)/
       (a5*a8) + (a2^2*a4^2*a9^2*f3*f7^2)/(a1*a5*a6*a8^2) + 
      (a2*a4*a9^2*f1*f3*f7^2)/(a1*a6*a8^2) + (a2*a3*a4^2*a9*f4*f7^2)/
       (a1*a6*a8^2) + (a3*a4*a5*a9*f1*f4*f7^2)/(a1*a6*a8^2), 
     (a2*a3*a4*a7*f3*f5)/(a1*a6) + (a3*a5*a7*f1*f3*f5)/(a1*a6) + 
      (a3^2*a4*a5*a7*f4*f5)/(a1*a6*a9) + (a3*a5*a7*f1*f4*f5)/(a2*a9) + 
      (a3^2*a5^2*a7*f1*f4*f5)/(a1*a2*a6*a9) + (a2^2*a4*a7*a9*f3^2*f6)/
       (a1*a6^2*a8) + (a2*a5*a7*a9*f1*f3^2*f6)/(a1*a6^2*a8) + 
      (2*a2*a3*a4*a5*a7*f3*f4*f6)/(a1*a6^2*a8) + (2*a3*a5^2*a7*f1*f3*f4*f6)/
       (a1*a6^2*a8) + (a5*a7*f1*f3*f4*f6)/(a6*a8) + (a3^2*a4*a5^2*a7*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a3^2*a5^3*a7*f1*f4^2*f6)/(a1*a2*a6^2*a8*a9) + 
      (a3*a5^2*a7*f1*f4^2*f6)/(a2*a6*a8*a9) + (a2*a4*a9*f3^2*f7)/(a5*a6) + 
      (a2^2*a4^2*a9^2*f3^2*f7)/(a1*a5*a6^2*a8) + (a2*a4*a9^2*f1*f3^2*f7)/
       (a1*a6^2*a8) + (a3*a4*f3*f4*f7)/a6 + (2*a2*a3*a4^2*a9*f3*f4*f7)/
       (a1*a6^2*a8) + (2*a3*a4*a5*a9*f1*f3*f4*f7)/(a1*a6^2*a8) + 
      (a4*a9*f1*f3*f4*f7)/(a6*a8) + (a3^2*a4^2*a5*f4^2*f7)/(a1*a6^2*a8) + 
      (a3^2*a4*a5^2*f1*f4^2*f7)/(a1*a2*a6^2*a8) + (a3*a4*a5*f1*f4^2*f7)/
       (a2*a6*a8), (a2*a3*a5*a7^2*f3*f5*f6)/(a1*a6*a8) + 
      (a3*a5*a7*f1*f3*f5*f6)/(a4*a6) + (a3*a5^2*a7^2*f1*f3*f5*f6)/
       (a1*a4*a6*a8) + (a3^2*a5^2*a7^2*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a1*a3*a5*a7*f1*f4*f5*f6)/(a2*a4*a9) + (a3^2*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a6*a9) + (a3*a5^2*a7^2*f1*f4*f5*f6)/(a2*a4*a8*a9) + 
      (a3^2*a5^3*a7^2*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9) + 
      (a2^2*a5*a7^2*a9*f3^2*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a5^2*a7^2*a9*f1*f3^2*f6^2)/(a1*a4*a6^2*a8^2) + 
      (a2*a5*a7*a9*f1*f3^2*f6^2)/(a4*a6^2*a8) + 
      (2*a2*a3*a5^2*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a3*a5^3*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2) + 
      (a5^2*a7^2*f1*f3*f4*f6^2)/(a4*a6*a8^2) + (2*a3*a5^2*a7*f1*f3*f4*f6^2)/
       (a4*a6^2*a8) + (a1*a5*a7*f1*f3*f4*f6^2)/(a4*a6*a8) + 
      (a3^2*a5^3*a7^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3^2*a5^4*a7^2*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9) + 
      (a3*a5^3*a7^2*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9) + 
      (a3^2*a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6^2*a8*a9) + 
      (a1*a3*a5^2*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9) + 
      (a2*a3*a4*a7*a9*f3*f5*f7)/(a1*a6*a8) + (a3*a5*a7*a9*f1*f3*f5*f7)/
       (a1*a6*a8) + (a3^2*a4*a5*a7*f4*f5*f7)/(a1*a6*a8) + 
      (a3*a5*a7*f1*f4*f5*f7)/(a2*a8) + (a3^2*a5^2*a7*f1*f4*f5*f7)/
       (a1*a2*a6*a8) + (a2*a7*a9*f3^2*f6*f7)/(a6*a8) + 
      (2*a2^2*a4*a7*a9^2*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a5*a7*a9^2*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a2*a9^2*f1*f3^2*f6*f7)/(a6^2*a8) + (a3*a5*a7*f3*f4*f6*f7)/(a6*a8) + 
      (4*a2*a3*a4*a5*a7*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (4*a3*a5^2*a7*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a5*a7*a9*f1*f3*f4*f6*f7)/(a6*a8^2) + (2*a3*a5*a9*f1*f3*f4*f6*f7)/
       (a6^2*a8) + (a1*a9*f1*f3*f4*f6*f7)/(a6*a8) + 
      (2*a3^2*a4*a5^2*a7*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3^2*a5^3*a7*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a3*a5^2*a7*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a3^2*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a8) + (a1*a3*a5*f1*f4^2*f6*f7)/(a2*a6*a8) + 
      (a2*a4*a9^2*f3^2*f7^2)/(a5*a6*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a1*a5*a6^2*a8^2) + (a2*a4*a9^3*f1*f3^2*f7^2)/(a1*a6^2*a8^2) + 
      (a3*a4*a9*f3*f4*f7^2)/(a6*a8) + (2*a2*a3*a4^2*a9^2*f3*f4*f7^2)/
       (a1*a6^2*a8^2) + (2*a3*a4*a5*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a8^2) + 
      (a4*a9^2*f1*f3*f4*f7^2)/(a6*a8^2) + (a3^2*a4^2*a5*a9*f4^2*f7^2)/
       (a1*a6^2*a8^2) + (a3^2*a4*a5^2*a9*f1*f4^2*f7^2)/(a1*a2*a6^2*a8^2) + 
      (a3*a4*a5*a9*f1*f4^2*f7^2)/(a2*a6*a8^2), 
     (a3^2*a5*a7^2*f5^2)/(a1*a9^2) + (a3^2*a5^2*a7^2*f1*f5^2)/
       (a1*a2*a4*a9^2) + (a3*a5*a6*a7^2*f1*f5^2)/(a2*a4*a9^2) + 
      (a3^2*a5*a7*a8*f1*f5^2)/(a2*a4*a9^2) + (a1*a3*a6*a7*a8*f1*f5^2)/
       (a2*a4*a9^2) + (2*a2*a3*a5*a7^2*f3*f5*f6)/(a1*a6*a8*a9) + 
      (a1*a7*f1*f3*f5*f6)/(a4*a9) + (2*a3*a5*a7*f1*f3*f5*f6)/(a4*a6*a9) + 
      (a5*a7^2*f1*f3*f5*f6)/(a4*a8*a9) + (2*a3*a5^2*a7^2*f1*f3*f5*f6)/
       (a1*a4*a6*a8*a9) + (2*a3^2*a5^2*a7^2*f4*f5*f6)/(a1*a6*a8*a9^2) + 
      (2*a1*a3*a5*a7*f1*f4*f5*f6)/(a2*a4*a9^2) + (2*a3^2*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a6*a9^2) + (2*a3*a5^2*a7^2*f1*f4*f5*f6)/(a2*a4*a8*a9^2) + 
      (2*a3^2*a5^3*a7^2*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9^2) + 
      (a2^2*a5*a7^2*f3^2*f6^2)/(a1*a6^2*a8^2) + (a2*a5^2*a7^2*f1*f3^2*f6^2)/
       (a1*a4*a6^2*a8^2) + (a2*a5*a7*f1*f3^2*f6^2)/(a4*a6^2*a8) + 
      (2*a2*a3*a5^2*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2*a9) + 
      (2*a3*a5^3*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*a7^2*f1*f3*f4*f6^2)/(a4*a6*a8^2*a9) + 
      (2*a3*a5^2*a7*f1*f3*f4*f6^2)/(a4*a6^2*a8*a9) + (a1*a5*a7*f1*f3*f4*f6^2)/
       (a4*a6*a8*a9) + (a3^2*a5^3*a7^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9^2) + 
      (a3^2*a5^4*a7^2*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9^2) + 
      (a3*a5^3*a7^2*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9^2) + 
      (a3^2*a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6^2*a8*a9^2) + 
      (a1*a3*a5^2*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9^2) + 
      (2*a2*a3*a4*a7*f3*f5*f7)/(a1*a6*a8) + (a3*a7*f3*f5*f7)/a9 + 
      (a3*f1*f3*f5*f7)/a6 + (a7*f1*f3*f5*f7)/a8 + (2*a3*a5*a7*f1*f3*f5*f7)/
       (a1*a6*a8) + (2*a3^2*a4*a5*a7*f4*f5*f7)/(a1*a6*a8*a9) + 
      (a1*a3*f1*f4*f5*f7)/(a2*a9) + (a3^2*a5*f1*f4*f5*f7)/(a2*a6*a9) + 
      (2*a3*a5*a7*f1*f4*f5*f7)/(a2*a8*a9) + (2*a3^2*a5^2*a7*f1*f4*f5*f7)/
       (a1*a2*a6*a8*a9) + (a2*a7*f3^2*f6*f7)/(a6*a8) + 
      (2*a2^2*a4*a7*a9*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a5*a7*a9*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a6^2*a8) + (4*a2*a3*a4*a5*a7*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (a3*a5*a7*f3*f4*f6*f7)/(a6*a8*a9) + 
      (4*a3*a5^2*a7*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a5*a7*f1*f3*f4*f6*f7)/
       (a6*a8^2) + (2*a3*a5*f1*f3*f4*f6*f7)/(a6^2*a8) + 
      (a1*f1*f3*f4*f6*f7)/(a6*a8) + (2*a3^2*a4*a5^2*a7*f4^2*f6*f7)/
       (a1*a6^2*a8^2*a9) + (2*a3^2*a5^3*a7*f1*f4^2*f6*f7)/
       (a1*a2*a6^2*a8^2*a9) + (2*a3*a5^2*a7*f1*f4^2*f6*f7)/(a2*a6*a8^2*a9) + 
      (a3^2*a5^2*f1*f4^2*f6*f7)/(a2*a6^2*a8*a9) + (a1*a3*a5*f1*f4^2*f6*f7)/
       (a2*a6*a8*a9) + (a2*a4*a9*f3^2*f7^2)/(a5*a6*a8) + 
      (a2^2*a4^2*a9^2*f3^2*f7^2)/(a1*a5*a6^2*a8^2) + 
      (a2*a4*a9^2*f1*f3^2*f7^2)/(a1*a6^2*a8^2) + (a3*a4*f3*f4*f7^2)/(a6*a8) + 
      (2*a2*a3*a4^2*a9*f3*f4*f7^2)/(a1*a6^2*a8^2) + 
      (2*a3*a4*a5*a9*f1*f3*f4*f7^2)/(a1*a6^2*a8^2) + 
      (a4*a9*f1*f3*f4*f7^2)/(a6*a8^2) + (a3^2*a4^2*a5*f4^2*f7^2)/
       (a1*a6^2*a8^2) + (a3^2*a4*a5^2*f1*f4^2*f7^2)/(a1*a2*a6^2*a8^2) + 
      (a3*a4*a5*f1*f4^2*f7^2)/(a2*a6*a8^2), (a2^2*a7*a9*f3*f6)/(a1*a6*a8) + 
      (a2*a9*f1*f3*f6)/(a4*a6) + (a2*a5*a7*a9*f1*f3*f6)/(a1*a4*a6*a8) + 
      (a2*a3*a5*a7*f4*f6)/(a1*a6*a8) + (a3*a5*f1*f4*f6)/(a4*a6) + 
      (a3*a5^2*a7*f1*f4*f6)/(a1*a4*a6*a8) + (a2*a9*f3*f7)/a5 + 
      (a2^2*a4*a9^2*f3*f7)/(a1*a5*a6*a8) + (a2*a9^2*f1*f3*f7)/(a1*a6*a8) + 
      (a2*a3*a4*a9*f4*f7)/(a1*a6*a8) + (a3*a5*a9*f1*f4*f7)/(a1*a6*a8), 
     (a2*a3*a7*f3*f5)/(a1*a6) + (a3*a5*a7*f1*f3*f5)/(a1*a4*a6) + 
      (a3*a8*f1*f3*f5)/(a4*a6) + (a3^2*a5*a7*f4*f5)/(a1*a6*a9) + 
      (a3*a5*a7*f1*f4*f5)/(a2*a4*a9) + (a3^2*a5^2*a7*f1*f4*f5)/
       (a1*a2*a4*a6*a9) + (a1*a3*a8*f1*f4*f5)/(a2*a4*a9) + 
      (a3^2*a5*a8*f1*f4*f5)/(a2*a4*a6*a9) + (a2^2*a7*a9*f3^2*f6)/
       (a1*a6^2*a8) + (a2*a9*f1*f3^2*f6)/(a4*a6^2) + (a2*a5*a7*a9*f1*f3^2*f6)/
       (a1*a4*a6^2*a8) + (2*a2*a3*a5*a7*f3*f4*f6)/(a1*a6^2*a8) + 
      (2*a3*a5*f1*f3*f4*f6)/(a4*a6^2) + (a1*f1*f3*f4*f6)/(a4*a6) + 
      (2*a3*a5^2*a7*f1*f3*f4*f6)/(a1*a4*a6^2*a8) + (a5*a7*f1*f3*f4*f6)/
       (a4*a6*a8) + (a3^2*a5^2*a7*f4^2*f6)/(a1*a6^2*a8*a9) + 
      (a3^2*a5^2*f1*f4^2*f6)/(a2*a4*a6^2*a9) + (a1*a3*a5*f1*f4^2*f6)/
       (a2*a4*a6*a9) + (a3^2*a5^3*a7*f1*f4^2*f6)/(a1*a2*a4*a6^2*a8*a9) + 
      (a3*a5^2*a7*f1*f4^2*f6)/(a2*a4*a6*a8*a9) + (a2*a9*f3^2*f7)/(a5*a6) + 
      (a2^2*a4*a9^2*f3^2*f7)/(a1*a5*a6^2*a8) + (a2*a9^2*f1*f3^2*f7)/
       (a1*a6^2*a8) + (a3*f3*f4*f7)/a6 + (2*a2*a3*a4*a9*f3*f4*f7)/
       (a1*a6^2*a8) + (2*a3*a5*a9*f1*f3*f4*f7)/(a1*a6^2*a8) + 
      (a9*f1*f3*f4*f7)/(a6*a8) + (a3^2*a4*a5*f4^2*f7)/(a1*a6^2*a8) + 
      (a3^2*a5^2*f1*f4^2*f7)/(a1*a2*a6^2*a8) + (a3*a5*f1*f4^2*f7)/(a2*a6*a8), 
     (a2*a3*a4*f3*f5)/(a1*a6) + (a3*a5*f1*f3*f5)/(a1*a6) + 
      (a3^2*a4*a5*f4*f5)/(a1*a6*a9) + (a3*a5*f1*f4*f5)/(a2*a9) + 
      (a3^2*a5^2*f1*f4*f5)/(a1*a2*a6*a9) + (a2^2*a4*a9*f3^2*f6)/
       (a1*a6^2*a8) + (a2*a5*a9*f1*f3^2*f6)/(a1*a6^2*a8) + 
      (2*a2*a3*a4*a5*f3*f4*f6)/(a1*a6^2*a8) + (2*a3*a5^2*f1*f3*f4*f6)/
       (a1*a6^2*a8) + (a5*f1*f3*f4*f6)/(a6*a8) + (a3^2*a4*a5^2*f4^2*f6)/
       (a1*a6^2*a8*a9) + (a3^2*a5^3*f1*f4^2*f6)/(a1*a2*a6^2*a8*a9) + 
      (a3*a5^2*f1*f4^2*f6)/(a2*a6*a8*a9) + (a2*a4*a9*f3^2*f7)/(a5*a6*a7) + 
      (a2^2*a4^2*a9^2*f3^2*f7)/(a1*a5*a6^2*a7*a8) + (a2*a4*a9^2*f1*f3^2*f7)/
       (a1*a6^2*a7*a8) + (a3*a4*f3*f4*f7)/(a6*a7) + 
      (2*a2*a3*a4^2*a9*f3*f4*f7)/(a1*a6^2*a7*a8) + 
      (2*a3*a4*a5*a9*f1*f3*f4*f7)/(a1*a6^2*a7*a8) + (a4*a9*f1*f3*f4*f7)/
       (a6*a7*a8) + (a3^2*a4^2*a5*f4^2*f7)/(a1*a6^2*a7*a8) + 
      (a3^2*a4*a5^2*f1*f4^2*f7)/(a1*a2*a6^2*a7*a8) + 
      (a3*a4*a5*f1*f4^2*f7)/(a2*a6*a7*a8) + (a2*a8*a9*f3^2*f8)/(a5*a6*a7) + 
      (a2^2*a4*a9^2*f3^2*f8)/(a1*a5*a6^2*a7) + (a2*a9^2*f1*f3^2*f8)/
       (a1*a6^2*a7) + (a3*a8*f3*f4*f8)/(a6*a7) + (2*a2*a3*a4*a9*f3*f4*f8)/
       (a1*a6^2*a7) + (2*a3*a5*a9*f1*f3*f4*f8)/(a1*a6^2*a7) + 
      (a9*f1*f3*f4*f8)/(a6*a7) + (a3^2*a4*a5*f4^2*f8)/(a1*a6^2*a7) + 
      (a3^2*a5^2*f1*f4^2*f8)/(a1*a2*a6^2*a7) + (a3*a5*f1*f4^2*f8)/(a2*a6*a7), 
     (a2*a3*a5*a7*f3*f5*f6)/(a1*a6*a8) + (a3*a5*f1*f3*f5*f6)/(a4*a6) + 
      (a3*a5^2*a7*f1*f3*f5*f6)/(a1*a4*a6*a8) + (a3^2*a5^2*a7*f4*f5*f6)/
       (a1*a6*a8*a9) + (a1*a3*a5*f1*f4*f5*f6)/(a2*a4*a9) + 
      (a3^2*a5^2*f1*f4*f5*f6)/(a2*a4*a6*a9) + (a3*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a8*a9) + (a3^2*a5^3*a7*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9) + 
      (a2^2*a5*a7*a9*f3^2*f6^2)/(a1*a6^2*a8^2) + (a2*a5^2*a7*a9*f1*f3^2*f6^2)/
       (a1*a4*a6^2*a8^2) + (a2*a5*a9*f1*f3^2*f6^2)/(a4*a6^2*a8) + 
      (2*a2*a3*a5^2*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a3*a5^3*a7*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2) + 
      (a5^2*a7*f1*f3*f4*f6^2)/(a4*a6*a8^2) + (2*a3*a5^2*f1*f3*f4*f6^2)/
       (a4*a6^2*a8) + (a1*a5*f1*f3*f4*f6^2)/(a4*a6*a8) + 
      (a3^2*a5^3*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3^2*a5^4*a7*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9) + 
      (a3*a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9) + (a3^2*a5^3*f1*f4^2*f6^2)/
       (a2*a4*a6^2*a8*a9) + (a1*a3*a5^2*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9) + 
      (a2*a3*a4*a9*f3*f5*f7)/(a1*a6*a8) + (a3*a5*a9*f1*f3*f5*f7)/(a1*a6*a8) + 
      (a3^2*a4*a5*f4*f5*f7)/(a1*a6*a8) + (a3*a5*f1*f4*f5*f7)/(a2*a8) + 
      (a3^2*a5^2*f1*f4*f5*f7)/(a1*a2*a6*a8) + (a2*a9*f3^2*f6*f7)/(a6*a8) + 
      (2*a2^2*a4*a9^2*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a2*a5*a9^2*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + (a2*a9^2*f1*f3^2*f6*f7)/
       (a6^2*a7*a8) + (a3*a5*f3*f4*f6*f7)/(a6*a8) + 
      (4*a2*a3*a4*a5*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (4*a3*a5^2*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a5*a9*f1*f3*f4*f6*f7)/
       (a6*a8^2) + (2*a3*a5*a9*f1*f3*f4*f6*f7)/(a6^2*a7*a8) + 
      (a1*a9*f1*f3*f4*f6*f7)/(a6*a7*a8) + (2*a3^2*a4*a5^2*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (2*a3^2*a5^3*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a3*a5^2*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a3^2*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a7*a8) + (a1*a3*a5*f1*f4^2*f6*f7)/(a2*a6*a7*a8) + 
      (a2*a4*a9^2*f3^2*f7^2)/(a5*a6*a7*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (a2*a4*a9^3*f1*f3^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3*a4*a9*f3*f4*f7^2)/(a6*a7*a8) + (2*a2*a3*a4^2*a9^2*f3*f4*f7^2)/
       (a1*a6^2*a7*a8^2) + (2*a3*a4*a5*a9^2*f1*f3*f4*f7^2)/
       (a1*a6^2*a7*a8^2) + (a4*a9^2*f1*f3*f4*f7^2)/(a6*a7*a8^2) + 
      (a3^2*a4^2*a5*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3^2*a4*a5^2*a9*f1*f4^2*f7^2)/(a1*a2*a6^2*a7*a8^2) + 
      (a3*a4*a5*a9*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + (a2^2*a9^2*f3^2*f6*f8)/
       (a1*a6^2*a8) + (a2*a9^2*f1*f3^2*f6*f8)/(a4*a6^2*a7) + 
      (a2*a5*a9^2*f1*f3^2*f6*f8)/(a1*a4*a6^2*a8) + 
      (2*a2*a3*a5*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + (2*a3*a5*a9*f1*f3*f4*f6*f8)/
       (a4*a6^2*a7) + (a1*a9*f1*f3*f4*f6*f8)/(a4*a6*a7) + 
      (2*a3*a5^2*a9*f1*f3*f4*f6*f8)/(a1*a4*a6^2*a8) + 
      (a5*a9*f1*f3*f4*f6*f8)/(a4*a6*a8) + (a3^2*a5^2*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a3^2*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6^2*a7) + 
      (a1*a3*a5*f1*f4^2*f6*f8)/(a2*a4*a6*a7) + (a3^2*a5^3*f1*f4^2*f6*f8)/
       (a1*a2*a4*a6^2*a8) + (a3*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6*a8) + 
      (a2*a9^2*f3^2*f7*f8)/(a5*a6*a7) + (a2^2*a4*a9^3*f3^2*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (a2*a9^3*f1*f3^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3*a9*f3*f4*f7*f8)/(a6*a7) + (2*a2*a3*a4*a9^2*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (2*a3*a5*a9^2*f1*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + 
      (a9^2*f1*f3*f4*f7*f8)/(a6*a7*a8) + (a3^2*a4*a5*a9*f4^2*f7*f8)/
       (a1*a6^2*a7*a8) + (a3^2*a5^2*a9*f1*f4^2*f7*f8)/(a1*a2*a6^2*a7*a8) + 
      (a3*a5*a9*f1*f4^2*f7*f8)/(a2*a6*a7*a8), (a3^2*a5*a7*f5^2)/(a1*a9^2) + 
      (a3^2*a5^2*a7*f1*f5^2)/(a1*a2*a4*a9^2) + (a3*a5*a6*a7*f1*f5^2)/
       (a2*a4*a9^2) + (a3^2*a5*a8*f1*f5^2)/(a2*a4*a9^2) + 
      (a1*a3*a6*a8*f1*f5^2)/(a2*a4*a9^2) + (2*a2*a3*a5*a7*f3*f5*f6)/
       (a1*a6*a8*a9) + (a1*f1*f3*f5*f6)/(a4*a9) + (2*a3*a5*f1*f3*f5*f6)/
       (a4*a6*a9) + (a5*a7*f1*f3*f5*f6)/(a4*a8*a9) + 
      (2*a3*a5^2*a7*f1*f3*f5*f6)/(a1*a4*a6*a8*a9) + (2*a3^2*a5^2*a7*f4*f5*f6)/
       (a1*a6*a8*a9^2) + (2*a1*a3*a5*f1*f4*f5*f6)/(a2*a4*a9^2) + 
      (2*a3^2*a5^2*f1*f4*f5*f6)/(a2*a4*a6*a9^2) + (2*a3*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a8*a9^2) + (2*a3^2*a5^3*a7*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9^2) + 
      (a2^2*a5*a7*f3^2*f6^2)/(a1*a6^2*a8^2) + (a2*a5^2*a7*f1*f3^2*f6^2)/
       (a1*a4*a6^2*a8^2) + (a2*a5*f1*f3^2*f6^2)/(a4*a6^2*a8) + 
      (2*a2*a3*a5^2*a7*f3*f4*f6^2)/(a1*a6^2*a8^2*a9) + 
      (2*a3*a5^3*a7*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*a7*f1*f3*f4*f6^2)/(a4*a6*a8^2*a9) + (2*a3*a5^2*f1*f3*f4*f6^2)/
       (a4*a6^2*a8*a9) + (a1*a5*f1*f3*f4*f6^2)/(a4*a6*a8*a9) + 
      (a3^2*a5^3*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9^2) + 
      (a3^2*a5^4*a7*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9^2) + 
      (a3*a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9^2) + 
      (a3^2*a5^3*f1*f4^2*f6^2)/(a2*a4*a6^2*a8*a9^2) + 
      (a1*a3*a5^2*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9^2) + 
      (2*a2*a3*a4*f3*f5*f7)/(a1*a6*a8) + (a3*f3*f5*f7)/a9 + 
      (a3*f1*f3*f5*f7)/(a6*a7) + (f1*f3*f5*f7)/a8 + (2*a3*a5*f1*f3*f5*f7)/
       (a1*a6*a8) + (2*a3^2*a4*a5*f4*f5*f7)/(a1*a6*a8*a9) + 
      (a1*a3*f1*f4*f5*f7)/(a2*a7*a9) + (a3^2*a5*f1*f4*f5*f7)/(a2*a6*a7*a9) + 
      (2*a3*a5*f1*f4*f5*f7)/(a2*a8*a9) + (2*a3^2*a5^2*f1*f4*f5*f7)/
       (a1*a2*a6*a8*a9) + (a2*f3^2*f6*f7)/(a6*a8) + (2*a2^2*a4*a9*f3^2*f6*f7)/
       (a1*a6^2*a8^2) + (2*a2*a5*a9*f1*f3^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a6^2*a7*a8) + (4*a2*a3*a4*a5*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (a3*a5*f3*f4*f6*f7)/(a6*a8*a9) + 
      (4*a3*a5^2*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a5*f1*f3*f4*f6*f7)/
       (a6*a8^2) + (2*a3*a5*f1*f3*f4*f6*f7)/(a6^2*a7*a8) + 
      (a1*f1*f3*f4*f6*f7)/(a6*a7*a8) + (2*a3^2*a4*a5^2*f4^2*f6*f7)/
       (a1*a6^2*a8^2*a9) + (2*a3^2*a5^3*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2*a9) + 
      (2*a3*a5^2*f1*f4^2*f6*f7)/(a2*a6*a8^2*a9) + (a3^2*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a7*a8*a9) + (a1*a3*a5*f1*f4^2*f6*f7)/(a2*a6*a7*a8*a9) + 
      (a2*a4*a9*f3^2*f7^2)/(a5*a6*a7*a8) + (a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (a2*a4*a9^2*f1*f3^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3*a4*f3*f4*f7^2)/(a6*a7*a8) + (2*a2*a3*a4^2*a9*f3*f4*f7^2)/
       (a1*a6^2*a7*a8^2) + (2*a3*a4*a5*a9*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4*a9*f1*f3*f4*f7^2)/(a6*a7*a8^2) + (a3^2*a4^2*a5*f4^2*f7^2)/
       (a1*a6^2*a7*a8^2) + (a3^2*a4*a5^2*f1*f4^2*f7^2)/(a1*a2*a6^2*a7*a8^2) + 
      (a3*a4*a5*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + (a2*a3*f3*f5*f8)/(a1*a6) + 
      (a3*a5*f1*f3*f5*f8)/(a1*a4*a6) + (a3*a8*f1*f3*f5*f8)/(a4*a6*a7) + 
      (a3^2*a5*f4*f5*f8)/(a1*a6*a9) + (a3*a5*f1*f4*f5*f8)/(a2*a4*a9) + 
      (a3^2*a5^2*f1*f4*f5*f8)/(a1*a2*a4*a6*a9) + (a1*a3*a8*f1*f4*f5*f8)/
       (a2*a4*a7*a9) + (a3^2*a5*a8*f1*f4*f5*f8)/(a2*a4*a6*a7*a9) + 
      (a2^2*a9*f3^2*f6*f8)/(a1*a6^2*a8) + (a2*a9*f1*f3^2*f6*f8)/
       (a4*a6^2*a7) + (a2*a5*a9*f1*f3^2*f6*f8)/(a1*a4*a6^2*a8) + 
      (2*a2*a3*a5*f3*f4*f6*f8)/(a1*a6^2*a8) + (2*a3*a5*f1*f3*f4*f6*f8)/
       (a4*a6^2*a7) + (a1*f1*f3*f4*f6*f8)/(a4*a6*a7) + 
      (2*a3*a5^2*f1*f3*f4*f6*f8)/(a1*a4*a6^2*a8) + (a5*f1*f3*f4*f6*f8)/
       (a4*a6*a8) + (a3^2*a5^2*f4^2*f6*f8)/(a1*a6^2*a8*a9) + 
      (a3^2*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6^2*a7*a9) + (a1*a3*a5*f1*f4^2*f6*f8)/
       (a2*a4*a6*a7*a9) + (a3^2*a5^3*f1*f4^2*f6*f8)/(a1*a2*a4*a6^2*a8*a9) + 
      (a3*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6*a8*a9) + (a2*a9*f3^2*f7*f8)/
       (a5*a6*a7) + (a2^2*a4*a9^2*f3^2*f7*f8)/(a1*a5*a6^2*a7*a8) + 
      (a2*a9^2*f1*f3^2*f7*f8)/(a1*a6^2*a7*a8) + (a3*f3*f4*f7*f8)/(a6*a7) + 
      (2*a2*a3*a4*a9*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + 
      (2*a3*a5*a9*f1*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + (a9*f1*f3*f4*f7*f8)/
       (a6*a7*a8) + (a3^2*a4*a5*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3^2*a5^2*f1*f4^2*f7*f8)/(a1*a2*a6^2*a7*a8) + 
      (a3*a5*f1*f4^2*f7*f8)/(a2*a6*a7*a8), (a2*a4*a7*f6)/(a1*a8) + 
      (a5*a7*f1*f6)/(a1*a8) + (a4*a6*f7)/a5 + (a2*a4^2*a9*f7)/(a1*a5*a8) + 
      (a4*a9*f1*f7)/(a1*a8), (a2*a4*a7*a9*f3*f6)/(a1*a6*a8) + 
      (a5*a7*a9*f1*f3*f6)/(a1*a6*a8) + (a3*a4*a5*a7*f4*f6)/(a1*a6*a8) + 
      (a5*a7*f1*f4*f6)/(a2*a8) + (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a6*a8) + 
      (a4*a9*f3*f7)/a5 + (a2*a4^2*a9^2*f3*f7)/(a1*a5*a6*a8) + 
      (a4*a9^2*f1*f3*f7)/(a1*a6*a8) + (a3*a4^2*a9*f4*f7)/(a1*a6*a8) + 
      (a4*a9*f1*f4*f7)/(a2*a8) + (a3*a4*a5*a9*f1*f4*f7)/(a1*a2*a6*a8), 
     (a3*a5*a7^2*f5*f6)/(a1*a8*a9) + (a3*a5*a7*f1*f5*f6)/(a2*a4*a9) + 
      (a1*a6*a7*f1*f5*f6)/(a2*a4*a9) + (a3*a5^2*a7^2*f1*f5*f6)/
       (a1*a2*a4*a8*a9) + (a5*a6*a7^2*f1*f5*f6)/(a2*a4*a8*a9) + 
      (a2*a5*a7^2*f3*f6^2)/(a1*a6*a8^2) + (a5^2*a7^2*f1*f3*f6^2)/
       (a1*a4*a6*a8^2) + (a5*a7*f1*f3*f6^2)/(a4*a6*a8) + 
      (a3*a5^2*a7^2*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^2*a7^2*f1*f4*f6^2)/
       (a2*a4*a8^2*a9) + (a3*a5^3*a7^2*f1*f4*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (a1*a5*a7*f1*f4*f6^2)/(a2*a4*a8*a9) + (a3*a5^2*a7*f1*f4*f6^2)/
       (a2*a4*a6*a8*a9) + (a3*a4*a7*f5*f7)/(a1*a8) + 
      (a3*a5*a7*f1*f5*f7)/(a1*a2*a8) + (a6*a7*f1*f5*f7)/(a2*a8) + 
      (a7*f3*f6*f7)/a8 + (2*a2*a4*a7*a9*f3*f6*f7)/(a1*a6*a8^2) + 
      (2*a5*a7*a9*f1*f3*f6*f7)/(a1*a6*a8^2) + (a9*f1*f3*f6*f7)/(a6*a8) + 
      (2*a3*a4*a5*a7*f4*f6*f7)/(a1*a6*a8^2) + (2*a5*a7*f1*f4*f6*f7)/
       (a2*a8^2) + (2*a3*a5^2*a7*f1*f4*f6*f7)/(a1*a2*a6*a8^2) + 
      (a1*f1*f4*f6*f7)/(a2*a8) + (a3*a5*f1*f4*f6*f7)/(a2*a6*a8) + 
      (a4*a9*f3*f7^2)/(a5*a8) + (a2*a4^2*a9^2*f3*f7^2)/(a1*a5*a6*a8^2) + 
      (a4*a9^2*f1*f3*f7^2)/(a1*a6*a8^2) + (a3*a4^2*a9*f4*f7^2)/(a1*a6*a8^2) + 
      (a4*a9*f1*f4*f7^2)/(a2*a8^2) + (a3*a4*a5*a9*f1*f4*f7^2)/
       (a1*a2*a6*a8^2), (a3*a5^2*a7*f5)/(a2*a4*a9) + 
      (a1*a5*a6*a7*f5)/(a2*a4*a9) + (a1*a3*a5*a8*f5)/(a2*a4*a9) + 
      (a1^2*a6*a8*f5)/(a2*a4*a9) + (a1*a5*f3*f6)/(a4*a6) + 
      (a5^2*a7*f3*f6)/(a4*a6*a8) + (a1^2*a5*f4*f6)/(a2*a4*a9) + 
      (a1*a3*a5^2*f4*f6)/(a2*a4*a6*a9) + (a1*a5^2*a7*f4*f6)/(a2*a4*a8*a9) + 
      (a3*a5^3*a7*f4*f6)/(a2*a4*a6*a8*a9) + (a5*a9*f3*f7)/(a6*a8) + 
      (a1*a5*f4*f7)/(a2*a8) + (a3*a5^2*f4*f7)/(a2*a6*a8), 
     (a1*a4*f5*f7)/(a5*a7) + (a1*a3*a8*f5*f7)/(a2*a7*a9) + 
      (a1^2*a6*a8*f5*f7)/(a2*a5*a7*a9) + (a1*f3*f6*f7)/(a6*a7) + 
      (a1^2*f4*f6*f7)/(a2*a7*a9) + (a1*a3*a5*f4*f6*f7)/(a2*a6*a7*a9) + 
      (a1*a8*f5*f8)/(a5*a7) + (a3*a5*a8*f5*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f5*f8)/(a2*a4*a9) + (a1*a3*a8^2*f5*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8^2*f5*f8)/(a2*a4*a5*a7*a9) + (a5*f3*f6*f8)/(a4*a6) + 
      (a1*a8*f3*f6*f8)/(a4*a6*a7) + (a1*a5*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5^2*f4*f6*f8)/(a2*a4*a6*a9) + (a1^2*a8*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1*a3*a5*a8*f4*f6*f8)/(a2*a4*a6*a7*a9), 
     (a2*a4*a7*a9*f2*f6)/(a1*a3*a8) + (a5*a7*a9*f1*f2*f6)/(a1*a3*a8) + 
      (a2^2*a4*a7*a9*f3*f6)/(a1*a3*a6*a8) + (a2*a5*a7*a9*f1*f3*f6)/
       (a1*a3*a6*a8) + (a2*a4*a5*a7*f4*f6)/(a1*a6*a8) + 
      (a5^2*a7*f1*f4*f6)/(a1*a6*a8) + (a4*a6*a9*f2*f7)/(a3*a5) + 
      (a2*a4^2*a9^2*f2*f7)/(a1*a3*a5*a8) + (a4*a9^2*f1*f2*f7)/(a1*a3*a8) + 
      (a2*a4*a9*f3*f7)/(a3*a5) + (a2^2*a4^2*a9^2*f3*f7)/(a1*a3*a5*a6*a8) + 
      (a2*a4*a9^2*f1*f3*f7)/(a1*a3*a6*a8) + (a2*a4^2*a9*f4*f7)/(a1*a6*a8) + 
      (a4*a5*a9*f1*f4*f7)/(a1*a6*a8), (a2*a5*a7^2*f5*f6)/(a1*a8*a9) + 
      (a5*a7*f1*f5*f6)/(a4*a9) + (a5^2*a7^2*f1*f5*f6)/(a1*a4*a8*a9) + 
      (a2*a5*a7^2*f2*f6^2)/(a1*a3*a8^2) + (a5^2*a7^2*f1*f2*f6^2)/
       (a1*a3*a4*a8^2) + (a5*a7*f1*f2*f6^2)/(a3*a4*a8) + 
      (a2^2*a5*a7^2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2*a5^2*a7^2*f1*f3*f6^2)/
       (a1*a3*a4*a6*a8^2) + (a2*a5*a7*f1*f3*f6^2)/(a3*a4*a6*a8) + 
      (a2*a5^2*a7^2*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^3*a7^2*f1*f4*f6^2)/
       (a1*a4*a6*a8^2*a9) + (a5^2*a7*f1*f4*f6^2)/(a4*a6*a8*a9) + 
      (a2*a4*a7*f5*f7)/(a1*a8) + (a5*a7*f1*f5*f7)/(a1*a8) + 
      (a6*a7*f2*f6*f7)/(a3*a8) + (2*a2*a4*a7*a9*f2*f6*f7)/(a1*a3*a8^2) + 
      (2*a5*a7*a9*f1*f2*f6*f7)/(a1*a3*a8^2) + (a9*f1*f2*f6*f7)/(a3*a8) + 
      (a2*a7*f3*f6*f7)/(a3*a8) + (2*a2^2*a4*a7*a9*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (2*a2*a5*a7*a9*f1*f3*f6*f7)/(a1*a3*a6*a8^2) + (a2*a9*f1*f3*f6*f7)/
       (a3*a6*a8) + (2*a2*a4*a5*a7*f4*f6*f7)/(a1*a6*a8^2) + 
      (2*a5^2*a7*f1*f4*f6*f7)/(a1*a6*a8^2) + (a5*f1*f4*f6*f7)/(a6*a8) + 
      (a4*a6*a9*f2*f7^2)/(a3*a5*a8) + (a2*a4^2*a9^2*f2*f7^2)/
       (a1*a3*a5*a8^2) + (a4*a9^2*f1*f2*f7^2)/(a1*a3*a8^2) + 
      (a2*a4*a9*f3*f7^2)/(a3*a5*a8) + (a2^2*a4^2*a9^2*f3*f7^2)/
       (a1*a3*a5*a6*a8^2) + (a2*a4*a9^2*f1*f3*f7^2)/(a1*a3*a6*a8^2) + 
      (a2*a4^2*a9*f4*f7^2)/(a1*a6*a8^2) + (a4*a5*a9*f1*f4*f7^2)/(a1*a6*a8^2), 
     (a2*a5*a7^2*f3*f5*f6)/(a1*a6*a8) + (a5*a7*f1*f3*f5*f6)/(a4*a6) + 
      (a5^2*a7^2*f1*f3*f5*f6)/(a1*a4*a6*a8) + (a3*a5^2*a7^2*f4*f5*f6)/
       (a1*a6*a8*a9) + (a1*a5*a7*f1*f4*f5*f6)/(a2*a4*a9) + 
      (a3*a5^2*a7*f1*f4*f5*f6)/(a2*a4*a6*a9) + (a5^2*a7^2*f1*f4*f5*f6)/
       (a2*a4*a8*a9) + (a3*a5^3*a7^2*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9) + 
      (a2*a5*a7^2*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a5^2*a7^2*a9*f1*f2*f3*f6^2)/(a1*a3*a4*a6*a8^2) + 
      (a5*a7*a9*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + (a2^2*a5*a7^2*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2*a5^2*a7^2*a9*f1*f3^2*f6^2)/
       (a1*a3*a4*a6^2*a8^2) + (a2*a5*a7*a9*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + 
      (a5^2*a7^2*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*a7^2*f1*f2*f4*f6^2)/
       (a2*a3*a4*a8^2) + (a5^3*a7^2*f1*f2*f4*f6^2)/(a1*a2*a4*a6*a8^2) + 
      (a1*a5*a7*f1*f2*f4*f6^2)/(a2*a3*a4*a8) + (a5^2*a7*f1*f2*f4*f6^2)/
       (a2*a4*a6*a8) + (2*a2*a5^2*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a5^3*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2) + 
      (a5^2*a7^2*f1*f3*f4*f6^2)/(a3*a4*a6*a8^2) + (2*a5^2*a7*f1*f3*f4*f6^2)/
       (a4*a6^2*a8) + (a1*a5*a7*f1*f3*f4*f6^2)/(a3*a4*a6*a8) + 
      (a3*a5^3*a7^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3*a5^4*a7^2*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9) + 
      (a5^3*a7^2*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9) + (a3*a5^3*a7*f1*f4^2*f6^2)/
       (a2*a4*a6^2*a8*a9) + (a1*a5^2*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9) + 
      (a2*a4*a7*a9*f3*f5*f7)/(a1*a6*a8) + (a5*a7*a9*f1*f3*f5*f7)/(a1*a6*a8) + 
      (a3*a4*a5*a7*f4*f5*f7)/(a1*a6*a8) + (a5*a7*f1*f4*f5*f7)/(a2*a8) + 
      (a3*a5^2*a7*f1*f4*f5*f7)/(a1*a2*a6*a8) + (a7*a9*f2*f3*f6*f7)/(a3*a8) + 
      (2*a2*a4*a7*a9^2*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (2*a5*a7*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (a9^2*f1*f2*f3*f6*f7)/(a3*a6*a8) + (a2*a7*a9*f3^2*f6*f7)/(a3*a6*a8) + 
      (2*a2^2*a4*a7*a9^2*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (2*a2*a5*a7*a9^2*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2*a9^2*f1*f3^2*f6*f7)/(a3*a6^2*a8) + (2*a4*a5*a7*a9*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*a7*a9*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (2*a5^2*a7*a9*f1*f2*f4*f6*f7)/(a1*a2*a6*a8^2) + 
      (a1*a9*f1*f2*f4*f6*f7)/(a2*a3*a8) + (a5*a9*f1*f2*f4*f6*f7)/(a2*a6*a8) + 
      (a5*a7*f3*f4*f6*f7)/(a6*a8) + (4*a2*a4*a5*a7*a9*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (4*a5^2*a7*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a5*a7*a9*f1*f3*f4*f6*f7)/(a3*a6*a8^2) + (2*a5*a9*f1*f3*f4*f6*f7)/
       (a6^2*a8) + (a1*a9*f1*f3*f4*f6*f7)/(a3*a6*a8) + 
      (2*a3*a4*a5^2*a7*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a3*a5^3*a7*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a5^2*a7*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a3*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a8) + (a1*a5*f1*f4^2*f6*f7)/(a2*a6*a8) + 
      (a4*a9^2*f2*f3*f7^2)/(a3*a5*a8) + (a2*a4^2*a9^3*f2*f3*f7^2)/
       (a1*a3*a5*a6*a8^2) + (a4*a9^3*f1*f2*f3*f7^2)/(a1*a3*a6*a8^2) + 
      (a2*a4*a9^2*f3^2*f7^2)/(a3*a5*a6*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a8^2) + (a2*a4*a9^3*f1*f3^2*f7^2)/(a1*a3*a6^2*a8^2) + 
      (a4^2*a9^2*f2*f4*f7^2)/(a1*a6*a8^2) + (a4*a9^2*f1*f2*f4*f7^2)/
       (a2*a3*a8^2) + (a4*a5*a9^2*f1*f2*f4*f7^2)/(a1*a2*a6*a8^2) + 
      (a4*a9*f3*f4*f7^2)/(a6*a8) + (2*a2*a4^2*a9^2*f3*f4*f7^2)/
       (a1*a6^2*a8^2) + (2*a4*a5*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a8^2) + 
      (a4*a9^2*f1*f3*f4*f7^2)/(a3*a6*a8^2) + (a3*a4^2*a5*a9*f4^2*f7^2)/
       (a1*a6^2*a8^2) + (a3*a4*a5^2*a9*f1*f4^2*f7^2)/(a1*a2*a6^2*a8^2) + 
      (a4*a5*a9*f1*f4^2*f7^2)/(a2*a6*a8^2), (a3*a5*a7^2*f5^2)/(a1*a9^2) + 
      (a3*a5^2*a7^2*f1*f5^2)/(a1*a2*a4*a9^2) + (a5*a6*a7^2*f1*f5^2)/
       (a2*a4*a9^2) + (a3*a5*a7*a8*f1*f5^2)/(a2*a4*a9^2) + 
      (a1*a6*a7*a8*f1*f5^2)/(a2*a4*a9^2) + (a5*a7^2*f2*f5*f6)/(a1*a8*a9) + 
      (a5*a7*f1*f2*f5*f6)/(a2*a4*a9) + (a1*a6*a7*f1*f2*f5*f6)/(a2*a3*a4*a9) + 
      (a5^2*a7^2*f1*f2*f5*f6)/(a1*a2*a4*a8*a9) + (a5*a6*a7^2*f1*f2*f5*f6)/
       (a2*a3*a4*a8*a9) + (2*a2*a5*a7^2*f3*f5*f6)/(a1*a6*a8*a9) + 
      (a1*a7*f1*f3*f5*f6)/(a3*a4*a9) + (2*a5*a7*f1*f3*f5*f6)/(a4*a6*a9) + 
      (a5*a7^2*f1*f3*f5*f6)/(a3*a4*a8*a9) + (2*a5^2*a7^2*f1*f3*f5*f6)/
       (a1*a4*a6*a8*a9) + (2*a3*a5^2*a7^2*f4*f5*f6)/(a1*a6*a8*a9^2) + 
      (2*a1*a5*a7*f1*f4*f5*f6)/(a2*a4*a9^2) + (2*a3*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a6*a9^2) + (2*a5^2*a7^2*f1*f4*f5*f6)/(a2*a4*a8*a9^2) + 
      (2*a3*a5^3*a7^2*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9^2) + 
      (a2*a5*a7^2*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a5^2*a7^2*f1*f2*f3*f6^2)/
       (a1*a3*a4*a6*a8^2) + (a5*a7*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + 
      (a2^2*a5*a7^2*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a5^2*a7^2*f1*f3^2*f6^2)/(a1*a3*a4*a6^2*a8^2) + 
      (a2*a5*a7*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + (a5^2*a7^2*f2*f4*f6^2)/
       (a1*a6*a8^2*a9) + (a5^2*a7^2*f1*f2*f4*f6^2)/(a2*a3*a4*a8^2*a9) + 
      (a5^3*a7^2*f1*f2*f4*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (a1*a5*a7*f1*f2*f4*f6^2)/(a2*a3*a4*a8*a9) + (a5^2*a7*f1*f2*f4*f6^2)/
       (a2*a4*a6*a8*a9) + (2*a2*a5^2*a7^2*f3*f4*f6^2)/(a1*a6^2*a8^2*a9) + 
      (2*a5^3*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*a7^2*f1*f3*f4*f6^2)/(a3*a4*a6*a8^2*a9) + 
      (2*a5^2*a7*f1*f3*f4*f6^2)/(a4*a6^2*a8*a9) + (a1*a5*a7*f1*f3*f4*f6^2)/
       (a3*a4*a6*a8*a9) + (a3*a5^3*a7^2*f4^2*f6^2)/(a1*a6^2*a8^2*a9^2) + 
      (a3*a5^4*a7^2*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9^2) + 
      (a5^3*a7^2*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9^2) + 
      (a3*a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6^2*a8*a9^2) + 
      (a1*a5^2*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9^2) + 
      (a4*a7*f2*f5*f7)/(a1*a8) + (a5*a7*f1*f2*f5*f7)/(a1*a2*a8) + 
      (a6*a7*f1*f2*f5*f7)/(a2*a3*a8) + (2*a2*a4*a7*f3*f5*f7)/(a1*a6*a8) + 
      (a7*f3*f5*f7)/a9 + (f1*f3*f5*f7)/a6 + (a7*f1*f3*f5*f7)/(a3*a8) + 
      (2*a5*a7*f1*f3*f5*f7)/(a1*a6*a8) + (2*a3*a4*a5*a7*f4*f5*f7)/
       (a1*a6*a8*a9) + (a1*f1*f4*f5*f7)/(a2*a9) + (a3*a5*f1*f4*f5*f7)/
       (a2*a6*a9) + (2*a5*a7*f1*f4*f5*f7)/(a2*a8*a9) + 
      (2*a3*a5^2*a7*f1*f4*f5*f7)/(a1*a2*a6*a8*a9) + 
      (a7*f2*f3*f6*f7)/(a3*a8) + (2*a2*a4*a7*a9*f2*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (2*a5*a7*a9*f1*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + 
      (a9*f1*f2*f3*f6*f7)/(a3*a6*a8) + (a2*a7*f3^2*f6*f7)/(a3*a6*a8) + 
      (2*a2^2*a4*a7*a9*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (2*a2*a5*a7*a9*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a3*a6^2*a8) + (2*a4*a5*a7*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*a7*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (2*a5^2*a7*f1*f2*f4*f6*f7)/(a1*a2*a6*a8^2) + (a1*f1*f2*f4*f6*f7)/
       (a2*a3*a8) + (a5*f1*f2*f4*f6*f7)/(a2*a6*a8) + 
      (4*a2*a4*a5*a7*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (a5*a7*f3*f4*f6*f7)/
       (a6*a8*a9) + (4*a5^2*a7*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a5*a7*f1*f3*f4*f6*f7)/(a3*a6*a8^2) + (2*a5*f1*f3*f4*f6*f7)/
       (a6^2*a8) + (a1*f1*f3*f4*f6*f7)/(a3*a6*a8) + 
      (2*a3*a4*a5^2*a7*f4^2*f6*f7)/(a1*a6^2*a8^2*a9) + 
      (2*a3*a5^3*a7*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2*a9) + 
      (2*a5^2*a7*f1*f4^2*f6*f7)/(a2*a6*a8^2*a9) + (a3*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a8*a9) + (a1*a5*f1*f4^2*f6*f7)/(a2*a6*a8*a9) + 
      (a4*a9*f2*f3*f7^2)/(a3*a5*a8) + (a2*a4^2*a9^2*f2*f3*f7^2)/
       (a1*a3*a5*a6*a8^2) + (a4*a9^2*f1*f2*f3*f7^2)/(a1*a3*a6*a8^2) + 
      (a2*a4*a9*f3^2*f7^2)/(a3*a5*a6*a8) + (a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a8^2) + (a2*a4*a9^2*f1*f3^2*f7^2)/(a1*a3*a6^2*a8^2) + 
      (a4^2*a9*f2*f4*f7^2)/(a1*a6*a8^2) + (a4*a9*f1*f2*f4*f7^2)/
       (a2*a3*a8^2) + (a4*a5*a9*f1*f2*f4*f7^2)/(a1*a2*a6*a8^2) + 
      (a4*f3*f4*f7^2)/(a6*a8) + (2*a2*a4^2*a9*f3*f4*f7^2)/(a1*a6^2*a8^2) + 
      (2*a4*a5*a9*f1*f3*f4*f7^2)/(a1*a6^2*a8^2) + (a4*a9*f1*f3*f4*f7^2)/
       (a3*a6*a8^2) + (a3*a4^2*a5*f4^2*f7^2)/(a1*a6^2*a8^2) + 
      (a3*a4*a5^2*f1*f4^2*f7^2)/(a1*a2*a6^2*a8^2) + (a4*a5*f1*f4^2*f7^2)/
       (a2*a6*a8^2), (a2*a7*a9*f2*f6)/(a1*a3*a8) + (a9*f1*f2*f6)/(a3*a4) + 
      (a5*a7*a9*f1*f2*f6)/(a1*a3*a4*a8) + (a2^2*a7*a9*f3*f6)/(a1*a3*a6*a8) + 
      (a2*a9*f1*f3*f6)/(a3*a4*a6) + (a2*a5*a7*a9*f1*f3*f6)/(a1*a3*a4*a6*a8) + 
      (a2*a5*a7*f4*f6)/(a1*a6*a8) + (a5*f1*f4*f6)/(a4*a6) + 
      (a5^2*a7*f1*f4*f6)/(a1*a4*a6*a8) + (a6*a9*f2*f7)/(a3*a5) + 
      (a2*a4*a9^2*f2*f7)/(a1*a3*a5*a8) + (a9^2*f1*f2*f7)/(a1*a3*a8) + 
      (a2*a9*f3*f7)/(a3*a5) + (a2^2*a4*a9^2*f3*f7)/(a1*a3*a5*a6*a8) + 
      (a2*a9^2*f1*f3*f7)/(a1*a3*a6*a8) + (a2*a4*a9*f4*f7)/(a1*a6*a8) + 
      (a5*a9*f1*f4*f7)/(a1*a6*a8), (a2*a4*f5)/(a1*a9) + (a5*f1*f5)/(a1*a9) + 
      (a2*a4*f2*f6)/(a1*a3*a8) + (a5*f1*f2*f6)/(a1*a3*a8) + 
      (a2^2*a4*f3*f6)/(a1*a3*a6*a8) + (a2*a5*f1*f3*f6)/(a1*a3*a6*a8) + 
      (a2*a4*a5*f4*f6)/(a1*a6*a8*a9) + (a5^2*f1*f4*f6)/(a1*a6*a8*a9) + 
      (a4*a6*f2*f7)/(a3*a5*a7) + (a2*a4^2*a9*f2*f7)/(a1*a3*a5*a7*a8) + 
      (a4*a9*f1*f2*f7)/(a1*a3*a7*a8) + (a2*a4*f3*f7)/(a3*a5*a7) + 
      (a2^2*a4^2*a9*f3*f7)/(a1*a3*a5*a6*a7*a8) + (a2*a4*a9*f1*f3*f7)/
       (a1*a3*a6*a7*a8) + (a2*a4^2*f4*f7)/(a1*a6*a7*a8) + 
      (a4*a5*f1*f4*f7)/(a1*a6*a7*a8) + (a6*a8*f2*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f2*f8)/(a1*a3*a5*a7) + (a9*f1*f2*f8)/(a1*a3*a7) + 
      (a2*a8*f3*f8)/(a3*a5*a7) + (a2^2*a4*a9*f3*f8)/(a1*a3*a5*a6*a7) + 
      (a2*a9*f1*f3*f8)/(a1*a3*a6*a7) + (a2*a4*f4*f8)/(a1*a6*a7) + 
      (a5*f1*f4*f8)/(a1*a6*a7), (a2*a5*a7*f3*f5*f6)/(a1*a6*a8) + 
      (a5*f1*f3*f5*f6)/(a4*a6) + (a5^2*a7*f1*f3*f5*f6)/(a1*a4*a6*a8) + 
      (a3*a5^2*a7*f4*f5*f6)/(a1*a6*a8*a9) + (a1*a5*f1*f4*f5*f6)/(a2*a4*a9) + 
      (a3*a5^2*f1*f4*f5*f6)/(a2*a4*a6*a9) + (a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a8*a9) + (a3*a5^3*a7*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9) + 
      (a2*a5*a7*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a5^2*a7*a9*f1*f2*f3*f6^2)/
       (a1*a3*a4*a6*a8^2) + (a5*a9*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + 
      (a2^2*a5*a7*a9*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a5^2*a7*a9*f1*f3^2*f6^2)/(a1*a3*a4*a6^2*a8^2) + 
      (a2*a5*a9*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + (a5^2*a7*f2*f4*f6^2)/
       (a1*a6*a8^2) + (a5^2*a7*f1*f2*f4*f6^2)/(a2*a3*a4*a8^2) + 
      (a5^3*a7*f1*f2*f4*f6^2)/(a1*a2*a4*a6*a8^2) + (a1*a5*f1*f2*f4*f6^2)/
       (a2*a3*a4*a8) + (a5^2*f1*f2*f4*f6^2)/(a2*a4*a6*a8) + 
      (2*a2*a5^2*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + (2*a5^3*a7*f1*f3*f4*f6^2)/
       (a1*a4*a6^2*a8^2) + (a5^2*a7*f1*f3*f4*f6^2)/(a3*a4*a6*a8^2) + 
      (2*a5^2*f1*f3*f4*f6^2)/(a4*a6^2*a8) + (a1*a5*f1*f3*f4*f6^2)/
       (a3*a4*a6*a8) + (a3*a5^3*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a3*a5^4*a7*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9) + 
      (a5^3*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8^2*a9) + (a3*a5^3*f1*f4^2*f6^2)/
       (a2*a4*a6^2*a8*a9) + (a1*a5^2*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9) + 
      (a2*a4*a9*f3*f5*f7)/(a1*a6*a8) + (a5*a9*f1*f3*f5*f7)/(a1*a6*a8) + 
      (a3*a4*a5*f4*f5*f7)/(a1*a6*a8) + (a5*f1*f4*f5*f7)/(a2*a8) + 
      (a3*a5^2*f1*f4*f5*f7)/(a1*a2*a6*a8) + (a9*f2*f3*f6*f7)/(a3*a8) + 
      (2*a2*a4*a9^2*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + (2*a5*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (a9^2*f1*f2*f3*f6*f7)/(a3*a6*a7*a8) + 
      (a2*a9*f3^2*f6*f7)/(a3*a6*a8) + (2*a2^2*a4*a9^2*f3^2*f6*f7)/
       (a1*a3*a6^2*a8^2) + (2*a2*a5*a9^2*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2*a9^2*f1*f3^2*f6*f7)/(a3*a6^2*a7*a8) + (2*a4*a5*a9*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*a9*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (2*a5^2*a9*f1*f2*f4*f6*f7)/(a1*a2*a6*a8^2) + (a1*a9*f1*f2*f4*f6*f7)/
       (a2*a3*a7*a8) + (a5*a9*f1*f2*f4*f6*f7)/(a2*a6*a7*a8) + 
      (a5*f3*f4*f6*f7)/(a6*a8) + (4*a2*a4*a5*a9*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
      (4*a5^2*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a5*a9*f1*f3*f4*f6*f7)/
       (a3*a6*a8^2) + (2*a5*a9*f1*f3*f4*f6*f7)/(a6^2*a7*a8) + 
      (a1*a9*f1*f3*f4*f6*f7)/(a3*a6*a7*a8) + (2*a3*a4*a5^2*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (2*a3*a5^3*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2) + 
      (2*a5^2*f1*f4^2*f6*f7)/(a2*a6*a8^2) + (a3*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a7*a8) + (a1*a5*f1*f4^2*f6*f7)/(a2*a6*a7*a8) + 
      (a4*a9^2*f2*f3*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^3*f2*f3*f7^2)/
       (a1*a3*a5*a6*a7*a8^2) + (a4*a9^3*f1*f2*f3*f7^2)/(a1*a3*a6*a7*a8^2) + 
      (a2*a4*a9^2*f3^2*f7^2)/(a3*a5*a6*a7*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a7*a8^2) + (a2*a4*a9^3*f1*f3^2*f7^2)/
       (a1*a3*a6^2*a7*a8^2) + (a4^2*a9^2*f2*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a4*a9^2*f1*f2*f4*f7^2)/(a2*a3*a7*a8^2) + (a4*a5*a9^2*f1*f2*f4*f7^2)/
       (a1*a2*a6*a7*a8^2) + (a4*a9*f3*f4*f7^2)/(a6*a7*a8) + 
      (2*a2*a4^2*a9^2*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (2*a4*a5*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4*a9^2*f1*f3*f4*f7^2)/(a3*a6*a7*a8^2) + (a3*a4^2*a5*a9*f4^2*f7^2)/
       (a1*a6^2*a7*a8^2) + (a3*a4*a5^2*a9*f1*f4^2*f7^2)/
       (a1*a2*a6^2*a7*a8^2) + (a4*a5*a9*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + 
      (a2*a9^2*f2*f3*f6*f8)/(a1*a3*a6*a8) + (a9^2*f1*f2*f3*f6*f8)/
       (a3*a4*a6*a7) + (a5*a9^2*f1*f2*f3*f6*f8)/(a1*a3*a4*a6*a8) + 
      (a2^2*a9^2*f3^2*f6*f8)/(a1*a3*a6^2*a8) + (a2*a9^2*f1*f3^2*f6*f8)/
       (a3*a4*a6^2*a7) + (a2*a5*a9^2*f1*f3^2*f6*f8)/(a1*a3*a4*a6^2*a8) + 
      (a5*a9*f2*f4*f6*f8)/(a1*a6*a8) + (a1*a9*f1*f2*f4*f6*f8)/(a2*a3*a4*a7) + 
      (a5*a9*f1*f2*f4*f6*f8)/(a2*a4*a6*a7) + (a5*a9*f1*f2*f4*f6*f8)/
       (a2*a3*a4*a8) + (a5^2*a9*f1*f2*f4*f6*f8)/(a1*a2*a4*a6*a8) + 
      (2*a2*a5*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + (2*a5*a9*f1*f3*f4*f6*f8)/
       (a4*a6^2*a7) + (a1*a9*f1*f3*f4*f6*f8)/(a3*a4*a6*a7) + 
      (2*a5^2*a9*f1*f3*f4*f6*f8)/(a1*a4*a6^2*a8) + (a5*a9*f1*f3*f4*f6*f8)/
       (a3*a4*a6*a8) + (a3*a5^2*f4^2*f6*f8)/(a1*a6^2*a8) + 
      (a3*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6^2*a7) + (a1*a5*f1*f4^2*f6*f8)/
       (a2*a4*a6*a7) + (a3*a5^3*f1*f4^2*f6*f8)/(a1*a2*a4*a6^2*a8) + 
      (a5^2*f1*f4^2*f6*f8)/(a2*a4*a6*a8) + (a9^2*f2*f3*f7*f8)/(a3*a5*a7) + 
      (a2*a4*a9^3*f2*f3*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a9^3*f1*f2*f3*f7*f8)/(a1*a3*a6*a7*a8) + (a2*a9^2*f3^2*f7*f8)/
       (a3*a5*a6*a7) + (a2^2*a4*a9^3*f3^2*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a2*a9^3*f1*f3^2*f7*f8)/(a1*a3*a6^2*a7*a8) + (a4*a9^2*f2*f4*f7*f8)/
       (a1*a6*a7*a8) + (a9^2*f1*f2*f4*f7*f8)/(a2*a3*a7*a8) + 
      (a5*a9^2*f1*f2*f4*f7*f8)/(a1*a2*a6*a7*a8) + (a9*f3*f4*f7*f8)/(a6*a7) + 
      (2*a2*a4*a9^2*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + (2*a5*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a9^2*f1*f3*f4*f7*f8)/(a3*a6*a7*a8) + 
      (a3*a4*a5*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + (a3*a5^2*a9*f1*f4^2*f7*f8)/
       (a1*a2*a6^2*a7*a8) + (a5*a9*f1*f4^2*f7*f8)/(a2*a6*a7*a8), 
     (a3*a5*a7*f5^2)/(a1*a9^2) + (a3*a5^2*a7*f1*f5^2)/(a1*a2*a4*a9^2) + 
      (a5*a6*a7*f1*f5^2)/(a2*a4*a9^2) + (a3*a5*a8*f1*f5^2)/(a2*a4*a9^2) + 
      (a1*a6*a8*f1*f5^2)/(a2*a4*a9^2) + (a5*a7*f2*f5*f6)/(a1*a8*a9) + 
      (a5*f1*f2*f5*f6)/(a2*a4*a9) + (a1*a6*f1*f2*f5*f6)/(a2*a3*a4*a9) + 
      (a5^2*a7*f1*f2*f5*f6)/(a1*a2*a4*a8*a9) + (a5*a6*a7*f1*f2*f5*f6)/
       (a2*a3*a4*a8*a9) + (2*a2*a5*a7*f3*f5*f6)/(a1*a6*a8*a9) + 
      (a1*f1*f3*f5*f6)/(a3*a4*a9) + (2*a5*f1*f3*f5*f6)/(a4*a6*a9) + 
      (a5*a7*f1*f3*f5*f6)/(a3*a4*a8*a9) + (2*a5^2*a7*f1*f3*f5*f6)/
       (a1*a4*a6*a8*a9) + (2*a3*a5^2*a7*f4*f5*f6)/(a1*a6*a8*a9^2) + 
      (2*a1*a5*f1*f4*f5*f6)/(a2*a4*a9^2) + (2*a3*a5^2*f1*f4*f5*f6)/
       (a2*a4*a6*a9^2) + (2*a5^2*a7*f1*f4*f5*f6)/(a2*a4*a8*a9^2) + 
      (2*a3*a5^3*a7*f1*f4*f5*f6)/(a1*a2*a4*a6*a8*a9^2) + 
      (a2*a5*a7*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a5^2*a7*f1*f2*f3*f6^2)/
       (a1*a3*a4*a6*a8^2) + (a5*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + 
      (a2^2*a5*a7*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + (a2*a5^2*a7*f1*f3^2*f6^2)/
       (a1*a3*a4*a6^2*a8^2) + (a2*a5*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + 
      (a5^2*a7*f2*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^2*a7*f1*f2*f4*f6^2)/
       (a2*a3*a4*a8^2*a9) + (a5^3*a7*f1*f2*f4*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (a1*a5*f1*f2*f4*f6^2)/(a2*a3*a4*a8*a9) + (a5^2*f1*f2*f4*f6^2)/
       (a2*a4*a6*a8*a9) + (2*a2*a5^2*a7*f3*f4*f6^2)/(a1*a6^2*a8^2*a9) + 
      (2*a5^3*a7*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*a7*f1*f3*f4*f6^2)/(a3*a4*a6*a8^2*a9) + (2*a5^2*f1*f3*f4*f6^2)/
       (a4*a6^2*a8*a9) + (a1*a5*f1*f3*f4*f6^2)/(a3*a4*a6*a8*a9) + 
      (a3*a5^3*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9^2) + (a3*a5^4*a7*f1*f4^2*f6^2)/
       (a1*a2*a4*a6^2*a8^2*a9^2) + (a5^3*a7*f1*f4^2*f6^2)/
       (a2*a4*a6*a8^2*a9^2) + (a3*a5^3*f1*f4^2*f6^2)/(a2*a4*a6^2*a8*a9^2) + 
      (a1*a5^2*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9^2) + (a4*f2*f5*f7)/(a1*a8) + 
      (a5*f1*f2*f5*f7)/(a1*a2*a8) + (a6*f1*f2*f5*f7)/(a2*a3*a8) + 
      (2*a2*a4*f3*f5*f7)/(a1*a6*a8) + (f3*f5*f7)/a9 + (f1*f3*f5*f7)/(a6*a7) + 
      (f1*f3*f5*f7)/(a3*a8) + (2*a5*f1*f3*f5*f7)/(a1*a6*a8) + 
      (2*a3*a4*a5*f4*f5*f7)/(a1*a6*a8*a9) + (a1*f1*f4*f5*f7)/(a2*a7*a9) + 
      (a3*a5*f1*f4*f5*f7)/(a2*a6*a7*a9) + (2*a5*f1*f4*f5*f7)/(a2*a8*a9) + 
      (2*a3*a5^2*f1*f4*f5*f7)/(a1*a2*a6*a8*a9) + (f2*f3*f6*f7)/(a3*a8) + 
      (2*a2*a4*a9*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + (2*a5*a9*f1*f2*f3*f6*f7)/
       (a1*a3*a6*a8^2) + (a9*f1*f2*f3*f6*f7)/(a3*a6*a7*a8) + 
      (a2*f3^2*f6*f7)/(a3*a6*a8) + (2*a2^2*a4*a9*f3^2*f6*f7)/
       (a1*a3*a6^2*a8^2) + (2*a2*a5*a9*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a3*a6^2*a7*a8) + (2*a4*a5*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (2*a5*f1*f2*f4*f6*f7)/(a2*a3*a8^2) + 
      (2*a5^2*f1*f2*f4*f6*f7)/(a1*a2*a6*a8^2) + (a1*f1*f2*f4*f6*f7)/
       (a2*a3*a7*a8) + (a5*f1*f2*f4*f6*f7)/(a2*a6*a7*a8) + 
      (4*a2*a4*a5*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (a5*f3*f4*f6*f7)/(a6*a8*a9) + 
      (4*a5^2*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + (2*a5*f1*f3*f4*f6*f7)/
       (a3*a6*a8^2) + (2*a5*f1*f3*f4*f6*f7)/(a6^2*a7*a8) + 
      (a1*f1*f3*f4*f6*f7)/(a3*a6*a7*a8) + (2*a3*a4*a5^2*f4^2*f6*f7)/
       (a1*a6^2*a8^2*a9) + (2*a3*a5^3*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8^2*a9) + 
      (2*a5^2*f1*f4^2*f6*f7)/(a2*a6*a8^2*a9) + (a3*a5^2*f1*f4^2*f6*f7)/
       (a2*a6^2*a7*a8*a9) + (a1*a5*f1*f4^2*f6*f7)/(a2*a6*a7*a8*a9) + 
      (a4*a9*f2*f3*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^2*f2*f3*f7^2)/
       (a1*a3*a5*a6*a7*a8^2) + (a4*a9^2*f1*f2*f3*f7^2)/(a1*a3*a6*a7*a8^2) + 
      (a2*a4*a9*f3^2*f7^2)/(a3*a5*a6*a7*a8) + (a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a7*a8^2) + (a2*a4*a9^2*f1*f3^2*f7^2)/
       (a1*a3*a6^2*a7*a8^2) + (a4^2*a9*f2*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a4*a9*f1*f2*f4*f7^2)/(a2*a3*a7*a8^2) + (a4*a5*a9*f1*f2*f4*f7^2)/
       (a1*a2*a6*a7*a8^2) + (a4*f3*f4*f7^2)/(a6*a7*a8) + 
      (2*a2*a4^2*a9*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (2*a4*a5*a9*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4*a9*f1*f3*f4*f7^2)/(a3*a6*a7*a8^2) + (a3*a4^2*a5*f4^2*f7^2)/
       (a1*a6^2*a7*a8^2) + (a3*a4*a5^2*f1*f4^2*f7^2)/(a1*a2*a6^2*a7*a8^2) + 
      (a4*a5*f1*f4^2*f7^2)/(a2*a6*a7*a8^2) + (a2*f3*f5*f8)/(a1*a6) + 
      (a5*f1*f3*f5*f8)/(a1*a4*a6) + (a8*f1*f3*f5*f8)/(a4*a6*a7) + 
      (a3*a5*f4*f5*f8)/(a1*a6*a9) + (a5*f1*f4*f5*f8)/(a2*a4*a9) + 
      (a3*a5^2*f1*f4*f5*f8)/(a1*a2*a4*a6*a9) + (a1*a8*f1*f4*f5*f8)/
       (a2*a4*a7*a9) + (a3*a5*a8*f1*f4*f5*f8)/(a2*a4*a6*a7*a9) + 
      (a2*a9*f2*f3*f6*f8)/(a1*a3*a6*a8) + (a9*f1*f2*f3*f6*f8)/(a3*a4*a6*a7) + 
      (a5*a9*f1*f2*f3*f6*f8)/(a1*a3*a4*a6*a8) + (a2^2*a9*f3^2*f6*f8)/
       (a1*a3*a6^2*a8) + (a2*a9*f1*f3^2*f6*f8)/(a3*a4*a6^2*a7) + 
      (a2*a5*a9*f1*f3^2*f6*f8)/(a1*a3*a4*a6^2*a8) + 
      (a5*f2*f4*f6*f8)/(a1*a6*a8) + (a1*f1*f2*f4*f6*f8)/(a2*a3*a4*a7) + 
      (a5*f1*f2*f4*f6*f8)/(a2*a4*a6*a7) + (a5*f1*f2*f4*f6*f8)/(a2*a3*a4*a8) + 
      (a5^2*f1*f2*f4*f6*f8)/(a1*a2*a4*a6*a8) + (2*a2*a5*f3*f4*f6*f8)/
       (a1*a6^2*a8) + (2*a5*f1*f3*f4*f6*f8)/(a4*a6^2*a7) + 
      (a1*f1*f3*f4*f6*f8)/(a3*a4*a6*a7) + (2*a5^2*f1*f3*f4*f6*f8)/
       (a1*a4*a6^2*a8) + (a5*f1*f3*f4*f6*f8)/(a3*a4*a6*a8) + 
      (a3*a5^2*f4^2*f6*f8)/(a1*a6^2*a8*a9) + (a3*a5^2*f1*f4^2*f6*f8)/
       (a2*a4*a6^2*a7*a9) + (a1*a5*f1*f4^2*f6*f8)/(a2*a4*a6*a7*a9) + 
      (a3*a5^3*f1*f4^2*f6*f8)/(a1*a2*a4*a6^2*a8*a9) + 
      (a5^2*f1*f4^2*f6*f8)/(a2*a4*a6*a8*a9) + (a9*f2*f3*f7*f8)/(a3*a5*a7) + 
      (a2*a4*a9^2*f2*f3*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a9^2*f1*f2*f3*f7*f8)/(a1*a3*a6*a7*a8) + (a2*a9*f3^2*f7*f8)/
       (a3*a5*a6*a7) + (a2^2*a4*a9^2*f3^2*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a2*a9^2*f1*f3^2*f7*f8)/(a1*a3*a6^2*a7*a8) + (a4*a9*f2*f4*f7*f8)/
       (a1*a6*a7*a8) + (a9*f1*f2*f4*f7*f8)/(a2*a3*a7*a8) + 
      (a5*a9*f1*f2*f4*f7*f8)/(a1*a2*a6*a7*a8) + (f3*f4*f7*f8)/(a6*a7) + 
      (2*a2*a4*a9*f3*f4*f7*f8)/(a1*a6^2*a7*a8) + (2*a5*a9*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a9*f1*f3*f4*f7*f8)/(a3*a6*a7*a8) + 
      (a3*a4*a5*f4^2*f7*f8)/(a1*a6^2*a7*a8) + (a3*a5^2*f1*f4^2*f7*f8)/
       (a1*a2*a6^2*a7*a8) + (a5*f1*f4^2*f7*f8)/(a2*a6*a7*a8), 
     (a2*f3*f5)/a6 + (a3*a5*f4*f5)/(a6*a9) + (a2*a9*f2*f3*f6)/(a3*a6*a8) + 
      (a2^2*a9*f3^2*f6)/(a3*a6^2*a8) + (a5*f2*f4*f6)/(a6*a8) + 
      (2*a2*a5*f3*f4*f6)/(a6^2*a8) + (a3*a5^2*f4^2*f6)/(a6^2*a8*a9) + 
      (a1*a9*f2*f3*f7)/(a3*a5*a7) + (a2*a4*a9^2*f2*f3*f7)/(a3*a5*a6*a7*a8) + 
      (a1*a2*a9*f3^2*f7)/(a3*a5*a6*a7) + (a2^2*a4*a9^2*f3^2*f7)/
       (a3*a5*a6^2*a7*a8) + (a4*a9*f2*f4*f7)/(a6*a7*a8) + 
      (a1*f3*f4*f7)/(a6*a7) + (2*a2*a4*a9*f3*f4*f7)/(a6^2*a7*a8) + 
      (a3*a4*a5*f4^2*f7)/(a6^2*a7*a8) + (a9*f2*f3*f8)/(a3*a4) + 
      (a1*a8*a9*f2*f3*f8)/(a3*a4*a5*a7) + (a2*a9^2*f2*f3*f8)/(a3*a5*a6*a7) + 
      (a2*a9*f3^2*f8)/(a3*a4*a6) + (a1*a2*a8*a9*f3^2*f8)/(a3*a4*a5*a6*a7) + 
      (a2^2*a9^2*f3^2*f8)/(a3*a5*a6^2*a7) + (a9*f2*f4*f8)/(a6*a7) + 
      (a5*f3*f4*f8)/(a4*a6) + (a1*a8*f3*f4*f8)/(a4*a6*a7) + 
      (2*a2*a9*f3*f4*f8)/(a6^2*a7) + (a3*a5*f4^2*f8)/(a6^2*a7), 
     (a2*a6*f2*f6)/(a3*a5) + (a2^2*a4*a9*f2*f6)/(a1*a3*a5*a8) + 
      (a2*a9*f1*f2*f6)/(a1*a3*a8) + (a2^2*f3*f6)/(a3*a5) + 
      (a2^3*a4*a9*f3*f6)/(a1*a3*a5*a6*a8) + (a2^2*a9*f1*f3*f6)/
       (a1*a3*a6*a8) + (a2^2*a4*f4*f6)/(a1*a6*a8) + 
      (a2*a5*f1*f4*f6)/(a1*a6*a8) + (a1*a6^2*a8*f2*f7)/(a3*a5^2*a7) + 
      (2*a2*a4*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f7)/
       (a1*a3*a5^2*a7*a8) + (a6*a9*f1*f2*f7)/(a3*a5*a7) + 
      (a2*a4*a9^2*f1*f2*f7)/(a1*a3*a5*a7*a8) + (a1*a2*a6*a8*f3*f7)/
       (a3*a5^2*a7) + (2*a2^2*a4*a9*f3*f7)/(a3*a5^2*a7) + 
      (a2^3*a4^2*a9^2*f3*f7)/(a1*a3*a5^2*a6*a7*a8) + 
      (a2*a9*f1*f3*f7)/(a3*a5*a7) + (a2^2*a4*a9^2*f1*f3*f7)/
       (a1*a3*a5*a6*a7*a8) + (a2*a4*f4*f7)/(a5*a7) + 
      (a2^2*a4^2*a9*f4*f7)/(a1*a5*a6*a7*a8) + (a2*a4*a9*f1*f4*f7)/
       (a1*a6*a7*a8) + (a6^2*a8*f2*f8)/(a3*a4*a5) + (a1*a6^2*a8^2*f2*f8)/
       (a3*a4*a5^2*a7) + (a2*a6*a9*f2*f8)/(a1*a3*a5) + 
      (2*a2*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + (a2^2*a4*a9^2*f2*f8)/
       (a1*a3*a5^2*a7) + (a6*a9*f1*f2*f8)/(a1*a3*a4) + 
      (a6*a8*a9*f1*f2*f8)/(a3*a4*a5*a7) + (a2*a9^2*f1*f2*f8)/(a1*a3*a5*a7) + 
      (a2*a6*a8*f3*f8)/(a3*a4*a5) + (a1*a2*a6*a8^2*f3*f8)/(a3*a4*a5^2*a7) + 
      (a2^2*a9*f3*f8)/(a1*a3*a5) + (2*a2^2*a8*a9*f3*f8)/(a3*a5^2*a7) + 
      (a2^3*a4*a9^2*f3*f8)/(a1*a3*a5^2*a6*a7) + (a2*a9*f1*f3*f8)/(a1*a3*a4) + 
      (a2*a8*a9*f1*f3*f8)/(a3*a4*a5*a7) + (a2^2*a9^2*f1*f3*f8)/
       (a1*a3*a5*a6*a7) + (a2*a8*f4*f8)/(a5*a7) + (a2^2*a4*a9*f4*f8)/
       (a1*a5*a6*a7) + (a2*a9*f1*f4*f8)/(a1*a6*a7), 
     (a2^2*a7*f3*f5*f6)/(a1*a6*a8) + (a2*f1*f3*f5*f6)/(a4*a6) + 
      (a2*a5*a7*f1*f3*f5*f6)/(a1*a4*a6*a8) + (a2*a3*a5*a7*f4*f5*f6)/
       (a1*a6*a8*a9) + (a3*a5*f1*f4*f5*f6)/(a4*a6*a9) + 
      (a3*a5^2*a7*f1*f4*f5*f6)/(a1*a4*a6*a8*a9) + (a2^2*a7*a9*f2*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2*a5*a7*a9*f1*f2*f3*f6^2)/(a1*a3*a4*a6*a8^2) + 
      (a2*a9*f1*f2*f3*f6^2)/(a3*a4*a6*a8) + (a2^3*a7*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2^2*a5*a7*a9*f1*f3^2*f6^2)/
       (a1*a3*a4*a6^2*a8^2) + (a2^2*a9*f1*f3^2*f6^2)/(a3*a4*a6^2*a8) + 
      (a2*a5*a7*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*a7*f1*f2*f4*f6^2)/
       (a1*a4*a6*a8^2) + (a5*f1*f2*f4*f6^2)/(a4*a6*a8) + 
      (2*a2^2*a5*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + (2*a2*a5^2*a7*f1*f3*f4*f6^2)/
       (a1*a4*a6^2*a8^2) + (2*a2*a5*f1*f3*f4*f6^2)/(a4*a6^2*a8) + 
      (a2*a3*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a3*a5^3*a7*f1*f4^2*f6^2)/
       (a1*a4*a6^2*a8^2*a9) + (a3*a5^2*f1*f4^2*f6^2)/(a4*a6^2*a8*a9) + 
      (a2*f3*f5*f7)/a5 + (a2^2*a4*a9*f3*f5*f7)/(a1*a5*a6*a8) + 
      (a2*a9*f1*f3*f5*f7)/(a1*a6*a8) + (a2*a3*a4*f4*f5*f7)/(a1*a6*a8) + 
      (a3*a5*f1*f4*f5*f7)/(a1*a6*a8) + (2*a2*a9*f2*f3*f6*f7)/(a3*a5*a8) + 
      (2*a2^2*a4*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (a1*a9*f1*f2*f3*f6*f7)/(a3*a4*a5*a7) + (a9*f1*f2*f3*f6*f7)/(a3*a4*a8) + 
      (2*a2*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a6*a8^2) + (a2*a9^2*f1*f2*f3*f6*f7)/
       (a3*a5*a6*a7*a8) + (2*a2^2*a9*f3^2*f6*f7)/(a3*a5*a6*a8) + 
      (2*a2^3*a4*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (a1*a2*a9*f1*f3^2*f6*f7)/(a3*a4*a5*a6*a7) + (a2*a9*f1*f3^2*f6*f7)/
       (a3*a4*a6*a8) + (2*a2^2*a9^2*f1*f3^2*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a9^2*f1*f3^2*f6*f7)/(a3*a5*a6^2*a7*a8) + (f2*f4*f6*f7)/a8 + 
      (2*a2*a4*a9*f2*f4*f6*f7)/(a1*a6*a8^2) + (2*a5*a9*f1*f2*f4*f6*f7)/
       (a1*a6*a8^2) + (a9*f1*f2*f4*f6*f7)/(a6*a7*a8) + 
      (2*a2*f3*f4*f6*f7)/(a6*a8) + (4*a2^2*a4*a9*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (a1*f1*f3*f4*f6*f7)/(a4*a6*a7) + 
      (a5*f1*f3*f4*f6*f7)/(a4*a6*a8) + (4*a2*a5*a9*f1*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (2*a2*a9*f1*f3*f4*f6*f7)/(a6^2*a7*a8) + 
      (2*a2*a3*a4*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + (2*a3*a5^2*f1*f4^2*f6*f7)/
       (a1*a6^2*a8^2) + (a3*a5*f1*f4^2*f6*f7)/(a6^2*a7*a8) + 
      (a1*a6*a9*f2*f3*f7^2)/(a3*a5^2*a7) + (2*a2*a4*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a7*a8) + (a2^2*a4^2*a9^3*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7*
        a8^2) + (a9^2*f1*f2*f3*f7^2)/(a3*a5*a7*a8) + 
      (a2*a4*a9^3*f1*f2*f3*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a1*a2*a9*f3^2*f7^2)/(a3*a5^2*a7) + (2*a2^2*a4*a9^2*f3^2*f7^2)/
       (a3*a5^2*a6*a7*a8) + (a2^3*a4^2*a9^3*f3^2*f7^2)/
       (a1*a3*a5^2*a6^2*a7*a8^2) + (a2*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a7*a8) + 
      (a2^2*a4*a9^3*f1*f3^2*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a4*a9*f2*f4*f7^2)/(a5*a7*a8) + (a2*a4^2*a9^2*f2*f4*f7^2)/
       (a1*a5*a6*a7*a8^2) + (a4*a9^2*f1*f2*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (2*a2*a4*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + (2*a2^2*a4^2*a9^2*f3*f4*f7^2)/
       (a1*a5*a6^2*a7*a8^2) + (a9*f1*f3*f4*f7^2)/(a6*a7*a8) + 
      (2*a2*a4*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a2*a3*a4^2*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a3*a4*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a2*a9*f2*f3*f6*f8)/(a3*a4*a5) + (a2*a7*a9*f2*f3*f6*f8)/(a1*a3*a4*a8) + 
      (a2^2*a9^2*f2*f3*f6*f8)/(a1*a3*a5*a6*a8) + (2*a9*f1*f2*f3*f6*f8)/
       (a3*a4^2) + (a5*a7*a9*f1*f2*f3*f6*f8)/(a1*a3*a4^2*a8) + 
      (a1*a8*a9*f1*f2*f3*f6*f8)/(a3*a4^2*a5*a7) + (a2*a9^2*f1*f2*f3*f6*f8)/
       (a3*a4*a5*a6*a7) + (a2*a9^2*f1*f2*f3*f6*f8)/(a1*a3*a4*a6*a8) + 
      (a2^2*a9*f3^2*f6*f8)/(a3*a4*a5*a6) + (a2^2*a7*a9*f3^2*f6*f8)/
       (a1*a3*a4*a6*a8) + (a2^3*a9^2*f3^2*f6*f8)/(a1*a3*a5*a6^2*a8) + 
      (2*a2*a9*f1*f3^2*f6*f8)/(a3*a4^2*a6) + (a2*a5*a7*a9*f1*f3^2*f6*f8)/
       (a1*a3*a4^2*a6*a8) + (a1*a2*a8*a9*f1*f3^2*f6*f8)/(a3*a4^2*a5*a6*a7) + 
      (a2^2*a9^2*f1*f3^2*f6*f8)/(a3*a4*a5*a6^2*a7) + 
      (a2^2*a9^2*f1*f3^2*f6*f8)/(a1*a3*a4*a6^2*a8) + 
      (a2*a9*f2*f4*f6*f8)/(a1*a6*a8) + (a9*f1*f2*f4*f6*f8)/(a4*a6*a7) + 
      (a5*a9*f1*f2*f4*f6*f8)/(a1*a4*a6*a8) + (a2*f3*f4*f6*f8)/(a4*a6) + 
      (a2*a5*a7*f3*f4*f6*f8)/(a1*a4*a6*a8) + (2*a2^2*a9*f3*f4*f6*f8)/
       (a1*a6^2*a8) + (2*a5*f1*f3*f4*f6*f8)/(a4^2*a6) + 
      (a5^2*a7*f1*f3*f4*f6*f8)/(a1*a4^2*a6*a8) + (a1*a8*f1*f3*f4*f6*f8)/
       (a4^2*a6*a7) + (2*a2*a9*f1*f3*f4*f6*f8)/(a4*a6^2*a7) + 
      (2*a2*a5*a9*f1*f3*f4*f6*f8)/(a1*a4*a6^2*a8) + (a2*a3*a5*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a3*a5*f1*f4^2*f6*f8)/(a4*a6^2*a7) + 
      (a3*a5^2*f1*f4^2*f6*f8)/(a1*a4*a6^2*a8) + (a6*a9*f2*f3*f7*f8)/
       (a3*a4*a5) + (a1*a6*a8*a9*f2*f3*f7*f8)/(a3*a4*a5^2*a7) + 
      (2*a2*a9^2*f2*f3*f7*f8)/(a3*a5^2*a7) + (a2*a9^2*f2*f3*f7*f8)/
       (a1*a3*a5*a8) + (a2^2*a4*a9^3*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
      (a9^2*f1*f2*f3*f7*f8)/(a3*a4*a5*a7) + (a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a4*a8) + (a2*a9^3*f1*f2*f3*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a2*a9*f3^2*f7*f8)/(a3*a4*a5) + (a1*a2*a8*a9*f3^2*f7*f8)/
       (a3*a4*a5^2*a7) + (2*a2^2*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7) + 
      (a2^2*a9^2*f3^2*f7*f8)/(a1*a3*a5*a6*a8) + (a2^3*a4*a9^3*f3^2*f7*f8)/
       (a1*a3*a5^2*a6^2*a7*a8) + (a2*a9^2*f1*f3^2*f7*f8)/(a3*a4*a5*a6*a7) + 
      (a2*a9^2*f1*f3^2*f7*f8)/(a1*a3*a4*a6*a8) + (a2^2*a9^3*f1*f3^2*f7*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (a9*f2*f4*f7*f8)/(a5*a7) + 
      (a2*a4*a9^2*f2*f4*f7*f8)/(a1*a5*a6*a7*a8) + (a9^2*f1*f2*f4*f7*f8)/
       (a1*a6*a7*a8) + (2*a2*a9*f3*f4*f7*f8)/(a5*a6*a7) + 
      (a2*a9*f3*f4*f7*f8)/(a1*a6*a8) + (2*a2^2*a4*a9^2*f3*f4*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (a9*f1*f3*f4*f7*f8)/(a4*a6*a7) + 
      (a5*a9*f1*f3*f4*f7*f8)/(a1*a4*a6*a8) + (2*a2*a9^2*f1*f3*f4*f7*f8)/
       (a1*a6^2*a7*a8) + (a2*a3*a4*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a3*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8), 
     (a2^2*a4*f3*f5*f6)/(a1*a6*a8) + (a2*a5*f1*f3*f5*f6)/(a1*a6*a8) + 
      (a2*a3*a4*a5*f4*f5*f6)/(a1*a6*a8*a9) + (a3*a5^2*f1*f4*f5*f6)/
       (a1*a6*a8*a9) + (a2^2*a4*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2*a5*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2^3*a4*a9*f3^2*f6^2)/
       (a1*a3*a6^2*a8^2) + (a2^2*a5*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a4*a5*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*f1*f2*f4*f6^2)/
       (a1*a6*a8^2) + (2*a2^2*a4*a5*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (2*a2*a5^2*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + (a2*a3*a4*a5^2*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (a3*a5^3*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
      (a2*a4*f3*f5*f7)/(a5*a7) + (a2^2*a4^2*a9*f3*f5*f7)/(a1*a5*a6*a7*a8) + 
      (a2*a4*a9*f1*f3*f5*f7)/(a1*a6*a7*a8) + (a2*a3*a4^2*f4*f5*f7)/
       (a1*a6*a7*a8) + (a3*a4*a5*f1*f4*f5*f7)/(a1*a6*a7*a8) + 
      (2*a2*a4*a9*f2*f3*f6*f7)/(a3*a5*a7*a8) + (2*a2^2*a4^2*a9^2*f2*f3*f6*f7)/
       (a1*a3*a5*a6*a7*a8^2) + (a9*f1*f2*f3*f6*f7)/(a3*a7*a8) + 
      (2*a2*a4*a9^2*f1*f2*f3*f6*f7)/(a1*a3*a6*a7*a8^2) + 
      (2*a2^2*a4*a9*f3^2*f6*f7)/(a3*a5*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a3*a6*a7*a8) + (2*a2^2*a4*a9^2*f1*f3^2*f6*f7)/
       (a1*a3*a6^2*a7*a8^2) + (a4*f2*f4*f6*f7)/(a7*a8) + 
      (2*a2*a4^2*a9*f2*f4*f6*f7)/(a1*a6*a7*a8^2) + 
      (2*a4*a5*a9*f1*f2*f4*f6*f7)/(a1*a6*a7*a8^2) + (2*a2*a4*f3*f4*f6*f7)/
       (a6*a7*a8) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (a5*f1*f3*f4*f6*f7)/(a6*a7*a8) + (4*a2*a4*a5*a9*f1*f3*f4*f6*f7)/
       (a1*a6^2*a7*a8^2) + (2*a2*a3*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (2*a3*a4*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (a1*a4*a6*a9*f2*f3*f7^2)/(a3*a5^2*a7^2) + (2*a2*a4^2*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a7^2*a8) + (a2^2*a4^3*a9^3*f2*f3*f7^2)/
       (a1*a3*a5^2*a6*a7^2*a8^2) + (a4*a9^2*f1*f2*f3*f7^2)/(a3*a5*a7^2*a8) + 
      (a2*a4^2*a9^3*f1*f2*f3*f7^2)/(a1*a3*a5*a6*a7^2*a8^2) + 
      (a1*a2*a4*a9*f3^2*f7^2)/(a3*a5^2*a7^2) + (2*a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a3*a5^2*a6*a7^2*a8) + (a2^3*a4^3*a9^3*f3^2*f7^2)/
       (a1*a3*a5^2*a6^2*a7^2*a8^2) + (a2*a4*a9^2*f1*f3^2*f7^2)/
       (a3*a5*a6*a7^2*a8) + (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a3*a5*a6^2*a7^2*a8^2) + (a4^2*a9*f2*f4*f7^2)/(a5*a7^2*a8) + 
      (a2*a4^3*a9^2*f2*f4*f7^2)/(a1*a5*a6*a7^2*a8^2) + 
      (a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a6*a7^2*a8^2) + (2*a2*a4^2*a9*f3*f4*f7^2)/
       (a5*a6*a7^2*a8) + (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/
       (a1*a5*a6^2*a7^2*a8^2) + (a4*a9*f1*f3*f4*f7^2)/(a6*a7^2*a8) + 
      (2*a2*a4^2*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a7^2*a8^2) + 
      (a2*a3*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7^2*a8^2) + 
      (a3*a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7^2*a8^2) + 
      (a2*a8*f3*f5*f8)/(a5*a7) + (a2^2*a4*a9*f3*f5*f8)/(a1*a5*a6*a7) + 
      (a2*a9*f1*f3*f5*f8)/(a1*a6*a7) + (a2*a3*a4*f4*f5*f8)/(a1*a6*a7) + 
      (a3*a5*f1*f4*f5*f8)/(a1*a6*a7) + (2*a2*a9*f2*f3*f6*f8)/(a3*a5*a7) + 
      (a2*a9*f2*f3*f6*f8)/(a1*a3*a8) + (2*a2^2*a4*a9^2*f2*f3*f6*f8)/
       (a1*a3*a5*a6*a7*a8) + (a9*f1*f2*f3*f6*f8)/(a3*a4*a7) + 
      (a5*a9*f1*f2*f3*f6*f8)/(a1*a3*a4*a8) + (2*a2*a9^2*f1*f2*f3*f6*f8)/
       (a1*a3*a6*a7*a8) + (2*a2^2*a9*f3^2*f6*f8)/(a3*a5*a6*a7) + 
      (a2^2*a9*f3^2*f6*f8)/(a1*a3*a6*a8) + (2*a2^3*a4*a9^2*f3^2*f6*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (a2*a9*f1*f3^2*f6*f8)/(a3*a4*a6*a7) + 
      (a2*a5*a9*f1*f3^2*f6*f8)/(a1*a3*a4*a6*a8) + (2*a2^2*a9^2*f1*f3^2*f6*f8)/
       (a1*a3*a6^2*a7*a8) + (f2*f4*f6*f8)/a7 + (2*a2*a4*a9*f2*f4*f6*f8)/
       (a1*a6*a7*a8) + (2*a5*a9*f1*f2*f4*f6*f8)/(a1*a6*a7*a8) + 
      (2*a2*f3*f4*f6*f8)/(a6*a7) + (a2*a5*f3*f4*f6*f8)/(a1*a6*a8) + 
      (4*a2^2*a4*a9*f3*f4*f6*f8)/(a1*a6^2*a7*a8) + (a5*f1*f3*f4*f6*f8)/
       (a4*a6*a7) + (a5^2*f1*f3*f4*f6*f8)/(a1*a4*a6*a8) + 
      (4*a2*a5*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a7*a8) + 
      (2*a2*a3*a4*a5*f4^2*f6*f8)/(a1*a6^2*a7*a8) + (2*a3*a5^2*f1*f4^2*f6*f8)/
       (a1*a6^2*a7*a8) + (a6*a9*f2*f3*f7*f8)/(a3*a5*a7) + 
      (2*a1*a6*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7^2) + (4*a2*a4*a9^2*f2*f3*f7*f8)/
       (a3*a5^2*a7^2) + (a2*a4*a9^2*f2*f3*f7*f8)/(a1*a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (2*a9^2*f1*f2*f3*f7*f8)/(a3*a5*a7^2) + (a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a7*a8) + (2*a2*a4*a9^3*f1*f2*f3*f7*f8)/(a1*a3*a5*a6*a7^2*a8) + 
      (a2*a9*f3^2*f7*f8)/(a3*a5*a7) + (2*a1*a2*a8*a9*f3^2*f7*f8)/
       (a3*a5^2*a7^2) + (4*a2^2*a4*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a2^2*a4*a9^2*f3^2*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^3*f3^2*f7*f8)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (2*a2*a9^2*f1*f3^2*f7*f8)/(a3*a5*a6*a7^2) + (a2*a9^2*f1*f3^2*f7*f8)/
       (a1*a3*a6*a7*a8) + (2*a2^2*a4*a9^3*f1*f3^2*f7*f8)/
       (a1*a3*a5*a6^2*a7^2*a8) + (2*a4*a9*f2*f4*f7*f8)/(a5*a7^2) + 
      (2*a2*a4^2*a9^2*f2*f4*f7*f8)/(a1*a5*a6*a7^2*a8) + 
      (2*a4*a9^2*f1*f2*f4*f7*f8)/(a1*a6*a7^2*a8) + (4*a2*a4*a9*f3*f4*f7*f8)/
       (a5*a6*a7^2) + (a2*a4*a9*f3*f4*f7*f8)/(a1*a6*a7*a8) + 
      (4*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a1*a5*a6^2*a7^2*a8) + 
      (2*a9*f1*f3*f4*f7*f8)/(a6*a7^2) + (a5*a9*f1*f3*f4*f7*f8)/
       (a1*a6*a7*a8) + (4*a2*a4*a9^2*f1*f3*f4*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (2*a2*a3*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (2*a3*a4*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (a6*a8*a9*f2*f3*f8^2)/(a3*a4*a5*a7) + (a1*a6*a8^2*a9*f2*f3*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2*a9^2*f2*f3*f8^2)/(a1*a3*a5*a7) + 
      (2*a2*a8*a9^2*f2*f3*f8^2)/(a3*a5^2*a7^2) + (a2^2*a4*a9^3*f2*f3*f8^2)/
       (a1*a3*a5^2*a6*a7^2) + (a9^2*f1*f2*f3*f8^2)/(a1*a3*a4*a7) + 
      (a8*a9^2*f1*f2*f3*f8^2)/(a3*a4*a5*a7^2) + (a2*a9^3*f1*f2*f3*f8^2)/
       (a1*a3*a5*a6*a7^2) + (a2*a8*a9*f3^2*f8^2)/(a3*a4*a5*a7) + 
      (a1*a2*a8^2*a9*f3^2*f8^2)/(a3*a4*a5^2*a7^2) + (a2^2*a9^2*f3^2*f8^2)/
       (a1*a3*a5*a6*a7) + (2*a2^2*a8*a9^2*f3^2*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a2^3*a4*a9^3*f3^2*f8^2)/(a1*a3*a5^2*a6^2*a7^2) + 
      (a2*a9^2*f1*f3^2*f8^2)/(a1*a3*a4*a6*a7) + (a2*a8*a9^2*f1*f3^2*f8^2)/
       (a3*a4*a5*a6*a7^2) + (a2^2*a9^3*f1*f3^2*f8^2)/(a1*a3*a5*a6^2*a7^2) + 
      (a8*a9*f2*f4*f8^2)/(a5*a7^2) + (a2*a4*a9^2*f2*f4*f8^2)/
       (a1*a5*a6*a7^2) + (a9^2*f1*f2*f4*f8^2)/(a1*a6*a7^2) + 
      (a2*a9*f3*f4*f8^2)/(a1*a6*a7) + (2*a2*a8*a9*f3*f4*f8^2)/(a5*a6*a7^2) + 
      (2*a2^2*a4*a9^2*f3*f4*f8^2)/(a1*a5*a6^2*a7^2) + 
      (a5*a9*f1*f3*f4*f8^2)/(a1*a4*a6*a7) + (a8*a9*f1*f3*f4*f8^2)/
       (a4*a6*a7^2) + (2*a2*a9^2*f1*f3*f4*f8^2)/(a1*a6^2*a7^2) + 
      (a2*a3*a4*a9*f4^2*f8^2)/(a1*a6^2*a7^2) + (a3*a5*a9*f1*f4^2*f8^2)/
       (a1*a6^2*a7^2), (a4*a6*f5)/a5 + (a3*a6*a8*f5)/(a2*a9) + 
      (a1*a6^2*a8*f5)/(a2*a5*a9) + (a3*a5*f4*f6)/(a2*a9) + 
      (a1*a6*f4*f6)/(a2*a9), (a1*a6*a8*f5)/a5 + (a3*a5*a6*a7*a8*f5)/
       (a2*a4*a9) + (a1*a6^2*a7*a8*f5)/(a2*a4*a9) + (a1*a3*a6*a8^2*f5)/
       (a2*a4*a9) + (a1^2*a6^2*a8^2*f5)/(a2*a4*a5*a9) + 
      (a3*a5^2*a7*f4*f6)/(a2*a4*a9) + (a1*a5*a6*a7*f4*f6)/(a2*a4*a9) + 
      (a1*a3*a5*a8*f4*f6)/(a2*a4*a9) + (a1^2*a6*a8*f4*f6)/(a2*a4*a9), 
     (a1*a4*a6*f5*f7)/(a5*a7) + (a1*a3*a6*a8*f5*f7)/(a2*a7*a9) + 
      (a1^2*a6^2*a8*f5*f7)/(a2*a5*a7*a9) + (a1*a3*a5*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*f4*f6*f7)/(a2*a7*a9) + (a1*a6*a8*f5*f8)/(a5*a7) + 
      (a3*a5*a6*a8*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8*f5*f8)/(a2*a4*a9) + 
      (a1*a3*a6*a8^2*f5*f8)/(a2*a4*a7*a9) + (a1^2*a6^2*a8^2*f5*f8)/
       (a2*a4*a5*a7*a9) + (a3*a5^2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a5*a6*f4*f6*f8)/(a2*a4*a9) + (a1*a3*a5*a8*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8*f4*f6*f8)/(a2*a4*a7*a9), (a3*a5*a7)/(a2*a4) + 
      (a1*a6*a7)/(a2*a4) + (a1*a3*a8)/(a2*a4) + (a1^2*a6*a8)/(a2*a4*a5) + 
      (a1*a9)/a5, (a3*a4*a8*f5*f7)/(a5*a7) + (2*a1*a4*a6*a8*f5*f7)/
       (a5^2*a7) + (a1*a3*a6*a8^2*f5*f7)/(a2*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f5*f7)/(a2*a5^2*a7*a9) + (a2*a4^2*a9*f5*f7)/(a5^2*a7) + 
      (a1*a4*f4*f6*f7)/(a5*a7) + (a1*a3*a8*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*a8*f4*f6*f7)/(a2*a5*a7*a9) + (a6*a8*f5*f8)/a5 + 
      (a3*a8^2*f5*f8)/(a5*a7) + (2*a1*a6*a8^2*f5*f8)/(a5^2*a7) + 
      (a3*a6*a8^2*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8^2*f5*f8)/(a2*a4*a5*a9) + 
      (a1*a3*a6*a8^3*f5*f8)/(a2*a4*a5*a7*a9) + (a1^2*a6^2*a8^3*f5*f8)/
       (a2*a4*a5^2*a7*a9) + (a2*a4*a8*a9*f5*f8)/(a5^2*a7) + 
      (a1*a8*f4*f6*f8)/(a5*a7) + (a3*a5*a8*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f4*f6*f8)/(a2*a4*a9) + (a1*a3*a8^2*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8^2*f4*f6*f8)/(a2*a4*a5*a7*a9), (a1*a6*f6)/a5 + 
      (a2*a4*a9*f6)/(a5*a8) + (a1*a3*a6*a8*f7)/(a2*a5*a7) + 
      (a1^2*a6^2*a8*f7)/(a2*a5^2*a7) + (a3*a4*a9*f7)/(a5*a7) + 
      (2*a1*a4*a6*a9*f7)/(a5^2*a7) + (a2*a4^2*a9^2*f7)/(a5^2*a7*a8) + 
      (a3*a6*a8*f8)/(a2*a4) + (a1*a6^2*a8*f8)/(a2*a4*a5) + 
      (a1*a3*a6*a8^2*f8)/(a2*a4*a5*a7) + (a1^2*a6^2*a8^2*f8)/
       (a2*a4*a5^2*a7) + (a6*a9*f8)/a5 + (a3*a8*a9*f8)/(a5*a7) + 
      (2*a1*a6*a8*a9*f8)/(a5^2*a7) + (a2*a4*a9^2*f8)/(a5^2*a7), 
     (a4*a6*f2*f6)/(a3*a5) + (a2*a4^2*a9*f2*f6)/(a1*a3*a5*a8) + 
      (a4*a9*f1*f2*f6)/(a1*a3*a8) + (a2*a4*f3*f6)/(a3*a5) + 
      (a2^2*a4^2*a9*f3*f6)/(a1*a3*a5*a6*a8) + (a2*a4*a9*f1*f3*f6)/
       (a1*a3*a6*a8) + (a2*a4^2*f4*f6)/(a1*a6*a8) + 
      (a4*a5*f1*f4*f6)/(a1*a6*a8) + (a4*a6*a8*f2*f7)/(a2*a5*a7) + 
      (a1*a4*a6^2*a8*f2*f7)/(a2*a3*a5^2*a7) + (a4^2*a9*f2*f7)/(a1*a5*a7) + 
      (2*a4^2*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2*a4^3*a9^2*f2*f7)/
       (a1*a3*a5^2*a7*a8) + (a4*a9*f1*f2*f7)/(a1*a2*a7) + 
      (a4*a6*a9*f1*f2*f7)/(a2*a3*a5*a7) + (a4^2*a9^2*f1*f2*f7)/
       (a1*a3*a5*a7*a8) + (a1*a4*a6*a8*f3*f7)/(a3*a5^2*a7) + 
      (2*a2*a4^2*a9*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^3*a9^2*f3*f7)/
       (a1*a3*a5^2*a6*a7*a8) + (a4*a9*f1*f3*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9^2*f1*f3*f7)/(a1*a3*a5*a6*a7*a8) + (a4^2*f4*f7)/(a5*a7) + 
      (a2*a4^3*a9*f4*f7)/(a1*a5*a6*a7*a8) + (a4^2*a9*f1*f4*f7)/
       (a1*a6*a7*a8) + (a6*a8^2*f2*f8)/(a2*a5*a7) + (a1*a6^2*a8^2*f2*f8)/
       (a2*a3*a5^2*a7) + (a4*a8*a9*f2*f8)/(a1*a5*a7) + 
      (2*a4*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + (a2*a4^2*a9^2*f2*f8)/
       (a1*a3*a5^2*a7) + (a8*a9*f1*f2*f8)/(a1*a2*a7) + 
      (a6*a8*a9*f1*f2*f8)/(a2*a3*a5*a7) + (a4*a9^2*f1*f2*f8)/(a1*a3*a5*a7) + 
      (a1*a6*a8^2*f3*f8)/(a3*a5^2*a7) + (2*a2*a4*a8*a9*f3*f8)/(a3*a5^2*a7) + 
      (a2^2*a4^2*a9^2*f3*f8)/(a1*a3*a5^2*a6*a7) + (a8*a9*f1*f3*f8)/
       (a3*a5*a7) + (a2*a4*a9^2*f1*f3*f8)/(a1*a3*a5*a6*a7) + 
      (a4*a8*f4*f8)/(a5*a7) + (a2*a4^2*a9*f4*f8)/(a1*a5*a6*a7) + 
      (a4*a9*f1*f4*f8)/(a1*a6*a7), (a1*a4*a6*f2*f5*f7)/(a3*a5*a7) + 
      (a1*a6*a8*f2*f5*f7)/(a2*a7*a9) + (a1^2*a6^2*a8*f2*f5*f7)/
       (a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f5*f7)/(a3*a5*a7) + 
      (a1^2*a6*a8*f3*f5*f7)/(a3*a5*a7*a9) + (a1*a5*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*f2*f4*f6*f7)/(a2*a3*a7*a9) + (a1^2*f3*f4*f6*f7)/(a3*a7*a9) + 
      (a1*a6*a8*f2*f5*f8)/(a3*a5*a7) + (a5*a6*a8*f2*f5*f8)/(a2*a4*a9) + 
      (a1*a6^2*a8*f2*f5*f8)/(a2*a3*a4*a9) + (a1*a6*a8^2*f2*f5*f8)/
       (a2*a4*a7*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*a8*f3*f5*f8)/(a3*a5*a7) + (a1*a6*a8*f3*f5*f8)/(a3*a4*a9) + 
      (a1^2*a6*a8^2*f3*f5*f8)/(a3*a4*a5*a7*a9) + (a5^2*f2*f4*f6*f8)/
       (a2*a4*a9) + (a1*a5*a6*f2*f4*f6*f8)/(a2*a3*a4*a9) + 
      (a1*a5*a8*f2*f4*f6*f8)/(a2*a4*a7*a9) + (a1^2*a6*a8*f2*f4*f6*f8)/
       (a2*a3*a4*a7*a9) + (a1*a5*f3*f4*f6*f8)/(a3*a4*a9) + 
      (a1^2*a8*f3*f4*f6*f8)/(a3*a4*a7*a9), (a6^2*a7*f2*f5)/(a3*a5) + 
      (a6*a8*f2*f5)/a5 + (2*a1*a6^2*a8*f2*f5)/(a3*a5^2) + 
      (a6^2*a7*a8*f2*f5)/(a2*a4*a9) + (a1*a6^3*a7*a8*f2*f5)/
       (a2*a3*a4*a5*a9) + (a1*a6^2*a8^2*f2*f5)/(a2*a4*a5*a9) + 
      (a1^2*a6^3*a8^2*f2*f5)/(a2*a3*a4*a5^2*a9) + (a2*a4*a6*a9*f2*f5)/
       (a3*a5^2) + (a2*a6*a7*f3*f5)/(a3*a5) + (2*a1*a2*a6*a8*f3*f5)/
       (a3*a5^2) + (a1*a6^2*a7*a8*f3*f5)/(a3*a4*a5*a9) + 
      (a1^2*a6^2*a8^2*f3*f5)/(a3*a4*a5^2*a9) + (a2^2*a4*a9*f3*f5)/(a3*a5^2) + 
      (a1*a6*f2*f4*f6)/(a3*a5) + (a5*a6*a7*f2*f4*f6)/(a2*a4*a9) + 
      (a1*a6^2*a7*f2*f4*f6)/(a2*a3*a4*a9) + (a1*a6*a8*f2*f4*f6)/(a2*a4*a9) + 
      (a1^2*a6^2*a8*f2*f4*f6)/(a2*a3*a4*a5*a9) + (a1*a2*f3*f4*f6)/(a3*a5) + 
      (a1*a6*a7*f3*f4*f6)/(a3*a4*a9) + (a1^2*a6*a8*f3*f4*f6)/(a3*a4*a5*a9), 
     (a4*a6*a8*f2*f5*f7)/(a5*a7) + (2*a1*a4*a6^2*a8*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1*a6^2*a8^2*f2*f5*f7)/(a2*a5*a7*a9) + (a1^2*a6^3*a8^2*f2*f5*f7)/
       (a2*a3*a5^2*a7*a9) + (a2*a4^2*a6*a9*f2*f5*f7)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a6*a8*f3*f5*f7)/(a3*a5^2*a7) + (a1^2*a6^2*a8^2*f3*f5*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f3*f5*f7)/(a3*a5^2*a7) + 
      (a1*a4*a6*f2*f4*f6*f7)/(a3*a5*a7) + (a1*a6*a8*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6^2*a8*f2*f4*f6*f7)/(a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f4*f6*f7)/
       (a3*a5*a7) + (a1^2*a6*a8*f3*f4*f6*f7)/(a3*a5*a7*a9) + 
      (a6^2*a8*f2*f5*f8)/(a3*a5) + (a6*a8^2*f2*f5*f8)/(a5*a7) + 
      (2*a1*a6^2*a8^2*f2*f5*f8)/(a3*a5^2*a7) + (a6^2*a8^2*f2*f5*f8)/
       (a2*a4*a9) + (a1*a6^3*a8^2*f2*f5*f8)/(a2*a3*a4*a5*a9) + 
      (a1*a6^2*a8^3*f2*f5*f8)/(a2*a4*a5*a7*a9) + (a1^2*a6^3*a8^3*f2*f5*f8)/
       (a2*a3*a4*a5^2*a7*a9) + (a2*a4*a6*a8*a9*f2*f5*f8)/(a3*a5^2*a7) + 
      (a2*a6*a8*f3*f5*f8)/(a3*a5) + (2*a1*a2*a6*a8^2*f3*f5*f8)/(a3*a5^2*a7) + 
      (a1*a6^2*a8^2*f3*f5*f8)/(a3*a4*a5*a9) + (a1^2*a6^2*a8^3*f3*f5*f8)/
       (a3*a4*a5^2*a7*a9) + (a2^2*a4*a8*a9*f3*f5*f8)/(a3*a5^2*a7) + 
      (a1*a6*a8*f2*f4*f6*f8)/(a3*a5*a7) + (a5*a6*a8*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6^2*a8*f2*f4*f6*f8)/(a2*a3*a4*a9) + (a1*a6*a8^2*f2*f4*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6^2*a8^2*f2*f4*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*a8*f3*f4*f6*f8)/(a3*a5*a7) + (a1*a6*a8*f3*f4*f6*f8)/(a3*a4*a9) + 
      (a1^2*a6*a8^2*f3*f4*f6*f8)/(a3*a4*a5*a7*a9), 
     (a2*a4*a6*f2*f5*f6)/(a3*a5*a8) + (a1*a6^2*f2*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4*f3*f5*f6)/(a3*a5*a8) + (a1*a2*a6*f3*f5*f6)/(a3*a5*a9) + 
      (a1*a6*f2*f4*f6^2)/(a3*a8*a9) + (a1*a2*f3*f4*f6^2)/(a3*a8*a9) + 
      (a4*a6*f2*f5*f7)/(a5*a7) + (2*a1*a4*a6^2*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1*a6^2*a8*f2*f5*f7)/(a2*a5*a7*a9) + (a1^2*a6^3*a8*f2*f5*f7)/
       (a2*a3*a5^2*a7*a9) + (a2*a4^2*a6*a9*f2*f5*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2*a4*a6*f3*f5*f7)/(a3*a5^2*a7) + (a1^2*a6^2*a8*f3*f5*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f3*f5*f7)/(a3*a5^2*a7*a8) + 
      (a1*a4*a6*f2*f4*f6*f7)/(a3*a5*a7*a8) + (a1*a6*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6^2*f2*f4*f6*f7)/(a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f4*f6*f7)/
       (a3*a5*a7*a8) + (a1^2*a6*f3*f4*f6*f7)/(a3*a5*a7*a9) + 
      (a6^2*f2*f5*f8)/(a3*a5) + (a6*a8*f2*f5*f8)/(a5*a7) + 
      (2*a1*a6^2*a8*f2*f5*f8)/(a3*a5^2*a7) + (a6^2*a8*f2*f5*f8)/(a2*a4*a9) + 
      (a1*a6^3*a8*f2*f5*f8)/(a2*a3*a4*a5*a9) + (a1*a6^2*a8^2*f2*f5*f8)/
       (a2*a4*a5*a7*a9) + (a1^2*a6^3*a8^2*f2*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a6*a9*f2*f5*f8)/(a3*a5^2*a7) + (a2*a6*f3*f5*f8)/(a3*a5) + 
      (2*a1*a2*a6*a8*f3*f5*f8)/(a3*a5^2*a7) + (a1*a6^2*a8*f3*f5*f8)/
       (a3*a4*a5*a9) + (a1^2*a6^2*a8^2*f3*f5*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f3*f5*f8)/(a3*a5^2*a7) + (a1*a6*f2*f4*f6*f8)/(a3*a5*a7) + 
      (a5*a6*f2*f4*f6*f8)/(a2*a4*a9) + (a1*a6^2*f2*f4*f6*f8)/(a2*a3*a4*a9) + 
      (a1*a6*a8*f2*f4*f6*f8)/(a2*a4*a7*a9) + (a1^2*a6^2*a8*f2*f4*f6*f8)/
       (a2*a3*a4*a5*a7*a9) + (a1*a2*f3*f4*f6*f8)/(a3*a5*a7) + 
      (a1*a6*f3*f4*f6*f8)/(a3*a4*a9) + (a1^2*a6*a8*f3*f4*f6*f8)/
       (a3*a4*a5*a7*a9), (a4*a8*f2*f5*f7)/(a5*a7) + (2*a1*a4*a6*a8*f2*f5*f7)/
       (a3*a5^2*a7) + (a1*a6*a8^2*f2*f5*f7)/(a2*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f2*f5*f7)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f2*f5*f7)/(a3*a5^2*a7) + (2*a1*a2*a4*a8*f3*f5*f7)/
       (a3*a5^2*a7) + (a1^2*a6*a8^2*f3*f5*f7)/(a3*a5^2*a7*a9) + 
      (a2^2*a4^2*a9*f3*f5*f7)/(a3*a5^2*a6*a7) + (a2*a4^2*f4*f5*f7)/
       (a5*a6*a7) + (a1*a4*a8*f4*f5*f7)/(a5*a7*a9) + 
      (a1*a4*f2*f4*f6*f7)/(a3*a5*a7) + (a1*a8*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*a8*f2*f4*f6*f7)/(a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f4*f6*f7)/
       (a3*a5*a6*a7) + (a1^2*a8*f3*f4*f6*f7)/(a3*a5*a7*a9) + 
      (a1*a4*f4^2*f6*f7)/(a6*a7*a9) + (a6*a8*f2*f5*f8)/(a3*a5) + 
      (a8^2*f2*f5*f8)/(a5*a7) + (2*a1*a6*a8^2*f2*f5*f8)/(a3*a5^2*a7) + 
      (a6*a8^2*f2*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8^2*f2*f5*f8)/
       (a2*a3*a4*a5*a9) + (a1*a6*a8^3*f2*f5*f8)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^3*f2*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a8*a9*f2*f5*f8)/(a3*a5^2*a7) + (a2*a8*f3*f5*f8)/(a3*a5) + 
      (2*a1*a2*a8^2*f3*f5*f8)/(a3*a5^2*a7) + (a1*a6*a8^2*f3*f5*f8)/
       (a3*a4*a5*a9) + (a1^2*a6*a8^3*f3*f5*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a8*a9*f3*f5*f8)/(a3*a5^2*a6*a7) + (a2*a4*a8*f4*f5*f8)/
       (a5*a6*a7) + (a1*a8^2*f4*f5*f8)/(a5*a7*a9) + (a1*a8*f2*f4*f6*f8)/
       (a3*a5*a7) + (a5*a8*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f2*f4*f6*f8)/(a2*a3*a4*a9) + (a1*a8^2*f2*f4*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8^2*f2*f4*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*a8*f3*f4*f6*f8)/(a3*a5*a6*a7) + (a1*a8*f3*f4*f6*f8)/(a3*a4*a9) + 
      (a1^2*a8^2*f3*f4*f6*f8)/(a3*a4*a5*a7*a9) + (a1*a8*f4^2*f6*f8)/
       (a6*a7*a9), (a1*a6^2*f2*f6)/(a3*a5) + (a2*a4*a6*a9*f2*f6)/(a3*a5*a8) + 
      (a1*a2*a6*f3*f6)/(a3*a5) + (a2^2*a4*a9*f3*f6)/(a3*a5*a8) + 
      (a1*a6^2*a8*f2*f7)/(a2*a5*a7) + (a1^2*a6^3*a8*f2*f7)/(a2*a3*a5^2*a7) + 
      (a4*a6*a9*f2*f7)/(a5*a7) + (2*a1*a4*a6^2*a9*f2*f7)/(a3*a5^2*a7) + 
      (a2*a4^2*a6*a9^2*f2*f7)/(a3*a5^2*a7*a8) + (a1^2*a6^2*a8*f3*f7)/
       (a3*a5^2*a7) + (2*a1*a2*a4*a6*a9*f3*f7)/(a3*a5^2*a7) + 
      (a2^2*a4^2*a9^2*f3*f7)/(a3*a5^2*a7*a8) + (a6^2*a8*f2*f8)/(a2*a4) + 
      (a1*a6^3*a8*f2*f8)/(a2*a3*a4*a5) + (a1*a6^2*a8^2*f2*f8)/(a2*a4*a5*a7) + 
      (a1^2*a6^3*a8^2*f2*f8)/(a2*a3*a4*a5^2*a7) + (a6^2*a9*f2*f8)/(a3*a5) + 
      (a6*a8*a9*f2*f8)/(a5*a7) + (2*a1*a6^2*a8*a9*f2*f8)/(a3*a5^2*a7) + 
      (a2*a4*a6*a9^2*f2*f8)/(a3*a5^2*a7) + (a1*a6^2*a8*f3*f8)/(a3*a4*a5) + 
      (a1^2*a6^2*a8^2*f3*f8)/(a3*a4*a5^2*a7) + (a2*a6*a9*f3*f8)/(a3*a5) + 
      (2*a1*a2*a6*a8*a9*f3*f8)/(a3*a5^2*a7) + (a2^2*a4*a9^2*f3*f8)/
       (a3*a5^2*a7), (a6*a7*a8*f2)/(a2*a4) + (a1*a6^2*a7*a8*f2)/
       (a2*a3*a4*a5) + (a1*a6*a8^2*f2)/(a2*a4*a5) + (a1^2*a6^2*a8^2*f2)/
       (a2*a3*a4*a5^2) + (a6*a7*a9*f2)/(a3*a5) + (a8*a9*f2)/a5 + 
      (2*a1*a6*a8*a9*f2)/(a3*a5^2) + (a2*a4*a9^2*f2)/(a3*a5^2) + 
      (a1*a6*a7*a8*f3)/(a3*a4*a5) + (a1^2*a6*a8^2*f3)/(a3*a4*a5^2) + 
      (a2*a7*a9*f3)/(a3*a5) + (2*a1*a2*a8*a9*f3)/(a3*a5^2) + 
      (a2^2*a4*a9^2*f3)/(a3*a5^2*a6) + (a1*a8*f4)/a5 + (a2*a4*a9*f4)/(a5*a6), 
     (a1*a6*a8^2*f2*f7)/(a2*a5*a7) + (a1^2*a6^2*a8^2*f2*f7)/(a2*a3*a5^2*a7) + 
      (a4*a8*a9*f2*f7)/(a5*a7) + (2*a1*a4*a6*a8*a9*f2*f7)/(a3*a5^2*a7) + 
      (a2*a4^2*a9^2*f2*f7)/(a3*a5^2*a7) + (a1^2*a6*a8^2*f3*f7)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a8*a9*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f3*f7)/
       (a3*a5^2*a6*a7) + (a1*a4*a8*f4*f7)/(a5*a7) + (a2*a4^2*a9*f4*f7)/
       (a5*a6*a7) + (a6*a8^2*f2*f8)/(a2*a4) + (a1*a6^2*a8^2*f2*f8)/
       (a2*a3*a4*a5) + (a1*a6*a8^3*f2*f8)/(a2*a4*a5*a7) + 
      (a1^2*a6^2*a8^3*f2*f8)/(a2*a3*a4*a5^2*a7) + (a6*a8*a9*f2*f8)/(a3*a5) + 
      (a8^2*a9*f2*f8)/(a5*a7) + (2*a1*a6*a8^2*a9*f2*f8)/(a3*a5^2*a7) + 
      (a2*a4*a8*a9^2*f2*f8)/(a3*a5^2*a7) + (a1*a6*a8^2*f3*f8)/(a3*a4*a5) + 
      (a1^2*a6*a8^3*f3*f8)/(a3*a4*a5^2*a7) + (a2*a8*a9*f3*f8)/(a3*a5) + 
      (2*a1*a2*a8^2*a9*f3*f8)/(a3*a5^2*a7) + (a2^2*a4*a8*a9^2*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*a8^2*f4*f8)/(a5*a7) + (a2*a4*a8*a9*f4*f8)/
       (a5*a6*a7), (a2*a7*a9*f2*f6^2)/(a3*a8^2) + (a2^2*a7*a9*f3*f6^2)/
       (a3*a6*a8^2) + (a2*a5*a7*f4*f6^2)/(a6*a8^2) + (a9*f2*f6*f7)/a8 + 
      (2*a1*a6*a9*f2*f6*f7)/(a3*a5*a8) + (2*a2*a4*a9^2*f2*f6*f7)/
       (a3*a5*a8^2) + (2*a1*a2*a9*f3*f6*f7)/(a3*a5*a8) + 
      (2*a2^2*a4*a9^2*f3*f6*f7)/(a3*a5*a6*a8^2) + (a1*f4*f6*f7)/a8 + 
      (2*a2*a4*a9*f4*f6*f7)/(a6*a8^2) + (a1*a6*a9*f2*f7^2)/(a2*a5*a7) + 
      (a1^2*a6^2*a9*f2*f7^2)/(a2*a3*a5^2*a7) + (a4*a9^2*f2*f7^2)/(a5*a7*a8) + 
      (2*a1*a4*a6*a9^2*f2*f7^2)/(a3*a5^2*a7*a8) + (a2*a4^2*a9^3*f2*f7^2)/
       (a3*a5^2*a7*a8^2) + (a1^2*a6*a9*f3*f7^2)/(a3*a5^2*a7) + 
      (2*a1*a2*a4*a9^2*f3*f7^2)/(a3*a5^2*a7*a8) + (a2^2*a4^2*a9^3*f3*f7^2)/
       (a3*a5^2*a6*a7*a8^2) + (a1*a4*a9*f4*f7^2)/(a5*a7*a8) + 
      (a2*a4^2*a9^2*f4*f7^2)/(a5*a6*a7*a8^2) + (a1*a6*a9*f2*f6*f8)/
       (a3*a4*a5) + (a6*a7*a9*f2*f6*f8)/(a3*a4*a8) + 
      (a2*a9^2*f2*f6*f8)/(a3*a5*a8) + (a1*a2*a9*f3*f6*f8)/(a3*a4*a5) + 
      (a2*a7*a9*f3*f6*f8)/(a3*a4*a8) + (a2^2*a9^2*f3*f6*f8)/(a3*a5*a6*a8) + 
      (a2*a9*f4*f6*f8)/(a6*a8) + (a6*a9*f2*f7*f8)/(a2*a4) + 
      (a1*a6^2*a9*f2*f7*f8)/(a2*a3*a4*a5) + (a1*a6*a8*a9*f2*f7*f8)/
       (a2*a4*a5*a7) + (a1^2*a6^2*a8*a9*f2*f7*f8)/(a2*a3*a4*a5^2*a7) + 
      (a9^2*f2*f7*f8)/(a5*a7) + (2*a1*a6*a9^2*f2*f7*f8)/(a3*a5^2*a7) + 
      (a6*a9^2*f2*f7*f8)/(a3*a5*a8) + (a2*a4*a9^3*f2*f7*f8)/(a3*a5^2*a7*a8) + 
      (a1*a6*a9*f3*f7*f8)/(a3*a4*a5) + (a1^2*a6*a8*a9*f3*f7*f8)/
       (a3*a4*a5^2*a7) + (2*a1*a2*a9^2*f3*f7*f8)/(a3*a5^2*a7) + 
      (a2*a9^2*f3*f7*f8)/(a3*a5*a8) + (a2^2*a4*a9^3*f3*f7*f8)/
       (a3*a5^2*a6*a7*a8) + (a1*a9*f4*f7*f8)/(a5*a7) + 
      (a2*a4*a9^2*f4*f7*f8)/(a5*a6*a7*a8), (a2*a4*a9*f2*f6^2)/(a3*a8^2) + 
      (a2^2*a4*a9*f3*f6^2)/(a3*a6*a8^2) + (a2*a4*a5*f4*f6^2)/(a6*a8^2) + 
      (a4*a9*f2*f6*f7)/(a7*a8) + (2*a1*a4*a6*a9*f2*f6*f7)/(a3*a5*a7*a8) + 
      (2*a2*a4^2*a9^2*f2*f6*f7)/(a3*a5*a7*a8^2) + (2*a1*a2*a4*a9*f3*f6*f7)/
       (a3*a5*a7*a8) + (2*a2^2*a4^2*a9^2*f3*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (a1*a4*f4*f6*f7)/(a7*a8) + (2*a2*a4^2*a9*f4*f6*f7)/(a6*a7*a8^2) + 
      (a1*a4*a6*a9*f2*f7^2)/(a2*a5*a7^2) + (a1^2*a4*a6^2*a9*f2*f7^2)/
       (a2*a3*a5^2*a7^2) + (a4^2*a9^2*f2*f7^2)/(a5*a7^2*a8) + 
      (2*a1*a4^2*a6*a9^2*f2*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2*a4^3*a9^3*f2*f7^2)/(a3*a5^2*a7^2*a8^2) + (a1^2*a4*a6*a9*f3*f7^2)/
       (a3*a5^2*a7^2) + (2*a1*a2*a4^2*a9^2*f3*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f3*f7^2)/(a3*a5^2*a6*a7^2*a8^2) + 
      (a1*a4^2*a9*f4*f7^2)/(a5*a7^2*a8) + (a2*a4^3*a9^2*f4*f7^2)/
       (a5*a6*a7^2*a8^2) + (a9*f2*f6*f8)/a7 + (2*a1*a6*a9*f2*f6*f8)/
       (a3*a5*a7) + (a6*a9*f2*f6*f8)/(a3*a8) + (2*a2*a4*a9^2*f2*f6*f8)/
       (a3*a5*a7*a8) + (2*a1*a2*a9*f3*f6*f8)/(a3*a5*a7) + 
      (a2*a9*f3*f6*f8)/(a3*a8) + (2*a2^2*a4*a9^2*f3*f6*f8)/(a3*a5*a6*a7*a8) + 
      (a1*f4*f6*f8)/a7 + (2*a2*a4*a9*f4*f6*f8)/(a6*a7*a8) + 
      (a6*a9*f2*f7*f8)/(a2*a7) + (a1*a6^2*a9*f2*f7*f8)/(a2*a3*a5*a7) + 
      (2*a1*a6*a8*a9*f2*f7*f8)/(a2*a5*a7^2) + (2*a1^2*a6^2*a8*a9*f2*f7*f8)/
       (a2*a3*a5^2*a7^2) + (2*a4*a9^2*f2*f7*f8)/(a5*a7^2) + 
      (4*a1*a4*a6*a9^2*f2*f7*f8)/(a3*a5^2*a7^2) + (a4*a6*a9^2*f2*f7*f8)/
       (a3*a5*a7*a8) + (2*a2*a4^2*a9^3*f2*f7*f8)/(a3*a5^2*a7^2*a8) + 
      (a1*a6*a9*f3*f7*f8)/(a3*a5*a7) + (2*a1^2*a6*a8*a9*f3*f7*f8)/
       (a3*a5^2*a7^2) + (4*a1*a2*a4*a9^2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (a2*a4*a9^2*f3*f7*f8)/(a3*a5*a7*a8) + (2*a2^2*a4^2*a9^3*f3*f7*f8)/
       (a3*a5^2*a6*a7^2*a8) + (2*a1*a4*a9*f4*f7*f8)/(a5*a7^2) + 
      (2*a2*a4^2*a9^2*f4*f7*f8)/(a5*a6*a7^2*a8) + (a6*a8*a9*f2*f8^2)/
       (a2*a4*a7) + (a1*a6^2*a8*a9*f2*f8^2)/(a2*a3*a4*a5*a7) + 
      (a1*a6*a8^2*a9*f2*f8^2)/(a2*a4*a5*a7^2) + (a1^2*a6^2*a8^2*a9*f2*f8^2)/
       (a2*a3*a4*a5^2*a7^2) + (a6*a9^2*f2*f8^2)/(a3*a5*a7) + 
      (a8*a9^2*f2*f8^2)/(a5*a7^2) + (2*a1*a6*a8*a9^2*f2*f8^2)/
       (a3*a5^2*a7^2) + (a2*a4*a9^3*f2*f8^2)/(a3*a5^2*a7^2) + 
      (a1*a6*a8*a9*f3*f8^2)/(a3*a4*a5*a7) + (a1^2*a6*a8^2*a9*f3*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2*a9^2*f3*f8^2)/(a3*a5*a7) + 
      (2*a1*a2*a8*a9^2*f3*f8^2)/(a3*a5^2*a7^2) + (a2^2*a4*a9^3*f3*f8^2)/
       (a3*a5^2*a6*a7^2) + (a1*a8*a9*f4*f8^2)/(a5*a7^2) + 
      (a2*a4*a9^2*f4*f8^2)/(a5*a6*a7^2), (a2*a4*f5*f6)/(a8*a9) + 
      (a2*a4*f2*f6^2)/(a3*a8^2) + (a2^2*a4*f3*f6^2)/(a3*a6*a8^2) + 
      (a2*a4*a5*f4*f6^2)/(a6*a8^2*a9) + (a2*a4^2*f5*f7)/(a5*a7*a8) + 
      (a1*a4*a6*f5*f7)/(a5*a7*a9) + (a4*f2*f6*f7)/(a7*a8) + 
      (2*a1*a4*a6*f2*f6*f7)/(a3*a5*a7*a8) + (2*a2*a4^2*a9*f2*f6*f7)/
       (a3*a5*a7*a8^2) + (2*a1*a2*a4*f3*f6*f7)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9*f3*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (2*a2*a4^2*f4*f6*f7)/(a6*a7*a8^2) + (a1*a4*f4*f6*f7)/(a7*a8*a9) + 
      (a1*a4*a6*f2*f7^2)/(a2*a5*a7^2) + (a1^2*a4*a6^2*f2*f7^2)/
       (a2*a3*a5^2*a7^2) + (a4^2*a9*f2*f7^2)/(a5*a7^2*a8) + 
      (2*a1*a4^2*a6*a9*f2*f7^2)/(a3*a5^2*a7^2*a8) + (a2*a4^3*a9^2*f2*f7^2)/
       (a3*a5^2*a7^2*a8^2) + (a1^2*a4*a6*f3*f7^2)/(a3*a5^2*a7^2) + 
      (2*a1*a2*a4^2*a9*f3*f7^2)/(a3*a5^2*a7^2*a8) + (a2^2*a4^3*a9^2*f3*f7^2)/
       (a3*a5^2*a6*a7^2*a8^2) + (a1*a4^2*f4*f7^2)/(a5*a7^2*a8) + 
      (a2*a4^3*a9*f4*f7^2)/(a5*a6*a7^2*a8^2) + (a2*a4*f5*f8)/(a5*a7) + 
      (a1*a6*a8*f5*f8)/(a5*a7*a9) + (f2*f6*f8)/a7 + (2*a1*a6*f2*f6*f8)/
       (a3*a5*a7) + (a6*f2*f6*f8)/(a3*a8) + (2*a2*a4*a9*f2*f6*f8)/
       (a3*a5*a7*a8) + (2*a1*a2*f3*f6*f8)/(a3*a5*a7) + 
      (a2*f3*f6*f8)/(a3*a8) + (2*a2^2*a4*a9*f3*f6*f8)/(a3*a5*a6*a7*a8) + 
      (2*a2*a4*f4*f6*f8)/(a6*a7*a8) + (a1*f4*f6*f8)/(a7*a9) + 
      (a6*f2*f7*f8)/(a2*a7) + (a1*a6^2*f2*f7*f8)/(a2*a3*a5*a7) + 
      (2*a1*a6*a8*f2*f7*f8)/(a2*a5*a7^2) + (2*a1^2*a6^2*a8*f2*f7*f8)/
       (a2*a3*a5^2*a7^2) + (2*a4*a9*f2*f7*f8)/(a5*a7^2) + 
      (4*a1*a4*a6*a9*f2*f7*f8)/(a3*a5^2*a7^2) + (a4*a6*a9*f2*f7*f8)/
       (a3*a5*a7*a8) + (2*a2*a4^2*a9^2*f2*f7*f8)/(a3*a5^2*a7^2*a8) + 
      (a1*a6*f3*f7*f8)/(a3*a5*a7) + (2*a1^2*a6*a8*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a1*a2*a4*a9*f3*f7*f8)/(a3*a5^2*a7^2) + (a2*a4*a9*f3*f7*f8)/
       (a3*a5*a7*a8) + (2*a2^2*a4^2*a9^2*f3*f7*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a1*a4*f4*f7*f8)/(a5*a7^2) + (2*a2*a4^2*a9*f4*f7*f8)/
       (a5*a6*a7^2*a8) + (a6*a8*f2*f8^2)/(a2*a4*a7) + 
      (a1*a6^2*a8*f2*f8^2)/(a2*a3*a4*a5*a7) + (a1*a6*a8^2*f2*f8^2)/
       (a2*a4*a5*a7^2) + (a1^2*a6^2*a8^2*f2*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a6*a9*f2*f8^2)/(a3*a5*a7) + (a8*a9*f2*f8^2)/(a5*a7^2) + 
      (2*a1*a6*a8*a9*f2*f8^2)/(a3*a5^2*a7^2) + (a2*a4*a9^2*f2*f8^2)/
       (a3*a5^2*a7^2) + (a1*a6*a8*f3*f8^2)/(a3*a4*a5*a7) + 
      (a1^2*a6*a8^2*f3*f8^2)/(a3*a4*a5^2*a7^2) + (a2*a9*f3*f8^2)/(a3*a5*a7) + 
      (2*a1*a2*a8*a9*f3*f8^2)/(a3*a5^2*a7^2) + (a2^2*a4*a9^2*f3*f8^2)/
       (a3*a5^2*a6*a7^2) + (a1*a8*f4*f8^2)/(a5*a7^2) + 
      (a2*a4*a9*f4*f8^2)/(a5*a6*a7^2), (a1*a9*f2*f3*f6)/(a3*a5) + 
      (a2*a4*a9^2*f2*f3*f6)/(a3*a5*a6*a8) + (a1*a2*a9*f3^2*f6)/(a3*a5*a6) + 
      (a2^2*a4*a9^2*f3^2*f6)/(a3*a5*a6^2*a8) + (a4*a9*f2*f4*f6)/(a6*a8) + 
      (a1*f3*f4*f6)/a6 + (2*a2*a4*a9*f3*f4*f6)/(a6^2*a8) + 
      (a3*a4*a5*f4^2*f6)/(a6^2*a8) + (a1*a8*a9*f2*f3*f7)/(a2*a5*a7) + 
      (a1^2*a6*a8*a9*f2*f3*f7)/(a2*a3*a5^2*a7) + (2*a1*a4*a9^2*f2*f3*f7)/
       (a3*a5^2*a7) + (a4*a9^2*f2*f3*f7)/(a5*a6*a7) + 
      (a2*a4^2*a9^3*f2*f3*f7)/(a3*a5^2*a6*a7*a8) + (a1^2*a8*a9*f3^2*f7)/
       (a3*a5^2*a7) + (2*a1*a2*a4*a9^2*f3^2*f7)/(a3*a5^2*a6*a7) + 
      (a2^2*a4^2*a9^3*f3^2*f7)/(a3*a5^2*a6^2*a7*a8) + 
      (a1*a4*a9*f2*f4*f7)/(a2*a5*a7) + (a3*a4*a9*f2*f4*f7)/(a2*a6*a7) + 
      (a4^2*a9^2*f2*f4*f7)/(a5*a6*a7*a8) + (2*a1*a4*a9*f3*f4*f7)/(a5*a6*a7) + 
      (2*a2*a4^2*a9^2*f3*f4*f7)/(a5*a6^2*a7*a8) + (a3*a4^2*a9*f4^2*f7)/
       (a6^2*a7*a8) + (a8*a9*f2*f3*f8)/(a2*a4) + (a1*a6*a8*a9*f2*f3*f8)/
       (a2*a3*a4*a5) + (a1*a8^2*a9*f2*f3*f8)/(a2*a4*a5*a7) + 
      (a1^2*a6*a8^2*a9*f2*f3*f8)/(a2*a3*a4*a5^2*a7) + 
      (a9^2*f2*f3*f8)/(a3*a5) + (2*a1*a8*a9^2*f2*f3*f8)/(a3*a5^2*a7) + 
      (a8*a9^2*f2*f3*f8)/(a5*a6*a7) + (a2*a4*a9^3*f2*f3*f8)/(a3*a5^2*a6*a7) + 
      (a1*a8*a9*f3^2*f8)/(a3*a4*a5) + (a1^2*a8^2*a9*f3^2*f8)/
       (a3*a4*a5^2*a7) + (a2*a9^2*f3^2*f8)/(a3*a5*a6) + 
      (2*a1*a2*a8*a9^2*f3^2*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*a9^3*f3^2*f8)/
       (a3*a5^2*a6^2*a7) + (a1*a8*a9*f2*f4*f8)/(a2*a5*a7) + 
      (a3*a8*a9*f2*f4*f8)/(a2*a6*a7) + (a4*a9^2*f2*f4*f8)/(a5*a6*a7) + 
      (a9*f3*f4*f8)/a6 + (2*a1*a8*a9*f3*f4*f8)/(a5*a6*a7) + 
      (2*a2*a4*a9^2*f3*f4*f8)/(a5*a6^2*a7) + (a3*a4*a9*f4^2*f8)/(a6^2*a7), 
     (a2*a7*f3*f5*f6)/(a6*a8) + (a3*a5*a7*f4*f5*f6)/(a6*a8*a9) + 
      (a2*a7*a9*f2*f3*f6^2)/(a3*a6*a8^2) + (a2^2*a7*a9*f3^2*f6^2)/
       (a3*a6^2*a8^2) + (a5*a7*f2*f4*f6^2)/(a6*a8^2) + 
      (2*a2*a5*a7*f3*f4*f6^2)/(a6^2*a8^2) + (a3*a5^2*a7*f4^2*f6^2)/
       (a6^2*a8^2*a9) + (a1*f3*f5*f7)/a5 + (a2*a4*a9*f3*f5*f7)/(a5*a6*a8) + 
      (a3*a4*f4*f5*f7)/(a6*a8) + (2*a1*a9*f2*f3*f6*f7)/(a3*a5*a8) + 
      (a9*f2*f3*f6*f7)/(a6*a8) + (2*a2*a4*a9^2*f2*f3*f6*f7)/(a3*a5*a6*a8^2) + 
      (2*a1*a2*a9*f3^2*f6*f7)/(a3*a5*a6*a8) + (2*a2^2*a4*a9^2*f3^2*f6*f7)/
       (a3*a5*a6^2*a8^2) + (a1*f2*f4*f6*f7)/(a2*a8) + 
      (a3*a5*f2*f4*f6*f7)/(a2*a6*a8) + (2*a4*a9*f2*f4*f6*f7)/(a6*a8^2) + 
      (2*a1*f3*f4*f6*f7)/(a6*a8) + (4*a2*a4*a9*f3*f4*f6*f7)/(a6^2*a8^2) + 
      (2*a3*a4*a5*f4^2*f6*f7)/(a6^2*a8^2) + (a1*a9*f2*f3*f7^2)/(a2*a5*a7) + 
      (a1^2*a6*a9*f2*f3*f7^2)/(a2*a3*a5^2*a7) + (2*a1*a4*a9^2*f2*f3*f7^2)/
       (a3*a5^2*a7*a8) + (a4*a9^2*f2*f3*f7^2)/(a5*a6*a7*a8) + 
      (a2*a4^2*a9^3*f2*f3*f7^2)/(a3*a5^2*a6*a7*a8^2) + 
      (a1^2*a9*f3^2*f7^2)/(a3*a5^2*a7) + (2*a1*a2*a4*a9^2*f3^2*f7^2)/
       (a3*a5^2*a6*a7*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a3*a5^2*a6^2*a7*a8^2) + (a1*a4*a9*f2*f4*f7^2)/(a2*a5*a7*a8) + 
      (a3*a4*a9*f2*f4*f7^2)/(a2*a6*a7*a8) + (a4^2*a9^2*f2*f4*f7^2)/
       (a5*a6*a7*a8^2) + (2*a1*a4*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2*a4^2*a9^2*f3*f4*f7^2)/(a5*a6^2*a7*a8^2) + 
      (a3*a4^2*a9*f4^2*f7^2)/(a6^2*a7*a8^2) + (a1*a9*f2*f3*f6*f8)/
       (a3*a4*a5) + (a7*a9*f2*f3*f6*f8)/(a3*a4*a8) + 
      (a2*a9^2*f2*f3*f6*f8)/(a3*a5*a6*a8) + (a1*a2*a9*f3^2*f6*f8)/
       (a3*a4*a5*a6) + (a2*a7*a9*f3^2*f6*f8)/(a3*a4*a6*a8) + 
      (a2^2*a9^2*f3^2*f6*f8)/(a3*a5*a6^2*a8) + (a9*f2*f4*f6*f8)/(a6*a8) + 
      (a1*f3*f4*f6*f8)/(a4*a6) + (a5*a7*f3*f4*f6*f8)/(a4*a6*a8) + 
      (2*a2*a9*f3*f4*f6*f8)/(a6^2*a8) + (a3*a5*f4^2*f6*f8)/(a6^2*a8) + 
      (a9*f2*f3*f7*f8)/(a2*a4) + (a1*a6*a9*f2*f3*f7*f8)/(a2*a3*a4*a5) + 
      (a1*a8*a9*f2*f3*f7*f8)/(a2*a4*a5*a7) + (a1^2*a6*a8*a9*f2*f3*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (2*a1*a9^2*f2*f3*f7*f8)/(a3*a5^2*a7) + 
      (a9^2*f2*f3*f7*f8)/(a5*a6*a7) + (a9^2*f2*f3*f7*f8)/(a3*a5*a8) + 
      (a2*a4*a9^3*f2*f3*f7*f8)/(a3*a5^2*a6*a7*a8) + (a1*a9*f3^2*f7*f8)/
       (a3*a4*a5) + (a1^2*a8*a9*f3^2*f7*f8)/(a3*a4*a5^2*a7) + 
      (2*a1*a2*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7) + (a2*a9^2*f3^2*f7*f8)/
       (a3*a5*a6*a8) + (a2^2*a4*a9^3*f3^2*f7*f8)/(a3*a5^2*a6^2*a7*a8) + 
      (a1*a9*f2*f4*f7*f8)/(a2*a5*a7) + (a3*a9*f2*f4*f7*f8)/(a2*a6*a7) + 
      (a4*a9^2*f2*f4*f7*f8)/(a5*a6*a7*a8) + (2*a1*a9*f3*f4*f7*f8)/
       (a5*a6*a7) + (a9*f3*f4*f7*f8)/(a6*a8) + (2*a2*a4*a9^2*f3*f4*f7*f8)/
       (a5*a6^2*a7*a8) + (a3*a4*a9*f4^2*f7*f8)/(a6^2*a7*a8), 
     (a2*a4*f3*f5*f6)/(a6*a8) + (a3*a4*a5*f4*f5*f6)/(a6*a8*a9) + 
      (a2*a4*a9*f2*f3*f6^2)/(a3*a6*a8^2) + (a2^2*a4*a9*f3^2*f6^2)/
       (a3*a6^2*a8^2) + (a4*a5*f2*f4*f6^2)/(a6*a8^2) + 
      (2*a2*a4*a5*f3*f4*f6^2)/(a6^2*a8^2) + (a3*a4*a5^2*f4^2*f6^2)/
       (a6^2*a8^2*a9) + (a1*a4*f3*f5*f7)/(a5*a7) + (a2*a4^2*a9*f3*f5*f7)/
       (a5*a6*a7*a8) + (a3*a4^2*f4*f5*f7)/(a6*a7*a8) + 
      (2*a1*a4*a9*f2*f3*f6*f7)/(a3*a5*a7*a8) + (a4*a9*f2*f3*f6*f7)/
       (a6*a7*a8) + (2*a2*a4^2*a9^2*f2*f3*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (2*a1*a2*a4*a9*f3^2*f6*f7)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f3^2*f6*f7)/(a3*a5*a6^2*a7*a8^2) + 
      (a1*a4*f2*f4*f6*f7)/(a2*a7*a8) + (a3*a4*a5*f2*f4*f6*f7)/(a2*a6*a7*a8) + 
      (2*a4^2*a9*f2*f4*f6*f7)/(a6*a7*a8^2) + (2*a1*a4*f3*f4*f6*f7)/
       (a6*a7*a8) + (4*a2*a4^2*a9*f3*f4*f6*f7)/(a6^2*a7*a8^2) + 
      (2*a3*a4^2*a5*f4^2*f6*f7)/(a6^2*a7*a8^2) + (a1*a4*a9*f2*f3*f7^2)/
       (a2*a5*a7^2) + (a1^2*a4*a6*a9*f2*f3*f7^2)/(a2*a3*a5^2*a7^2) + 
      (2*a1*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a4^2*a9^2*f2*f3*f7^2)/(a5*a6*a7^2*a8) + (a2*a4^3*a9^3*f2*f3*f7^2)/
       (a3*a5^2*a6*a7^2*a8^2) + (a1^2*a4*a9*f3^2*f7^2)/(a3*a5^2*a7^2) + 
      (2*a1*a2*a4^2*a9^2*f3^2*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f3^2*f7^2)/(a3*a5^2*a6^2*a7^2*a8^2) + 
      (a1*a4^2*a9*f2*f4*f7^2)/(a2*a5*a7^2*a8) + (a3*a4^2*a9*f2*f4*f7^2)/
       (a2*a6*a7^2*a8) + (a4^3*a9^2*f2*f4*f7^2)/(a5*a6*a7^2*a8^2) + 
      (2*a1*a4^2*a9*f3*f4*f7^2)/(a5*a6*a7^2*a8) + (2*a2*a4^3*a9^2*f3*f4*f7^2)/
       (a5*a6^2*a7^2*a8^2) + (a3*a4^3*a9*f4^2*f7^2)/(a6^2*a7^2*a8^2) + 
      (a1*a8*f3*f5*f8)/(a5*a7) + (a2*a4*a9*f3*f5*f8)/(a5*a6*a7) + 
      (a3*a4*f4*f5*f8)/(a6*a7) + (2*a1*a9*f2*f3*f6*f8)/(a3*a5*a7) + 
      (a9*f2*f3*f6*f8)/(a6*a7) + (a9*f2*f3*f6*f8)/(a3*a8) + 
      (2*a2*a4*a9^2*f2*f3*f6*f8)/(a3*a5*a6*a7*a8) + (2*a1*a2*a9*f3^2*f6*f8)/
       (a3*a5*a6*a7) + (a2*a9*f3^2*f6*f8)/(a3*a6*a8) + 
      (2*a2^2*a4*a9^2*f3^2*f6*f8)/(a3*a5*a6^2*a7*a8) + 
      (a1*f2*f4*f6*f8)/(a2*a7) + (a3*a5*f2*f4*f6*f8)/(a2*a6*a7) + 
      (2*a4*a9*f2*f4*f6*f8)/(a6*a7*a8) + (2*a1*f3*f4*f6*f8)/(a6*a7) + 
      (a5*f3*f4*f6*f8)/(a6*a8) + (4*a2*a4*a9*f3*f4*f6*f8)/(a6^2*a7*a8) + 
      (2*a3*a4*a5*f4^2*f6*f8)/(a6^2*a7*a8) + (a9*f2*f3*f7*f8)/(a2*a7) + 
      (a1*a6*a9*f2*f3*f7*f8)/(a2*a3*a5*a7) + (2*a1*a8*a9*f2*f3*f7*f8)/
       (a2*a5*a7^2) + (2*a1^2*a6*a8*a9*f2*f3*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (4*a1*a4*a9^2*f2*f3*f7*f8)/(a3*a5^2*a7^2) + (2*a4*a9^2*f2*f3*f7*f8)/
       (a5*a6*a7^2) + (a4*a9^2*f2*f3*f7*f8)/(a3*a5*a7*a8) + 
      (2*a2*a4^2*a9^3*f2*f3*f7*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (a1*a9*f3^2*f7*f8)/(a3*a5*a7) + (2*a1^2*a8*a9*f3^2*f7*f8)/
       (a3*a5^2*a7^2) + (4*a1*a2*a4*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a2*a4*a9^2*f3^2*f7*f8)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f3^2*f7*f8)/(a3*a5^2*a6^2*a7^2*a8) + 
      (2*a1*a4*a9*f2*f4*f7*f8)/(a2*a5*a7^2) + (2*a3*a4*a9*f2*f4*f7*f8)/
       (a2*a6*a7^2) + (2*a4^2*a9^2*f2*f4*f7*f8)/(a5*a6*a7^2*a8) + 
      (4*a1*a4*a9*f3*f4*f7*f8)/(a5*a6*a7^2) + (a4*a9*f3*f4*f7*f8)/
       (a6*a7*a8) + (4*a2*a4^2*a9^2*f3*f4*f7*f8)/(a5*a6^2*a7^2*a8) + 
      (2*a3*a4^2*a9*f4^2*f7*f8)/(a6^2*a7^2*a8) + (a8*a9*f2*f3*f8^2)/
       (a2*a4*a7) + (a1*a6*a8*a9*f2*f3*f8^2)/(a2*a3*a4*a5*a7) + 
      (a1*a8^2*a9*f2*f3*f8^2)/(a2*a4*a5*a7^2) + (a1^2*a6*a8^2*a9*f2*f3*f8^2)/
       (a2*a3*a4*a5^2*a7^2) + (a9^2*f2*f3*f8^2)/(a3*a5*a7) + 
      (2*a1*a8*a9^2*f2*f3*f8^2)/(a3*a5^2*a7^2) + (a8*a9^2*f2*f3*f8^2)/
       (a5*a6*a7^2) + (a2*a4*a9^3*f2*f3*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a1*a8*a9*f3^2*f8^2)/(a3*a4*a5*a7) + (a1^2*a8^2*a9*f3^2*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2*a9^2*f3^2*f8^2)/(a3*a5*a6*a7) + 
      (2*a1*a2*a8*a9^2*f3^2*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a2^2*a4*a9^3*f3^2*f8^2)/(a3*a5^2*a6^2*a7^2) + 
      (a1*a8*a9*f2*f4*f8^2)/(a2*a5*a7^2) + (a3*a8*a9*f2*f4*f8^2)/
       (a2*a6*a7^2) + (a4*a9^2*f2*f4*f8^2)/(a5*a6*a7^2) + 
      (a9*f3*f4*f8^2)/(a6*a7) + (2*a1*a8*a9*f3*f4*f8^2)/(a5*a6*a7^2) + 
      (2*a2*a4*a9^2*f3*f4*f8^2)/(a5*a6^2*a7^2) + (a3*a4*a9*f4^2*f8^2)/
       (a6^2*a7^2), (a2*a6*a7*f2*f6^2)/(a3*a5*a8) + (a2^2*a4*a7*a9*f2*f6^2)/
       (a1*a3*a5*a8^2) + (a2*a7*a9*f1*f2*f6^2)/(a1*a3*a8^2) + 
      (a2^2*a7*f3*f6^2)/(a3*a5*a8) + (a2^3*a4*a7*a9*f3*f6^2)/
       (a1*a3*a5*a6*a8^2) + (a2^2*a7*a9*f1*f3*f6^2)/(a1*a3*a6*a8^2) + 
      (a2^2*a4*a7*f4*f6^2)/(a1*a6*a8^2) + (a2*a5*a7*f1*f4*f6^2)/
       (a1*a6*a8^2) + (a6*f2*f6*f7)/a5 + (2*a1*a6^2*f2*f6*f7)/(a3*a5^2) + 
      (a2*a4*a9*f2*f6*f7)/(a1*a5*a8) + (4*a2*a4*a6*a9*f2*f6*f7)/
       (a3*a5^2*a8) + (2*a2^2*a4^2*a9^2*f2*f6*f7)/(a1*a3*a5^2*a8^2) + 
      (a9*f1*f2*f6*f7)/(a1*a8) + (2*a6*a9*f1*f2*f6*f7)/(a3*a5*a8) + 
      (2*a2*a4*a9^2*f1*f2*f6*f7)/(a1*a3*a5*a8^2) + (2*a1*a2*a6*f3*f6*f7)/
       (a3*a5^2) + (4*a2^2*a4*a9*f3*f6*f7)/(a3*a5^2*a8) + 
      (2*a2^3*a4^2*a9^2*f3*f6*f7)/(a1*a3*a5^2*a6*a8^2) + 
      (2*a2*a9*f1*f3*f6*f7)/(a3*a5*a8) + (2*a2^2*a4*a9^2*f1*f3*f6*f7)/
       (a1*a3*a5*a6*a8^2) + (2*a2*a4*f4*f6*f7)/(a5*a8) + 
      (2*a2^2*a4^2*a9*f4*f6*f7)/(a1*a5*a6*a8^2) + (f1*f4*f6*f7)/a8 + 
      (2*a2*a4*a9*f1*f4*f6*f7)/(a1*a6*a8^2) + (a1*a6^2*a8*f2*f7^2)/
       (a2*a5^2*a7) + (a1^2*a6^3*a8*f2*f7^2)/(a2*a3*a5^3*a7) + 
      (2*a4*a6*a9*f2*f7^2)/(a5^2*a7) + (3*a1*a4*a6^2*a9*f2*f7^2)/
       (a3*a5^3*a7) + (a2*a4^2*a9^2*f2*f7^2)/(a1*a5^2*a7*a8) + 
      (3*a2*a4^2*a6*a9^2*f2*f7^2)/(a3*a5^3*a7*a8) + (a2^2*a4^3*a9^3*f2*f7^2)/
       (a1*a3*a5^3*a7*a8^2) + (a6*a9*f1*f2*f7^2)/(a2*a5*a7) + 
      (a1*a6^2*a9*f1*f2*f7^2)/(a2*a3*a5^2*a7) + (a4*a9^2*f1*f2*f7^2)/
       (a1*a5*a7*a8) + (2*a4*a6*a9^2*f1*f2*f7^2)/(a3*a5^2*a7*a8) + 
      (a2*a4^2*a9^3*f1*f2*f7^2)/(a1*a3*a5^2*a7*a8^2) + 
      (a1^2*a6^2*a8*f3*f7^2)/(a3*a5^3*a7) + (3*a1*a2*a4*a6*a9*f3*f7^2)/
       (a3*a5^3*a7) + (3*a2^2*a4^2*a9^2*f3*f7^2)/(a3*a5^3*a7*a8) + 
      (a2^3*a4^3*a9^3*f3*f7^2)/(a1*a3*a5^3*a6*a7*a8^2) + 
      (a1*a6*a9*f1*f3*f7^2)/(a3*a5^2*a7) + (2*a2*a4*a9^2*f1*f3*f7^2)/
       (a3*a5^2*a7*a8) + (a2^2*a4^2*a9^3*f1*f3*f7^2)/(a1*a3*a5^2*a6*a7*
        a8^2) + (a1*a4*a6*f4*f7^2)/(a5^2*a7) + (2*a2*a4^2*a9*f4*f7^2)/
       (a5^2*a7*a8) + (a2^2*a4^3*a9^2*f4*f7^2)/(a1*a5^2*a6*a7*a8^2) + 
      (a4*a9*f1*f4*f7^2)/(a5*a7*a8) + (a2*a4^2*a9^2*f1*f4*f7^2)/
       (a1*a5*a6*a7*a8^2) + (a6^2*a7*f2*f6*f8)/(a3*a4*a5) + 
      (a1*a6^2*a8*f2*f6*f8)/(a3*a4*a5^2) + (2*a2*a6*a9*f2*f6*f8)/(a3*a5^2) + 
      (a2*a6*a7*a9*f2*f6*f8)/(a1*a3*a5*a8) + (a2^2*a4*a9^2*f2*f6*f8)/
       (a1*a3*a5^2*a8) + (a6*a9*f1*f2*f6*f8)/(a3*a4*a5) + 
      (a6*a7*a9*f1*f2*f6*f8)/(a1*a3*a4*a8) + (a2*a9^2*f1*f2*f6*f8)/
       (a1*a3*a5*a8) + (a2*a6*a7*f3*f6*f8)/(a3*a4*a5) + 
      (a1*a2*a6*a8*f3*f6*f8)/(a3*a4*a5^2) + (2*a2^2*a9*f3*f6*f8)/(a3*a5^2) + 
      (a2^2*a7*a9*f3*f6*f8)/(a1*a3*a5*a8) + (a2^3*a4*a9^2*f3*f6*f8)/
       (a1*a3*a5^2*a6*a8) + (a2*a9*f1*f3*f6*f8)/(a3*a4*a5) + 
      (a2*a7*a9*f1*f3*f6*f8)/(a1*a3*a4*a8) + (a2^2*a9^2*f1*f3*f6*f8)/
       (a1*a3*a5*a6*a8) + (a2*f4*f6*f8)/a5 + (a2^2*a4*a9*f4*f6*f8)/
       (a1*a5*a6*a8) + (a2*a9*f1*f4*f6*f8)/(a1*a6*a8) + 
      (a6^2*a8*f2*f7*f8)/(a2*a4*a5) + (a1*a6^3*a8*f2*f7*f8)/(a2*a3*a4*a5^2) + 
      (a1*a6^2*a8^2*f2*f7*f8)/(a2*a4*a5^2*a7) + (a1^2*a6^3*a8^2*f2*f7*f8)/
       (a2*a3*a4*a5^3*a7) + (a6*a9*f2*f7*f8)/(a1*a5) + 
      (2*a6^2*a9*f2*f7*f8)/(a3*a5^2) + (2*a6*a8*a9*f2*f7*f8)/(a5^2*a7) + 
      (3*a1*a6^2*a8*a9*f2*f7*f8)/(a3*a5^3*a7) + (a2*a4*a9^2*f2*f7*f8)/
       (a1*a5^2*a7) + (3*a2*a4*a6*a9^2*f2*f7*f8)/(a3*a5^3*a7) + 
      (a2*a4*a6*a9^2*f2*f7*f8)/(a1*a3*a5^2*a8) + (a2^2*a4^2*a9^3*f2*f7*f8)/
       (a1*a3*a5^3*a7*a8) + (a6*a9*f1*f2*f7*f8)/(a1*a2*a4) + 
      (a6^2*a9*f1*f2*f7*f8)/(a2*a3*a4*a5) + (a6*a8*a9*f1*f2*f7*f8)/
       (a2*a4*a5*a7) + (a1*a6^2*a8*a9*f1*f2*f7*f8)/(a2*a3*a4*a5^2*a7) + 
      (a9^2*f1*f2*f7*f8)/(a1*a5*a7) + (2*a6*a9^2*f1*f2*f7*f8)/(a3*a5^2*a7) + 
      (a6*a9^2*f1*f2*f7*f8)/(a1*a3*a5*a8) + (a2*a4*a9^3*f1*f2*f7*f8)/
       (a1*a3*a5^2*a7*a8) + (a1*a6^2*a8*f3*f7*f8)/(a3*a4*a5^2) + 
      (a1^2*a6^2*a8^2*f3*f7*f8)/(a3*a4*a5^3*a7) + (2*a2*a6*a9*f3*f7*f8)/
       (a3*a5^2) + (3*a1*a2*a6*a8*a9*f3*f7*f8)/(a3*a5^3*a7) + 
      (3*a2^2*a4*a9^2*f3*f7*f8)/(a3*a5^3*a7) + (a2^2*a4*a9^2*f3*f7*f8)/
       (a1*a3*a5^2*a8) + (a2^3*a4^2*a9^3*f3*f7*f8)/(a1*a3*a5^3*a6*a7*a8) + 
      (a6*a9*f1*f3*f7*f8)/(a3*a4*a5) + (a1*a6*a8*a9*f1*f3*f7*f8)/
       (a3*a4*a5^2*a7) + (2*a2*a9^2*f1*f3*f7*f8)/(a3*a5^2*a7) + 
      (a2*a9^2*f1*f3*f7*f8)/(a1*a3*a5*a8) + (a2^2*a4*a9^3*f1*f3*f7*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (a1*a6*a8*f4*f7*f8)/(a5^2*a7) + 
      (2*a2*a4*a9*f4*f7*f8)/(a5^2*a7) + (a2^2*a4^2*a9^2*f4*f7*f8)/
       (a1*a5^2*a6*a7*a8) + (a9*f1*f4*f7*f8)/(a5*a7) + 
      (a2*a4*a9^2*f1*f4*f7*f8)/(a1*a5*a6*a7*a8), 
     (a2*a4*a6*f2*f6^2)/(a3*a5*a8) + (a2^2*a4^2*a9*f2*f6^2)/(a1*a3*a5*a8^2) + 
      (a2*a4*a9*f1*f2*f6^2)/(a1*a3*a8^2) + (a2^2*a4*f3*f6^2)/(a3*a5*a8) + 
      (a2^3*a4^2*a9*f3*f6^2)/(a1*a3*a5*a6*a8^2) + (a2^2*a4*a9*f1*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2^2*a4^2*f4*f6^2)/(a1*a6*a8^2) + 
      (a2*a4*a5*f1*f4*f6^2)/(a1*a6*a8^2) + (a4*a6*f2*f6*f7)/(a5*a7) + 
      (2*a1*a4*a6^2*f2*f6*f7)/(a3*a5^2*a7) + (a2*a4^2*a9*f2*f6*f7)/
       (a1*a5*a7*a8) + (4*a2*a4^2*a6*a9*f2*f6*f7)/(a3*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f6*f7)/(a1*a3*a5^2*a7*a8^2) + 
      (a4*a9*f1*f2*f6*f7)/(a1*a7*a8) + (2*a4*a6*a9*f1*f2*f6*f7)/
       (a3*a5*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f6*f7)/(a1*a3*a5*a7*a8^2) + 
      (2*a1*a2*a4*a6*f3*f6*f7)/(a3*a5^2*a7) + (4*a2^2*a4^2*a9*f3*f6*f7)/
       (a3*a5^2*a7*a8) + (2*a2^3*a4^3*a9^2*f3*f6*f7)/(a1*a3*a5^2*a6*a7*
        a8^2) + (2*a2*a4*a9*f1*f3*f6*f7)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f6*f7)/(a1*a3*a5*a6*a7*a8^2) + 
      (2*a2*a4^2*f4*f6*f7)/(a5*a7*a8) + (2*a2^2*a4^3*a9*f4*f6*f7)/
       (a1*a5*a6*a7*a8^2) + (a4*f1*f4*f6*f7)/(a7*a8) + 
      (2*a2*a4^2*a9*f1*f4*f6*f7)/(a1*a6*a7*a8^2) + (a1*a4*a6^2*a8*f2*f7^2)/
       (a2*a5^2*a7^2) + (a1^2*a4*a6^3*a8*f2*f7^2)/(a2*a3*a5^3*a7^2) + 
      (2*a4^2*a6*a9*f2*f7^2)/(a5^2*a7^2) + (3*a1*a4^2*a6^2*a9*f2*f7^2)/
       (a3*a5^3*a7^2) + (a2*a4^3*a9^2*f2*f7^2)/(a1*a5^2*a7^2*a8) + 
      (3*a2*a4^3*a6*a9^2*f2*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2^2*a4^4*a9^3*f2*f7^2)/(a1*a3*a5^3*a7^2*a8^2) + 
      (a4*a6*a9*f1*f2*f7^2)/(a2*a5*a7^2) + (a1*a4*a6^2*a9*f1*f2*f7^2)/
       (a2*a3*a5^2*a7^2) + (a4^2*a9^2*f1*f2*f7^2)/(a1*a5*a7^2*a8) + 
      (2*a4^2*a6*a9^2*f1*f2*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2*a4^3*a9^3*f1*f2*f7^2)/(a1*a3*a5^2*a7^2*a8^2) + 
      (a1^2*a4*a6^2*a8*f3*f7^2)/(a3*a5^3*a7^2) + (3*a1*a2*a4^2*a6*a9*f3*f7^2)/
       (a3*a5^3*a7^2) + (3*a2^2*a4^3*a9^2*f3*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2^3*a4^4*a9^3*f3*f7^2)/(a1*a3*a5^3*a6*a7^2*a8^2) + 
      (a1*a4*a6*a9*f1*f3*f7^2)/(a3*a5^2*a7^2) + (2*a2*a4^2*a9^2*f1*f3*f7^2)/
       (a3*a5^2*a7^2*a8) + (a2^2*a4^3*a9^3*f1*f3*f7^2)/
       (a1*a3*a5^2*a6*a7^2*a8^2) + (a1*a4^2*a6*f4*f7^2)/(a5^2*a7^2) + 
      (2*a2*a4^3*a9*f4*f7^2)/(a5^2*a7^2*a8) + (a2^2*a4^4*a9^2*f4*f7^2)/
       (a1*a5^2*a6*a7^2*a8^2) + (a4^2*a9*f1*f4*f7^2)/(a5*a7^2*a8) + 
      (a2*a4^3*a9^2*f1*f4*f7^2)/(a1*a5*a6*a7^2*a8^2) + 
      (a6^2*f2*f6*f8)/(a3*a5) + (a6*a8*f2*f6*f8)/(a5*a7) + 
      (2*a1*a6^2*a8*f2*f6*f8)/(a3*a5^2*a7) + (a2*a4*a9*f2*f6*f8)/(a1*a5*a7) + 
      (4*a2*a4*a6*a9*f2*f6*f8)/(a3*a5^2*a7) + (a2*a4*a6*a9*f2*f6*f8)/
       (a1*a3*a5*a8) + (2*a2^2*a4^2*a9^2*f2*f6*f8)/(a1*a3*a5^2*a7*a8) + 
      (a9*f1*f2*f6*f8)/(a1*a7) + (2*a6*a9*f1*f2*f6*f8)/(a3*a5*a7) + 
      (a6*a9*f1*f2*f6*f8)/(a1*a3*a8) + (2*a2*a4*a9^2*f1*f2*f6*f8)/
       (a1*a3*a5*a7*a8) + (a2*a6*f3*f6*f8)/(a3*a5) + (2*a1*a2*a6*a8*f3*f6*f8)/
       (a3*a5^2*a7) + (4*a2^2*a4*a9*f3*f6*f8)/(a3*a5^2*a7) + 
      (a2^2*a4*a9*f3*f6*f8)/(a1*a3*a5*a8) + (2*a2^3*a4^2*a9^2*f3*f6*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (2*a2*a9*f1*f3*f6*f8)/(a3*a5*a7) + 
      (a2*a9*f1*f3*f6*f8)/(a1*a3*a8) + (2*a2^2*a4*a9^2*f1*f3*f6*f8)/
       (a1*a3*a5*a6*a7*a8) + (2*a2*a4*f4*f6*f8)/(a5*a7) + 
      (2*a2^2*a4^2*a9*f4*f6*f8)/(a1*a5*a6*a7*a8) + (f1*f4*f6*f8)/a7 + 
      (2*a2*a4*a9*f1*f4*f6*f8)/(a1*a6*a7*a8) + (a6^2*a8*f2*f7*f8)/
       (a2*a5*a7) + (a1*a6^3*a8*f2*f7*f8)/(a2*a3*a5^2*a7) + 
      (2*a1*a6^2*a8^2*f2*f7*f8)/(a2*a5^2*a7^2) + (2*a1^2*a6^3*a8^2*f2*f7*f8)/
       (a2*a3*a5^3*a7^2) + (a4*a6*a9*f2*f7*f8)/(a1*a5*a7) + 
      (2*a4*a6^2*a9*f2*f7*f8)/(a3*a5^2*a7) + (4*a4*a6*a8*a9*f2*f7*f8)/
       (a5^2*a7^2) + (6*a1*a4*a6^2*a8*a9*f2*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f2*f7*f8)/(a1*a5^2*a7^2) + (6*a2*a4^2*a6*a9^2*f2*f7*f8)/
       (a3*a5^3*a7^2) + (a2*a4^2*a6*a9^2*f2*f7*f8)/(a1*a3*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f2*f7*f8)/(a1*a3*a5^3*a7^2*a8) + 
      (a6*a9*f1*f2*f7*f8)/(a1*a2*a7) + (a6^2*a9*f1*f2*f7*f8)/(a2*a3*a5*a7) + 
      (2*a6*a8*a9*f1*f2*f7*f8)/(a2*a5*a7^2) + (2*a1*a6^2*a8*a9*f1*f2*f7*f8)/
       (a2*a3*a5^2*a7^2) + (2*a4*a9^2*f1*f2*f7*f8)/(a1*a5*a7^2) + 
      (4*a4*a6*a9^2*f1*f2*f7*f8)/(a3*a5^2*a7^2) + (a4*a6*a9^2*f1*f2*f7*f8)/
       (a1*a3*a5*a7*a8) + (2*a2*a4^2*a9^3*f1*f2*f7*f8)/(a1*a3*a5^2*a7^2*a8) + 
      (a1*a6^2*a8*f3*f7*f8)/(a3*a5^2*a7) + (2*a1^2*a6^2*a8^2*f3*f7*f8)/
       (a3*a5^3*a7^2) + (2*a2*a4*a6*a9*f3*f7*f8)/(a3*a5^2*a7) + 
      (6*a1*a2*a4*a6*a8*a9*f3*f7*f8)/(a3*a5^3*a7^2) + 
      (6*a2^2*a4^2*a9^2*f3*f7*f8)/(a3*a5^3*a7^2) + (a2^2*a4^2*a9^2*f3*f7*f8)/
       (a1*a3*a5^2*a7*a8) + (2*a2^3*a4^3*a9^3*f3*f7*f8)/
       (a1*a3*a5^3*a6*a7^2*a8) + (a6*a9*f1*f3*f7*f8)/(a3*a5*a7) + 
      (2*a1*a6*a8*a9*f1*f3*f7*f8)/(a3*a5^2*a7^2) + (4*a2*a4*a9^2*f1*f3*f7*f8)/
       (a3*a5^2*a7^2) + (a2*a4*a9^2*f1*f3*f7*f8)/(a1*a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f1*f3*f7*f8)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (2*a1*a4*a6*a8*f4*f7*f8)/(a5^2*a7^2) + (4*a2*a4^2*a9*f4*f7*f8)/
       (a5^2*a7^2) + (2*a2^2*a4^3*a9^2*f4*f7*f8)/(a1*a5^2*a6*a7^2*a8) + 
      (2*a4*a9*f1*f4*f7*f8)/(a5*a7^2) + (2*a2*a4^2*a9^2*f1*f4*f7*f8)/
       (a1*a5*a6*a7^2*a8) + (a6^2*a8^2*f2*f8^2)/(a2*a4*a5*a7) + 
      (a1*a6^3*a8^2*f2*f8^2)/(a2*a3*a4*a5^2*a7) + (a1*a6^2*a8^3*f2*f8^2)/
       (a2*a4*a5^2*a7^2) + (a1^2*a6^3*a8^3*f2*f8^2)/(a2*a3*a4*a5^3*a7^2) + 
      (a6*a8*a9*f2*f8^2)/(a1*a5*a7) + (2*a6^2*a8*a9*f2*f8^2)/(a3*a5^2*a7) + 
      (2*a6*a8^2*a9*f2*f8^2)/(a5^2*a7^2) + (3*a1*a6^2*a8^2*a9*f2*f8^2)/
       (a3*a5^3*a7^2) + (a2*a4*a6*a9^2*f2*f8^2)/(a1*a3*a5^2*a7) + 
      (a2*a4*a8*a9^2*f2*f8^2)/(a1*a5^2*a7^2) + (3*a2*a4*a6*a8*a9^2*f2*f8^2)/
       (a3*a5^3*a7^2) + (a2^2*a4^2*a9^3*f2*f8^2)/(a1*a3*a5^3*a7^2) + 
      (a6*a8*a9*f1*f2*f8^2)/(a1*a2*a4*a7) + (a6^2*a8*a9*f1*f2*f8^2)/
       (a2*a3*a4*a5*a7) + (a6*a8^2*a9*f1*f2*f8^2)/(a2*a4*a5*a7^2) + 
      (a1*a6^2*a8^2*a9*f1*f2*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a6*a9^2*f1*f2*f8^2)/(a1*a3*a5*a7) + (a8*a9^2*f1*f2*f8^2)/
       (a1*a5*a7^2) + (2*a6*a8*a9^2*f1*f2*f8^2)/(a3*a5^2*a7^2) + 
      (a2*a4*a9^3*f1*f2*f8^2)/(a1*a3*a5^2*a7^2) + (a1*a6^2*a8^2*f3*f8^2)/
       (a3*a4*a5^2*a7) + (a1^2*a6^2*a8^3*f3*f8^2)/(a3*a4*a5^3*a7^2) + 
      (2*a2*a6*a8*a9*f3*f8^2)/(a3*a5^2*a7) + (3*a1*a2*a6*a8^2*a9*f3*f8^2)/
       (a3*a5^3*a7^2) + (a2^2*a4*a9^2*f3*f8^2)/(a1*a3*a5^2*a7) + 
      (3*a2^2*a4*a8*a9^2*f3*f8^2)/(a3*a5^3*a7^2) + (a2^3*a4^2*a9^3*f3*f8^2)/
       (a1*a3*a5^3*a6*a7^2) + (a6*a8*a9*f1*f3*f8^2)/(a3*a4*a5*a7) + 
      (a1*a6*a8^2*a9*f1*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a2*a9^2*f1*f3*f8^2)/(a1*a3*a5*a7) + (2*a2*a8*a9^2*f1*f3*f8^2)/
       (a3*a5^2*a7^2) + (a2^2*a4*a9^3*f1*f3*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (a1*a6*a8^2*f4*f8^2)/(a5^2*a7^2) + (2*a2*a4*a8*a9*f4*f8^2)/
       (a5^2*a7^2) + (a2^2*a4^2*a9^2*f4*f8^2)/(a1*a5^2*a6*a7^2) + 
      (a8*a9*f1*f4*f8^2)/(a5*a7^2) + (a2*a4*a9^2*f1*f4*f8^2)/(a1*a5*a6*a7^2), 
     (a1*a6*a8*f2*f3*f6)/(a3*a5^2) + (2*a2*a4*a9*f2*f3*f6)/(a3*a5^2) + 
      (a2^2*a4^2*a9^2*f2*f3*f6)/(a1*a3*a5^2*a6*a8) + 
      (a9*f1*f2*f3*f6)/(a3*a5) + (a2*a4*a9^2*f1*f2*f3*f6)/(a1*a3*a5*a6*a8) + 
      (a1*a2*a8*f3^2*f6)/(a3*a5^2) + (2*a2^2*a4*a9*f3^2*f6)/(a3*a5^2*a6) + 
      (a2^3*a4^2*a9^2*f3^2*f6)/(a1*a3*a5^2*a6^2*a8) + 
      (a2*a9*f1*f3^2*f6)/(a3*a5*a6) + (a2^2*a4*a9^2*f1*f3^2*f6)/
       (a1*a3*a5*a6^2*a8) + (a4*f2*f4*f6)/a5 + (a2*a4^2*a9*f2*f4*f6)/
       (a1*a5*a6*a8) + (a4*a9*f1*f2*f4*f6)/(a1*a6*a8) + 
      (2*a2*a4*f3*f4*f6)/(a5*a6) + (2*a2^2*a4^2*a9*f3*f4*f6)/
       (a1*a5*a6^2*a8) + (f1*f3*f4*f6)/a6 + (2*a2*a4*a9*f1*f3*f4*f6)/
       (a1*a6^2*a8) + (a2*a3*a4^2*f4^2*f6)/(a1*a6^2*a8) + 
      (a3*a4*a5*f1*f4^2*f6)/(a1*a6^2*a8) + (a1*a6*a8^2*f2*f3*f7)/
       (a2*a5^2*a7) + (a1^2*a6^2*a8^2*f2*f3*f7)/(a2*a3*a5^3*a7) + 
      (2*a4*a8*a9*f2*f3*f7)/(a5^2*a7) + (3*a1*a4*a6*a8*a9*f2*f3*f7)/
       (a3*a5^3*a7) + (3*a2*a4^2*a9^2*f2*f3*f7)/(a3*a5^3*a7) + 
      (a2*a4^2*a9^2*f2*f3*f7)/(a1*a5^2*a6*a7) + (a2^2*a4^3*a9^3*f2*f3*f7)/
       (a1*a3*a5^3*a6*a7*a8) + (a8*a9*f1*f2*f3*f7)/(a2*a5*a7) + 
      (a1*a6*a8*a9*f1*f2*f3*f7)/(a2*a3*a5^2*a7) + (2*a4*a9^2*f1*f2*f3*f7)/
       (a3*a5^2*a7) + (a4*a9^2*f1*f2*f3*f7)/(a1*a5*a6*a7) + 
      (a2*a4^2*a9^3*f1*f2*f3*f7)/(a1*a3*a5^2*a6*a7*a8) + 
      (a1^2*a6*a8^2*f3^2*f7)/(a3*a5^3*a7) + (3*a1*a2*a4*a8*a9*f3^2*f7)/
       (a3*a5^3*a7) + (3*a2^2*a4^2*a9^2*f3^2*f7)/(a3*a5^3*a6*a7) + 
      (a2^3*a4^3*a9^3*f3^2*f7)/(a1*a3*a5^3*a6^2*a7*a8) + 
      (a1*a8*a9*f1*f3^2*f7)/(a3*a5^2*a7) + (2*a2*a4*a9^2*f1*f3^2*f7)/
       (a3*a5^2*a6*a7) + (a2^2*a4^2*a9^3*f1*f3^2*f7)/(a1*a3*a5^2*a6^2*a7*
        a8) + (a3*a4*a8*f2*f4*f7)/(a2*a5*a7) + (a1*a4*a6*a8*f2*f4*f7)/
       (a2*a5^2*a7) + (2*a4^2*a9*f2*f4*f7)/(a5^2*a7) + 
      (a3*a4^2*a9*f2*f4*f7)/(a1*a5*a6*a7) + (a2*a4^3*a9^2*f2*f4*f7)/
       (a1*a5^2*a6*a7*a8) + (a4*a9*f1*f2*f4*f7)/(a2*a5*a7) + 
      (a3*a4*a9*f1*f2*f4*f7)/(a1*a2*a6*a7) + (a4^2*a9^2*f1*f2*f4*f7)/
       (a1*a5*a6*a7*a8) + (2*a1*a4*a8*f3*f4*f7)/(a5^2*a7) + 
      (4*a2*a4^2*a9*f3*f4*f7)/(a5^2*a6*a7) + (2*a2^2*a4^3*a9^2*f3*f4*f7)/
       (a1*a5^2*a6^2*a7*a8) + (2*a4*a9*f1*f3*f4*f7)/(a5*a6*a7) + 
      (2*a2*a4^2*a9^2*f1*f3*f4*f7)/(a1*a5*a6^2*a7*a8) + 
      (a3*a4^2*f4^2*f7)/(a5*a6*a7) + (a2*a3*a4^3*a9*f4^2*f7)/
       (a1*a5*a6^2*a7*a8) + (a3*a4^2*a9*f1*f4^2*f7)/(a1*a6^2*a7*a8) + 
      (a6*a8^2*f2*f3*f8)/(a2*a4*a5) + (a1*a6^2*a8^2*f2*f3*f8)/
       (a2*a3*a4*a5^2) + (a1*a6*a8^3*f2*f3*f8)/(a2*a4*a5^2*a7) + 
      (a1^2*a6^2*a8^3*f2*f3*f8)/(a2*a3*a4*a5^3*a7) + 
      (a8*a9*f2*f3*f8)/(a1*a5) + (2*a6*a8*a9*f2*f3*f8)/(a3*a5^2) + 
      (2*a8^2*a9*f2*f3*f8)/(a5^2*a7) + (3*a1*a6*a8^2*a9*f2*f3*f8)/
       (a3*a5^3*a7) + (a2*a4*a9^2*f2*f3*f8)/(a1*a3*a5^2) + 
      (3*a2*a4*a8*a9^2*f2*f3*f8)/(a3*a5^3*a7) + (a2*a4*a8*a9^2*f2*f3*f8)/
       (a1*a5^2*a6*a7) + (a2^2*a4^2*a9^3*f2*f3*f8)/(a1*a3*a5^3*a6*a7) + 
      (a8*a9*f1*f2*f3*f8)/(a1*a2*a4) + (a6*a8*a9*f1*f2*f3*f8)/(a2*a3*a4*a5) + 
      (a8^2*a9*f1*f2*f3*f8)/(a2*a4*a5*a7) + (a1*a6*a8^2*a9*f1*f2*f3*f8)/
       (a2*a3*a4*a5^2*a7) + (a9^2*f1*f2*f3*f8)/(a1*a3*a5) + 
      (2*a8*a9^2*f1*f2*f3*f8)/(a3*a5^2*a7) + (a8*a9^2*f1*f2*f3*f8)/
       (a1*a5*a6*a7) + (a2*a4*a9^3*f1*f2*f3*f8)/(a1*a3*a5^2*a6*a7) + 
      (a1*a6*a8^2*f3^2*f8)/(a3*a4*a5^2) + (a1^2*a6*a8^3*f3^2*f8)/
       (a3*a4*a5^3*a7) + (2*a2*a8*a9*f3^2*f8)/(a3*a5^2) + 
      (3*a1*a2*a8^2*a9*f3^2*f8)/(a3*a5^3*a7) + (a2^2*a4*a9^2*f3^2*f8)/
       (a1*a3*a5^2*a6) + (3*a2^2*a4*a8*a9^2*f3^2*f8)/(a3*a5^3*a6*a7) + 
      (a2^3*a4^2*a9^3*f3^2*f8)/(a1*a3*a5^3*a6^2*a7) + 
      (a8*a9*f1*f3^2*f8)/(a3*a4*a5) + (a1*a8^2*a9*f1*f3^2*f8)/
       (a3*a4*a5^2*a7) + (a2*a9^2*f1*f3^2*f8)/(a1*a3*a5*a6) + 
      (2*a2*a8*a9^2*f1*f3^2*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*a9^3*f1*f3^2*f8)/
       (a1*a3*a5^2*a6^2*a7) + (a3*a8^2*f2*f4*f8)/(a2*a5*a7) + 
      (a1*a6*a8^2*f2*f4*f8)/(a2*a5^2*a7) + (2*a4*a8*a9*f2*f4*f8)/(a5^2*a7) + 
      (a3*a4*a8*a9*f2*f4*f8)/(a1*a5*a6*a7) + (a2*a4^2*a9^2*f2*f4*f8)/
       (a1*a5^2*a6*a7) + (a8*a9*f1*f2*f4*f8)/(a2*a5*a7) + 
      (a3*a8*a9*f1*f2*f4*f8)/(a1*a2*a6*a7) + (a4*a9^2*f1*f2*f4*f8)/
       (a1*a5*a6*a7) + (a8*f3*f4*f8)/a5 + (2*a1*a8^2*f3*f4*f8)/(a5^2*a7) + 
      (a2*a4*a9*f3*f4*f8)/(a1*a5*a6) + (4*a2*a4*a8*a9*f3*f4*f8)/
       (a5^2*a6*a7) + (2*a2^2*a4^2*a9^2*f3*f4*f8)/(a1*a5^2*a6^2*a7) + 
      (a9*f1*f3*f4*f8)/(a1*a6) + (2*a8*a9*f1*f3*f4*f8)/(a5*a6*a7) + 
      (2*a2*a4*a9^2*f1*f3*f4*f8)/(a1*a5*a6^2*a7) + (a3*a4*a8*f4^2*f8)/
       (a5*a6*a7) + (a2*a3*a4^2*a9*f4^2*f8)/(a1*a5*a6^2*a7) + 
      (a3*a4*a9*f1*f4^2*f8)/(a1*a6^2*a7), 
     (a2^2*a4^2*f3*f5*f6)/(a1*a5*a6*a8) + (a2*a4*f3*f5*f6)/(a5*a9) + 
      (a2*a4*f1*f3*f5*f6)/(a1*a6*a8) + (a2*a3*a4^2*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a3*a4*a5*f1*f4*f5*f6)/(a1*a6*a8*a9) + (a2*a4*f2*f3*f6^2)/(a3*a5*a8) + 
      (a2^2*a4^2*a9*f2*f3*f6^2)/(a1*a3*a5*a6*a8^2) + (a2*a4*a9*f1*f2*f3*f6^2)/
       (a1*a3*a6*a8^2) + (a2^2*a4*f3^2*f6^2)/(a3*a5*a6*a8) + 
      (a2^3*a4^2*a9*f3^2*f6^2)/(a1*a3*a5*a6^2*a8^2) + 
      (a2^2*a4*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + (a2*a4^2*f2*f4*f6^2)/
       (a1*a6*a8^2) + (a4*a5*f1*f2*f4*f6^2)/(a1*a6*a8^2) + 
      (2*a2^2*a4^2*f3*f4*f6^2)/(a1*a6^2*a8^2) + (a2*a4*f3*f4*f6^2)/
       (a6*a8*a9) + (2*a2*a4*a5*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
      (a2*a3*a4^2*a5*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a3*a4*a5^2*f1*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (2*a2*a4^2*f3*f5*f7)/(a5^2*a7) + 
      (a1*a4*a6*a8*f3*f5*f7)/(a5^2*a7*a9) + (a2^2*a4^3*a9*f3*f5*f7)/
       (a1*a5^2*a6*a7*a8) + (a4*f1*f3*f5*f7)/(a5*a7) + 
      (a2*a4^2*a9*f1*f3*f5*f7)/(a1*a5*a6*a7*a8) + (a2*a3*a4^3*f4*f5*f7)/
       (a1*a5*a6*a7*a8) + (a3*a4^2*f4*f5*f7)/(a5*a7*a9) + 
      (a3*a4^2*f1*f4*f5*f7)/(a1*a6*a7*a8) + (a4*f2*f3*f6*f7)/(a5*a7) + 
      (2*a1*a4*a6*f2*f3*f6*f7)/(a3*a5^2*a7) + (4*a2*a4^2*a9*f2*f3*f6*f7)/
       (a3*a5^2*a7*a8) + (a2*a4^2*a9*f2*f3*f6*f7)/(a1*a5*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f3*f6*f7)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (2*a4*a9*f1*f2*f3*f6*f7)/(a3*a5*a7*a8) + (a4*a9*f1*f2*f3*f6*f7)/
       (a1*a6*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3*a5*a6*a7*a8^2) + (2*a1*a2*a4*f3^2*f6*f7)/(a3*a5^2*a7) + 
      (4*a2^2*a4^2*a9*f3^2*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^2*f3^2*f6*f7)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
      (2*a2*a4*a9*f1*f3^2*f6*f7)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3^2*f6*f7)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (2*a4^2*f2*f4*f6*f7)/(a5*a7*a8) + (a3*a4^2*f2*f4*f6*f7)/(a1*a6*a7*a8) + 
      (2*a2*a4^3*a9*f2*f4*f6*f7)/(a1*a5*a6*a7*a8^2) + 
      (a4*f1*f2*f4*f6*f7)/(a2*a7*a8) + (a3*a4*a5*f1*f2*f4*f6*f7)/
       (a1*a2*a6*a7*a8) + (2*a4^2*a9*f1*f2*f4*f6*f7)/(a1*a6*a7*a8^2) + 
      (5*a2*a4^2*f3*f4*f6*f7)/(a5*a6*a7*a8) + (a1*a4*f3*f4*f6*f7)/
       (a5*a7*a9) + (4*a2^2*a4^3*a9*f3*f4*f6*f7)/(a1*a5*a6^2*a7*a8^2) + 
      (2*a4*f1*f3*f4*f6*f7)/(a6*a7*a8) + (4*a2*a4^2*a9*f1*f3*f4*f6*f7)/
       (a1*a6^2*a7*a8^2) + (2*a2*a3*a4^3*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (a3*a4^2*f4^2*f6*f7)/(a6*a7*a8*a9) + (2*a3*a4^2*a5*f1*f4^2*f6*f7)/
       (a1*a6^2*a7*a8^2) + (a1*a4*a6*a8*f2*f3*f7^2)/(a2*a5^2*a7^2) + 
      (a1^2*a4*a6^2*a8*f2*f3*f7^2)/(a2*a3*a5^3*a7^2) + 
      (2*a4^2*a9*f2*f3*f7^2)/(a5^2*a7^2) + (3*a1*a4^2*a6*a9*f2*f3*f7^2)/
       (a3*a5^3*a7^2) + (3*a2*a4^3*a9^2*f2*f3*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2*a4^3*a9^2*f2*f3*f7^2)/(a1*a5^2*a6*a7^2*a8) + 
      (a2^2*a4^4*a9^3*f2*f3*f7^2)/(a1*a3*a5^3*a6*a7^2*a8^2) + 
      (a4*a9*f1*f2*f3*f7^2)/(a2*a5*a7^2) + (a1*a4*a6*a9*f1*f2*f3*f7^2)/
       (a2*a3*a5^2*a7^2) + (2*a4^2*a9^2*f1*f2*f3*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a4^2*a9^2*f1*f2*f3*f7^2)/(a1*a5*a6*a7^2*a8) + 
      (a2*a4^3*a9^3*f1*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7^2*a8^2) + 
      (a1^2*a4*a6*a8*f3^2*f7^2)/(a3*a5^3*a7^2) + (3*a1*a2*a4^2*a9*f3^2*f7^2)/
       (a3*a5^3*a7^2) + (3*a2^2*a4^3*a9^2*f3^2*f7^2)/(a3*a5^3*a6*a7^2*a8) + 
      (a2^3*a4^4*a9^3*f3^2*f7^2)/(a1*a3*a5^3*a6^2*a7^2*a8^2) + 
      (a1*a4*a9*f1*f3^2*f7^2)/(a3*a5^2*a7^2) + (2*a2*a4^2*a9^2*f1*f3^2*f7^2)/
       (a3*a5^2*a6*a7^2*a8) + (a2^2*a4^3*a9^3*f1*f3^2*f7^2)/
       (a1*a3*a5^2*a6^2*a7^2*a8^2) + (a3*a4^2*f2*f4*f7^2)/(a2*a5*a7^2) + 
      (a1*a4^2*a6*f2*f4*f7^2)/(a2*a5^2*a7^2) + (2*a4^3*a9*f2*f4*f7^2)/
       (a5^2*a7^2*a8) + (a3*a4^3*a9*f2*f4*f7^2)/(a1*a5*a6*a7^2*a8) + 
      (a2*a4^4*a9^2*f2*f4*f7^2)/(a1*a5^2*a6*a7^2*a8^2) + 
      (a4^2*a9*f1*f2*f4*f7^2)/(a2*a5*a7^2*a8) + (a3*a4^2*a9*f1*f2*f4*f7^2)/
       (a1*a2*a6*a7^2*a8) + (a4^3*a9^2*f1*f2*f4*f7^2)/(a1*a5*a6*a7^2*a8^2) + 
      (2*a1*a4^2*f3*f4*f7^2)/(a5^2*a7^2) + (4*a2*a4^3*a9*f3*f4*f7^2)/
       (a5^2*a6*a7^2*a8) + (2*a2^2*a4^4*a9^2*f3*f4*f7^2)/
       (a1*a5^2*a6^2*a7^2*a8^2) + (2*a4^2*a9*f1*f3*f4*f7^2)/(a5*a6*a7^2*a8) + 
      (2*a2*a4^3*a9^2*f1*f3*f4*f7^2)/(a1*a5*a6^2*a7^2*a8^2) + 
      (a3*a4^3*f4^2*f7^2)/(a5*a6*a7^2*a8) + (a2*a3*a4^4*a9*f4^2*f7^2)/
       (a1*a5*a6^2*a7^2*a8^2) + (a3*a4^3*a9*f1*f4^2*f7^2)/
       (a1*a6^2*a7^2*a8^2) + (2*a2*a4*a8*f3*f5*f8)/(a5^2*a7) + 
      (a1*a6*a8^2*f3*f5*f8)/(a5^2*a7*a9) + (a2^2*a4^2*a9*f3*f5*f8)/
       (a1*a5^2*a6*a7) + (a8*f1*f3*f5*f8)/(a5*a7) + (a2*a4*a9*f1*f3*f5*f8)/
       (a1*a5*a6*a7) + (a2*a3*a4^2*f4*f5*f8)/(a1*a5*a6*a7) + 
      (a3*a4*a8*f4*f5*f8)/(a5*a7*a9) + (a3*a4*f1*f4*f5*f8)/(a1*a6*a7) + 
      (a6*f2*f3*f6*f8)/(a3*a5) + (a8*f2*f3*f6*f8)/(a5*a7) + 
      (2*a1*a6*a8*f2*f3*f6*f8)/(a3*a5^2*a7) + (4*a2*a4*a9*f2*f3*f6*f8)/
       (a3*a5^2*a7) + (a2*a4*a9*f2*f3*f6*f8)/(a1*a5*a6*a7) + 
      (a2*a4*a9*f2*f3*f6*f8)/(a1*a3*a5*a8) + (2*a2^2*a4^2*a9^2*f2*f3*f6*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (2*a9*f1*f2*f3*f6*f8)/(a3*a5*a7) + 
      (a9*f1*f2*f3*f6*f8)/(a1*a6*a7) + (a9*f1*f2*f3*f6*f8)/(a1*a3*a8) + 
      (2*a2*a4*a9^2*f1*f2*f3*f6*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a2*f3^2*f6*f8)/(a3*a5) + (2*a1*a2*a8*f3^2*f6*f8)/(a3*a5^2*a7) + 
      (4*a2^2*a4*a9*f3^2*f6*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*a9*f3^2*f6*f8)/
       (a1*a3*a5*a6*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f8)/
       (a1*a3*a5^2*a6^2*a7*a8) + (2*a2*a9*f1*f3^2*f6*f8)/(a3*a5*a6*a7) + 
      (a2*a9*f1*f3^2*f6*f8)/(a1*a3*a6*a8) + (2*a2^2*a4*a9^2*f1*f3^2*f6*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (2*a4*f2*f4*f6*f8)/(a5*a7) + 
      (a3*a4*f2*f4*f6*f8)/(a1*a6*a7) + (2*a2*a4^2*a9*f2*f4*f6*f8)/
       (a1*a5*a6*a7*a8) + (f1*f2*f4*f6*f8)/(a2*a7) + 
      (a3*a5*f1*f2*f4*f6*f8)/(a1*a2*a6*a7) + (2*a4*a9*f1*f2*f4*f6*f8)/
       (a1*a6*a7*a8) + (5*a2*a4*f3*f4*f6*f8)/(a5*a6*a7) + 
      (a2*a4*f3*f4*f6*f8)/(a1*a6*a8) + (a1*a8*f3*f4*f6*f8)/(a5*a7*a9) + 
      (4*a2^2*a4^2*a9*f3*f4*f6*f8)/(a1*a5*a6^2*a7*a8) + 
      (2*f1*f3*f4*f6*f8)/(a6*a7) + (a5*f1*f3*f4*f6*f8)/(a1*a6*a8) + 
      (4*a2*a4*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a7*a8) + (2*a2*a3*a4^2*f4^2*f6*f8)/
       (a1*a6^2*a7*a8) + (a3*a4*f4^2*f6*f8)/(a6*a7*a9) + 
      (2*a3*a4*a5*f1*f4^2*f6*f8)/(a1*a6^2*a7*a8) + (a6*a8*f2*f3*f7*f8)/
       (a2*a5*a7) + (a1*a6^2*a8*f2*f3*f7*f8)/(a2*a3*a5^2*a7) + 
      (2*a1*a6*a8^2*f2*f3*f7*f8)/(a2*a5^2*a7^2) + 
      (2*a1^2*a6^2*a8^2*f2*f3*f7*f8)/(a2*a3*a5^3*a7^2) + 
      (a4*a9*f2*f3*f7*f8)/(a1*a5*a7) + (2*a4*a6*a9*f2*f3*f7*f8)/
       (a3*a5^2*a7) + (4*a4*a8*a9*f2*f3*f7*f8)/(a5^2*a7^2) + 
      (6*a1*a4*a6*a8*a9*f2*f3*f7*f8)/(a3*a5^3*a7^2) + 
      (6*a2*a4^2*a9^2*f2*f3*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a5^2*a6*a7^2) + 
      (a2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f2*f3*f7*f8)/(a1*a3*a5^3*a6*a7^2*a8) + 
      (a9*f1*f2*f3*f7*f8)/(a1*a2*a7) + (a6*a9*f1*f2*f3*f7*f8)/(a2*a3*a5*a7) + 
      (2*a8*a9*f1*f2*f3*f7*f8)/(a2*a5*a7^2) + (2*a1*a6*a8*a9*f1*f2*f3*f7*f8)/
       (a2*a3*a5^2*a7^2) + (4*a4*a9^2*f1*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a5*a6*a7^2) + (a4*a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a5*a7*a8) + (2*a2*a4^2*a9^3*f1*f2*f3*f7*f8)/
       (a1*a3*a5^2*a6*a7^2*a8) + (a1*a6*a8*f3^2*f7*f8)/(a3*a5^2*a7) + 
      (2*a1^2*a6*a8^2*f3^2*f7*f8)/(a3*a5^3*a7^2) + (2*a2*a4*a9*f3^2*f7*f8)/
       (a3*a5^2*a7) + (6*a1*a2*a4*a8*a9*f3^2*f7*f8)/(a3*a5^3*a7^2) + 
      (6*a2^2*a4^2*a9^2*f3^2*f7*f8)/(a3*a5^3*a6*a7^2) + 
      (a2^2*a4^2*a9^2*f3^2*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^3*f3^2*f7*f8)/(a1*a3*a5^3*a6^2*a7^2*a8) + 
      (a9*f1*f3^2*f7*f8)/(a3*a5*a7) + (2*a1*a8*a9*f1*f3^2*f7*f8)/
       (a3*a5^2*a7^2) + (4*a2*a4*a9^2*f1*f3^2*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a2*a4*a9^2*f1*f3^2*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f1*f3^2*f7*f8)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (2*a3*a4*a8*f2*f4*f7*f8)/(a2*a5*a7^2) + (2*a1*a4*a6*a8*f2*f4*f7*f8)/
       (a2*a5^2*a7^2) + (4*a4^2*a9*f2*f4*f7*f8)/(a5^2*a7^2) + 
      (2*a3*a4^2*a9*f2*f4*f7*f8)/(a1*a5*a6*a7^2) + 
      (2*a2*a4^3*a9^2*f2*f4*f7*f8)/(a1*a5^2*a6*a7^2*a8) + 
      (2*a4*a9*f1*f2*f4*f7*f8)/(a2*a5*a7^2) + (2*a3*a4*a9*f1*f2*f4*f7*f8)/
       (a1*a2*a6*a7^2) + (2*a4^2*a9^2*f1*f2*f4*f7*f8)/(a1*a5*a6*a7^2*a8) + 
      (a4*f3*f4*f7*f8)/(a5*a7) + (4*a1*a4*a8*f3*f4*f7*f8)/(a5^2*a7^2) + 
      (8*a2*a4^2*a9*f3*f4*f7*f8)/(a5^2*a6*a7^2) + (a2*a4^2*a9*f3*f4*f7*f8)/
       (a1*a5*a6*a7*a8) + (4*a2^2*a4^3*a9^2*f3*f4*f7*f8)/
       (a1*a5^2*a6^2*a7^2*a8) + (4*a4*a9*f1*f3*f4*f7*f8)/(a5*a6*a7^2) + 
      (a4*a9*f1*f3*f4*f7*f8)/(a1*a6*a7*a8) + (4*a2*a4^2*a9^2*f1*f3*f4*f7*f8)/
       (a1*a5*a6^2*a7^2*a8) + (2*a3*a4^2*f4^2*f7*f8)/(a5*a6*a7^2) + 
      (2*a2*a3*a4^3*a9*f4^2*f7*f8)/(a1*a5*a6^2*a7^2*a8) + 
      (2*a3*a4^2*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (a6*a8^2*f2*f3*f8^2)/(a2*a4*a5*a7) + (a1*a6^2*a8^2*f2*f3*f8^2)/
       (a2*a3*a4*a5^2*a7) + (a1*a6*a8^3*f2*f3*f8^2)/(a2*a4*a5^2*a7^2) + 
      (a1^2*a6^2*a8^3*f2*f3*f8^2)/(a2*a3*a4*a5^3*a7^2) + 
      (a8*a9*f2*f3*f8^2)/(a1*a5*a7) + (2*a6*a8*a9*f2*f3*f8^2)/(a3*a5^2*a7) + 
      (2*a8^2*a9*f2*f3*f8^2)/(a5^2*a7^2) + (3*a1*a6*a8^2*a9*f2*f3*f8^2)/
       (a3*a5^3*a7^2) + (a2*a4*a9^2*f2*f3*f8^2)/(a1*a3*a5^2*a7) + 
      (3*a2*a4*a8*a9^2*f2*f3*f8^2)/(a3*a5^3*a7^2) + 
      (a2*a4*a8*a9^2*f2*f3*f8^2)/(a1*a5^2*a6*a7^2) + 
      (a2^2*a4^2*a9^3*f2*f3*f8^2)/(a1*a3*a5^3*a6*a7^2) + 
      (a8*a9*f1*f2*f3*f8^2)/(a1*a2*a4*a7) + (a6*a8*a9*f1*f2*f3*f8^2)/
       (a2*a3*a4*a5*a7) + (a8^2*a9*f1*f2*f3*f8^2)/(a2*a4*a5*a7^2) + 
      (a1*a6*a8^2*a9*f1*f2*f3*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a9^2*f1*f2*f3*f8^2)/(a1*a3*a5*a7) + (2*a8*a9^2*f1*f2*f3*f8^2)/
       (a3*a5^2*a7^2) + (a8*a9^2*f1*f2*f3*f8^2)/(a1*a5*a6*a7^2) + 
      (a2*a4*a9^3*f1*f2*f3*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (a1*a6*a8^2*f3^2*f8^2)/(a3*a4*a5^2*a7) + (a1^2*a6*a8^3*f3^2*f8^2)/
       (a3*a4*a5^3*a7^2) + (2*a2*a8*a9*f3^2*f8^2)/(a3*a5^2*a7) + 
      (3*a1*a2*a8^2*a9*f3^2*f8^2)/(a3*a5^3*a7^2) + (a2^2*a4*a9^2*f3^2*f8^2)/
       (a1*a3*a5^2*a6*a7) + (3*a2^2*a4*a8*a9^2*f3^2*f8^2)/(a3*a5^3*a6*a7^2) + 
      (a2^3*a4^2*a9^3*f3^2*f8^2)/(a1*a3*a5^3*a6^2*a7^2) + 
      (a8*a9*f1*f3^2*f8^2)/(a3*a4*a5*a7) + (a1*a8^2*a9*f1*f3^2*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2*a9^2*f1*f3^2*f8^2)/(a1*a3*a5*a6*a7) + 
      (2*a2*a8*a9^2*f1*f3^2*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a2^2*a4*a9^3*f1*f3^2*f8^2)/(a1*a3*a5^2*a6^2*a7^2) + 
      (a3*a8^2*f2*f4*f8^2)/(a2*a5*a7^2) + (a1*a6*a8^2*f2*f4*f8^2)/
       (a2*a5^2*a7^2) + (2*a4*a8*a9*f2*f4*f8^2)/(a5^2*a7^2) + 
      (a3*a4*a8*a9*f2*f4*f8^2)/(a1*a5*a6*a7^2) + (a2*a4^2*a9^2*f2*f4*f8^2)/
       (a1*a5^2*a6*a7^2) + (a8*a9*f1*f2*f4*f8^2)/(a2*a5*a7^2) + 
      (a3*a8*a9*f1*f2*f4*f8^2)/(a1*a2*a6*a7^2) + (a4*a9^2*f1*f2*f4*f8^2)/
       (a1*a5*a6*a7^2) + (a8*f3*f4*f8^2)/(a5*a7) + (2*a1*a8^2*f3*f4*f8^2)/
       (a5^2*a7^2) + (a2*a4*a9*f3*f4*f8^2)/(a1*a5*a6*a7) + 
      (4*a2*a4*a8*a9*f3*f4*f8^2)/(a5^2*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f8^2)/(a1*a5^2*a6^2*a7^2) + 
      (a9*f1*f3*f4*f8^2)/(a1*a6*a7) + (2*a8*a9*f1*f3*f4*f8^2)/(a5*a6*a7^2) + 
      (2*a2*a4*a9^2*f1*f3*f4*f8^2)/(a1*a5*a6^2*a7^2) + 
      (a3*a4*a8*f4^2*f8^2)/(a5*a6*a7^2) + (a2*a3*a4^2*a9*f4^2*f8^2)/
       (a1*a5*a6^2*a7^2) + (a3*a4*a9*f1*f4^2*f8^2)/(a1*a6^2*a7^2), 
     (a1^2*a6*f2*f6)/(a3*a4*a5) + (a1*a6*a7*f2*f6)/(a3*a4*a8) + 
      (a1*a2*a9*f2*f6)/(a3*a5*a8) + (a1^2*a2*f3*f6)/(a3*a4*a5) + 
      (a1*a2*a7*f3*f6)/(a3*a4*a8) + (a1*a2^2*a9*f3*f6)/(a3*a5*a6*a8) + 
      (a1*a2*f4*f6)/(a6*a8) + (a1*a6*f2*f7)/(a2*a4) + 
      (a1^2*a6^2*f2*f7)/(a2*a3*a4*a5) + (a1^2*a6*a8*f2*f7)/(a2*a4*a5*a7) + 
      (a1^3*a6^2*a8*f2*f7)/(a2*a3*a4*a5^2*a7) + (a1*a9*f2*f7)/(a5*a7) + 
      (2*a1^2*a6*a9*f2*f7)/(a3*a5^2*a7) + (a1*a6*a9*f2*f7)/(a3*a5*a8) + 
      (a1*a2*a4*a9^2*f2*f7)/(a3*a5^2*a7*a8) + (a1^2*a6*f3*f7)/(a3*a4*a5) + 
      (a1^3*a6*a8*f3*f7)/(a3*a4*a5^2*a7) + (2*a1^2*a2*a9*f3*f7)/
       (a3*a5^2*a7) + (a1*a2*a9*f3*f7)/(a3*a5*a8) + (a1*a2^2*a4*a9^2*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1^2*f4*f7)/(a5*a7) + (a1*a2*a4*a9*f4*f7)/
       (a5*a6*a7*a8) + (a5*a6*a7*f2*f8)/(a2*a4^2) + (a1*a6^2*a7*f2*f8)/
       (a2*a3*a4^2) + (2*a1*a6*a8*f2*f8)/(a2*a4^2) + 
      (2*a1^2*a6^2*a8*f2*f8)/(a2*a3*a4^2*a5) + (a1^2*a6*a8^2*f2*f8)/
       (a2*a4^2*a5*a7) + (a1^3*a6^2*a8^2*f2*f8)/(a2*a3*a4^2*a5^2*a7) + 
      (a9*f2*f8)/a4 + (2*a1*a6*a9*f2*f8)/(a3*a4*a5) + 
      (a1*a8*a9*f2*f8)/(a4*a5*a7) + (2*a1^2*a6*a8*a9*f2*f8)/(a3*a4*a5^2*a7) + 
      (a1*a2*a9^2*f2*f8)/(a3*a5^2*a7) + (a1*a6*a7*f3*f8)/(a3*a4^2) + 
      (2*a1^2*a6*a8*f3*f8)/(a3*a4^2*a5) + (a1^3*a6*a8^2*f3*f8)/
       (a3*a4^2*a5^2*a7) + (2*a1*a2*a9*f3*f8)/(a3*a4*a5) + 
      (2*a1^2*a2*a8*a9*f3*f8)/(a3*a4*a5^2*a7) + (a1*a2^2*a9^2*f3*f8)/
       (a3*a5^2*a6*a7) + (a1*f4*f8)/a4 + (a1^2*a8*f4*f8)/(a4*a5*a7) + 
      (a1*a2*a9*f4*f8)/(a5*a6*a7), (2*a1*a2*a6*f2*f5*f6)/(a3*a5^2) + 
      (a2*a6*a7*f2*f5*f6)/(a3*a5*a8) + (a1*a6^2*a7*f2*f5*f6)/(a3*a4*a5*a9) + 
      (a1^2*a6^2*a8*f2*f5*f6)/(a3*a4*a5^2*a9) + (a2^2*a4*a9*f2*f5*f6)/
       (a3*a5^2*a8) + (2*a1*a2^2*f3*f5*f6)/(a3*a5^2) + 
      (a2^2*a7*f3*f5*f6)/(a3*a5*a8) + (a1*a2*a6*a7*f3*f5*f6)/(a3*a4*a5*a9) + 
      (a1^2*a2*a6*a8*f3*f5*f6)/(a3*a4*a5^2*a9) + (a2^3*a4*a9*f3*f5*f6)/
       (a3*a5^2*a6*a8) + (a2^2*a4*f4*f5*f6)/(a5*a6*a8) + 
      (a1*a2*f4*f5*f6)/(a5*a9) + (a1*a2*f2*f4*f6^2)/(a3*a5*a8) + 
      (a1^2*a6*f2*f4*f6^2)/(a3*a4*a5*a9) + (a1*a6*a7*f2*f4*f6^2)/
       (a3*a4*a8*a9) + (a1*a2^2*f3*f4*f6^2)/(a3*a5*a6*a8) + 
      (a1^2*a2*f3*f4*f6^2)/(a3*a4*a5*a9) + (a1*a2*a7*f3*f4*f6^2)/
       (a3*a4*a8*a9) + (a1*a2*f4^2*f6^2)/(a6*a8*a9) + (a6*f2*f5*f7)/a5 + 
      (2*a1*a6^2*f2*f5*f7)/(a3*a5^2) + (2*a1*a6*a8*f2*f5*f7)/(a5^2*a7) + 
      (3*a1^2*a6^2*a8*f2*f5*f7)/(a3*a5^3*a7) + (a1*a6^2*a8*f2*f5*f7)/
       (a2*a4*a5*a9) + (a1^2*a6^3*a8*f2*f5*f7)/(a2*a3*a4*a5^2*a9) + 
      (a1^2*a6^2*a8^2*f2*f5*f7)/(a2*a4*a5^2*a7*a9) + 
      (a1^3*a6^3*a8^2*f2*f5*f7)/(a2*a3*a4*a5^3*a7*a9) + 
      (a2*a4*a9*f2*f5*f7)/(a5^2*a7) + (3*a1*a2*a4*a6*a9*f2*f5*f7)/
       (a3*a5^3*a7) + (a2*a4*a6*a9*f2*f5*f7)/(a3*a5^2*a8) + 
      (a2^2*a4^2*a9^2*f2*f5*f7)/(a3*a5^3*a7*a8) + (2*a1*a2*a6*f3*f5*f7)/
       (a3*a5^2) + (3*a1^2*a2*a6*a8*f3*f5*f7)/(a3*a5^3*a7) + 
      (a1^2*a6^2*a8*f3*f5*f7)/(a3*a4*a5^2*a9) + (a1^3*a6^2*a8^2*f3*f5*f7)/
       (a3*a4*a5^3*a7*a9) + (3*a1*a2^2*a4*a9*f3*f5*f7)/(a3*a5^3*a7) + 
      (a2^2*a4*a9*f3*f5*f7)/(a3*a5^2*a8) + (a2^3*a4^2*a9^2*f3*f5*f7)/
       (a3*a5^3*a6*a7*a8) + (2*a1*a2*a4*f4*f5*f7)/(a5^2*a7) + 
      (a1^2*a6*a8*f4*f5*f7)/(a5^2*a7*a9) + (a2^2*a4^2*a9*f4*f5*f7)/
       (a5^2*a6*a7*a8) + (a1*f2*f4*f6*f7)/(a5*a7) + (2*a1^2*a6*f2*f4*f6*f7)/
       (a3*a5^2*a7) + (a1*a6*f2*f4*f6*f7)/(a3*a5*a8) + 
      (a1*a6*f2*f4*f6*f7)/(a2*a4*a9) + (a1^2*a6^2*f2*f4*f6*f7)/
       (a2*a3*a4*a5*a9) + (a1^2*a6*a8*f2*f4*f6*f7)/(a2*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8*f2*f4*f6*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a1*a2*a4*a9*f2*f4*f6*f7)/(a3*a5^2*a7*a8) + (2*a1^2*a2*f3*f4*f6*f7)/
       (a3*a5^2*a7) + (a1*a2*f3*f4*f6*f7)/(a3*a5*a8) + 
      (a1^2*a6*f3*f4*f6*f7)/(a3*a4*a5*a9) + (a1^3*a6*a8*f3*f4*f6*f7)/
       (a3*a4*a5^2*a7*a9) + (a1*a2^2*a4*a9*f3*f4*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (a1*a2*a4*f4^2*f6*f7)/(a5*a6*a7*a8) + (a1^2*f4^2*f6*f7)/(a5*a7*a9) + 
      (a6^2*a7*f2*f5*f8)/(a3*a4*a5) + (2*a6*a8*f2*f5*f8)/(a4*a5) + 
      (4*a1*a6^2*a8*f2*f5*f8)/(a3*a4*a5^2) + (2*a1*a6*a8^2*f2*f5*f8)/
       (a4*a5^2*a7) + (3*a1^2*a6^2*a8^2*f2*f5*f8)/(a3*a4*a5^3*a7) + 
      (a6^2*a7*a8*f2*f5*f8)/(a2*a4^2*a9) + (a1*a6^3*a7*a8*f2*f5*f8)/
       (a2*a3*a4^2*a5*a9) + (2*a1*a6^2*a8^2*f2*f5*f8)/(a2*a4^2*a5*a9) + 
      (2*a1^2*a6^3*a8^2*f2*f5*f8)/(a2*a3*a4^2*a5^2*a9) + 
      (a1^2*a6^2*a8^3*f2*f5*f8)/(a2*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^3*a8^3*f2*f5*f8)/(a2*a3*a4^2*a5^3*a7*a9) + 
      (2*a2*a6*a9*f2*f5*f8)/(a3*a5^2) + (a2*a8*a9*f2*f5*f8)/(a5^2*a7) + 
      (3*a1*a2*a6*a8*a9*f2*f5*f8)/(a3*a5^3*a7) + (a2^2*a4*a9^2*f2*f5*f8)/
       (a3*a5^3*a7) + (a2*a6*a7*f3*f5*f8)/(a3*a4*a5) + 
      (4*a1*a2*a6*a8*f3*f5*f8)/(a3*a4*a5^2) + (3*a1^2*a2*a6*a8^2*f3*f5*f8)/
       (a3*a4*a5^3*a7) + (a1*a6^2*a7*a8*f3*f5*f8)/(a3*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^2*f3*f5*f8)/(a3*a4^2*a5^2*a9) + 
      (a1^3*a6^2*a8^3*f3*f5*f8)/(a3*a4^2*a5^3*a7*a9) + 
      (2*a2^2*a9*f3*f5*f8)/(a3*a5^2) + (3*a1*a2^2*a8*a9*f3*f5*f8)/
       (a3*a5^3*a7) + (a2^3*a4*a9^2*f3*f5*f8)/(a3*a5^3*a6*a7) + 
      (a2*f4*f5*f8)/a5 + (2*a1*a2*a8*f4*f5*f8)/(a5^2*a7) + 
      (a1*a6*a8*f4*f5*f8)/(a4*a5*a9) + (a1^2*a6*a8^2*f4*f5*f8)/
       (a4*a5^2*a7*a9) + (a2^2*a4*a9*f4*f5*f8)/(a5^2*a6*a7) + 
      (f2*f4*f6*f8)/a4 + (2*a1*a6*f2*f4*f6*f8)/(a3*a4*a5) + 
      (a1*a8*f2*f4*f6*f8)/(a4*a5*a7) + (2*a1^2*a6*a8*f2*f4*f6*f8)/
       (a3*a4*a5^2*a7) + (a5*a6*a7*f2*f4*f6*f8)/(a2*a4^2*a9) + 
      (a1*a6^2*a7*f2*f4*f6*f8)/(a2*a3*a4^2*a9) + (2*a1*a6*a8*f2*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a1^2*a6^2*a8*f2*f4*f6*f8)/(a2*a3*a4^2*a5*a9) + 
      (a1^2*a6*a8^2*f2*f4*f6*f8)/(a2*a4^2*a5*a7*a9) + 
      (a1^3*a6^2*a8^2*f2*f4*f6*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a2*a9*f2*f4*f6*f8)/(a3*a5^2*a7) + (2*a1*a2*f3*f4*f6*f8)/
       (a3*a4*a5) + (2*a1^2*a2*a8*f3*f4*f6*f8)/(a3*a4*a5^2*a7) + 
      (a1*a6*a7*f3*f4*f6*f8)/(a3*a4^2*a9) + (2*a1^2*a6*a8*f3*f4*f6*f8)/
       (a3*a4^2*a5*a9) + (a1^3*a6*a8^2*f3*f4*f6*f8)/(a3*a4^2*a5^2*a7*a9) + 
      (a1*a2^2*a9*f3*f4*f6*f8)/(a3*a5^2*a6*a7) + (a1*a2*f4^2*f6*f8)/
       (a5*a6*a7) + (a1*f4^2*f6*f8)/(a4*a9) + (a1^2*a8*f4^2*f6*f8)/
       (a4*a5*a7*a9), (a1^2*a6*f2*f6*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f2*f6*f7)/(a3*a5*a7*a8) + (a1^2*a2*f3*f6*f7)/(a3*a5*a7) + 
      (a1*a2^2*a4*a9*f3*f6*f7)/(a3*a5*a6*a7*a8) + (a1*a2*a4*f4*f6*f7)/
       (a6*a7*a8) + (a1^2*a6*a8*f2*f7^2)/(a2*a5*a7^2) + 
      (a1^3*a6^2*a8*f2*f7^2)/(a2*a3*a5^2*a7^2) + (a1*a4*a9*f2*f7^2)/
       (a5*a7^2) + (2*a1^2*a4*a6*a9*f2*f7^2)/(a3*a5^2*a7^2) + 
      (a1*a2*a4^2*a9^2*f2*f7^2)/(a3*a5^2*a7^2*a8) + (a1^3*a6*a8*f3*f7^2)/
       (a3*a5^2*a7^2) + (2*a1^2*a2*a4*a9*f3*f7^2)/(a3*a5^2*a7^2) + 
      (a1*a2^2*a4^2*a9^2*f3*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a1^2*a4*f4*f7^2)/(a5*a7^2) + (a1*a2*a4^2*a9*f4*f7^2)/(a5*a6*a7^2*a8) + 
      (a1*a6*f2*f6*f8)/(a3*a4) + (a1^2*a6*a8*f2*f6*f8)/(a3*a4*a5*a7) + 
      (a1*a2*a9*f2*f6*f8)/(a3*a5*a7) + (a1*a2*f3*f6*f8)/(a3*a4) + 
      (a1^2*a2*a8*f3*f6*f8)/(a3*a4*a5*a7) + (a1*a2^2*a9*f3*f6*f8)/
       (a3*a5*a6*a7) + (a1*a2*f4*f6*f8)/(a6*a7) + (2*a1*a6*a8*f2*f7*f8)/
       (a2*a4*a7) + (2*a1^2*a6^2*a8*f2*f7*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6*a8^2*f2*f7*f8)/(a2*a4*a5*a7^2) + (2*a1^3*a6^2*a8^2*f2*f7*f8)/
       (a2*a3*a4*a5^2*a7^2) + (a9*f2*f7*f8)/a7 + (2*a1*a6*a9*f2*f7*f8)/
       (a3*a5*a7) + (2*a1*a8*a9*f2*f7*f8)/(a5*a7^2) + 
      (4*a1^2*a6*a8*a9*f2*f7*f8)/(a3*a5^2*a7^2) + (2*a1*a2*a4*a9^2*f2*f7*f8)/
       (a3*a5^2*a7^2) + (2*a1^2*a6*a8*f3*f7*f8)/(a3*a4*a5*a7) + 
      (2*a1^3*a6*a8^2*f3*f7*f8)/(a3*a4*a5^2*a7^2) + (2*a1*a2*a9*f3*f7*f8)/
       (a3*a5*a7) + (4*a1^2*a2*a8*a9*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a2^2*a4*a9^2*f3*f7*f8)/(a3*a5^2*a6*a7^2) + (a1*f4*f7*f8)/a7 + 
      (2*a1^2*a8*f4*f7*f8)/(a5*a7^2) + (2*a1*a2*a4*a9*f4*f7*f8)/
       (a5*a6*a7^2) + (a5*a6*a8*f2*f8^2)/(a2*a4^2) + 
      (a1*a6^2*a8*f2*f8^2)/(a2*a3*a4^2) + (2*a1*a6*a8^2*f2*f8^2)/
       (a2*a4^2*a7) + (2*a1^2*a6^2*a8^2*f2*f8^2)/(a2*a3*a4^2*a5*a7) + 
      (a1^2*a6*a8^3*f2*f8^2)/(a2*a4^2*a5*a7^2) + (a1^3*a6^2*a8^3*f2*f8^2)/
       (a2*a3*a4^2*a5^2*a7^2) + (a8*a9*f2*f8^2)/(a4*a7) + 
      (2*a1*a6*a8*a9*f2*f8^2)/(a3*a4*a5*a7) + (a1*a8^2*a9*f2*f8^2)/
       (a4*a5*a7^2) + (2*a1^2*a6*a8^2*a9*f2*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a2*a8*a9^2*f2*f8^2)/(a3*a5^2*a7^2) + (a1*a6*a8*f3*f8^2)/(a3*a4^2) + 
      (2*a1^2*a6*a8^2*f3*f8^2)/(a3*a4^2*a5*a7) + (a1^3*a6*a8^3*f3*f8^2)/
       (a3*a4^2*a5^2*a7^2) + (2*a1*a2*a8*a9*f3*f8^2)/(a3*a4*a5*a7) + 
      (2*a1^2*a2*a8^2*a9*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a2^2*a8*a9^2*f3*f8^2)/(a3*a5^2*a6*a7^2) + (a1*a8*f4*f8^2)/(a4*a7) + 
      (a1^2*a8^2*f4*f8^2)/(a4*a5*a7^2) + (a1*a2*a8*a9*f4*f8^2)/(a5*a6*a7^2), 
     (2*a1*a2*a4*a6*f2*f5*f6*f7)/(a3*a5^2*a7) + (a1^2*a6^2*a8*f2*f5*f6*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f2*f5*f6*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2^2*a4*f3*f5*f6*f7)/(a3*a5^2*a7) + (a1^2*a2*a6*a8*f3*f5*f6*f7)/
       (a3*a5^2*a7*a9) + (a2^3*a4^2*a9*f3*f5*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (a2^2*a4^2*f4*f5*f6*f7)/(a5*a6*a7*a8) + (a1*a2*a4*f4*f5*f6*f7)/
       (a5*a7*a9) + (a1*a2*a4*f2*f4*f6^2*f7)/(a3*a5*a7*a8) + 
      (a1^2*a6*f2*f4*f6^2*f7)/(a3*a5*a7*a9) + (a1*a2^2*a4*f3*f4*f6^2*f7)/
       (a3*a5*a6*a7*a8) + (a1^2*a2*f3*f4*f6^2*f7)/(a3*a5*a7*a9) + 
      (a1*a2*a4*f4^2*f6^2*f7)/(a6*a7*a8*a9) + (2*a1*a4*a6*a8*f2*f5*f7^2)/
       (a5^2*a7^2) + (3*a1^2*a4*a6^2*a8*f2*f5*f7^2)/(a3*a5^3*a7^2) + 
      (a1^2*a6^2*a8^2*f2*f5*f7^2)/(a2*a5^2*a7^2*a9) + 
      (a1^3*a6^3*a8^2*f2*f5*f7^2)/(a2*a3*a5^3*a7^2*a9) + 
      (a2*a4^2*a9*f2*f5*f7^2)/(a5^2*a7^2) + (3*a1*a2*a4^2*a6*a9*f2*f5*f7^2)/
       (a3*a5^3*a7^2) + (a2^2*a4^3*a9^2*f2*f5*f7^2)/(a3*a5^3*a7^2*a8) + 
      (3*a1^2*a2*a4*a6*a8*f3*f5*f7^2)/(a3*a5^3*a7^2) + 
      (a1^3*a6^2*a8^2*f3*f5*f7^2)/(a3*a5^3*a7^2*a9) + 
      (3*a1*a2^2*a4^2*a9*f3*f5*f7^2)/(a3*a5^3*a7^2) + 
      (a2^3*a4^3*a9^2*f3*f5*f7^2)/(a3*a5^3*a6*a7^2*a8) + 
      (2*a1*a2*a4^2*f4*f5*f7^2)/(a5^2*a7^2) + (a1^2*a4*a6*a8*f4*f5*f7^2)/
       (a5^2*a7^2*a9) + (a2^2*a4^3*a9*f4*f5*f7^2)/(a5^2*a6*a7^2*a8) + 
      (a1*a4*f2*f4*f6*f7^2)/(a5*a7^2) + (2*a1^2*a4*a6*f2*f4*f6*f7^2)/
       (a3*a5^2*a7^2) + (a1^2*a6*a8*f2*f4*f6*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8*f2*f4*f6*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (a1*a2*a4^2*a9*f2*f4*f6*f7^2)/(a3*a5^2*a7^2*a8) + 
      (2*a1^2*a2*a4*f3*f4*f6*f7^2)/(a3*a5^2*a7^2) + 
      (a1^3*a6*a8*f3*f4*f6*f7^2)/(a3*a5^2*a7^2*a9) + 
      (a1*a2^2*a4^2*a9*f3*f4*f6*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a1*a2*a4^2*f4^2*f6*f7^2)/(a5*a6*a7^2*a8) + (a1^2*a4*f4^2*f6*f7^2)/
       (a5*a7^2*a9) + (a2*a6*f2*f5*f6*f8)/(a3*a5) + 
      (2*a1*a2*a6*a8*f2*f5*f6*f8)/(a3*a5^2*a7) + (a1*a6^2*a8*f2*f5*f6*f8)/
       (a3*a4*a5*a9) + (a1^2*a6^2*a8^2*f2*f5*f6*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f2*f5*f6*f8)/(a3*a5^2*a7) + (a2^2*f3*f5*f6*f8)/(a3*a5) + 
      (2*a1*a2^2*a8*f3*f5*f6*f8)/(a3*a5^2*a7) + (a1*a2*a6*a8*f3*f5*f6*f8)/
       (a3*a4*a5*a9) + (a1^2*a2*a6*a8^2*f3*f5*f6*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^3*a4*a9*f3*f5*f6*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*f4*f5*f6*f8)/
       (a5*a6*a7) + (a1*a2*a8*f4*f5*f6*f8)/(a5*a7*a9) + 
      (a1*a2*f2*f4*f6^2*f8)/(a3*a5*a7) + (a1*a6*f2*f4*f6^2*f8)/(a3*a4*a9) + 
      (a1^2*a6*a8*f2*f4*f6^2*f8)/(a3*a4*a5*a7*a9) + (a1*a2^2*f3*f4*f6^2*f8)/
       (a3*a5*a6*a7) + (a1*a2*f3*f4*f6^2*f8)/(a3*a4*a9) + 
      (a1^2*a2*a8*f3*f4*f6^2*f8)/(a3*a4*a5*a7*a9) + (a1*a2*f4^2*f6^2*f8)/
       (a6*a7*a9) + (2*a6*a8*f2*f5*f7*f8)/(a5*a7) + 
      (4*a1*a6^2*a8*f2*f5*f7*f8)/(a3*a5^2*a7) + (4*a1*a6*a8^2*f2*f5*f7*f8)/
       (a5^2*a7^2) + (6*a1^2*a6^2*a8^2*f2*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a1*a6^2*a8^2*f2*f5*f7*f8)/(a2*a4*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f2*f5*f7*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f2*f5*f7*f8)/(a2*a4*a5^2*a7^2*a9) + 
      (2*a1^3*a6^3*a8^3*f2*f5*f7*f8)/(a2*a3*a4*a5^3*a7^2*a9) + 
      (2*a2*a4*a6*a9*f2*f5*f7*f8)/(a3*a5^2*a7) + (2*a2*a4*a8*a9*f2*f5*f7*f8)/
       (a5^2*a7^2) + (6*a1*a2*a4*a6*a8*a9*f2*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2^2*a4^2*a9^2*f2*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (4*a1*a2*a6*a8*f3*f5*f7*f8)/(a3*a5^2*a7) + 
      (6*a1^2*a2*a6*a8^2*f3*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a1^2*a6^2*a8^2*f3*f5*f7*f8)/(a3*a4*a5^2*a7*a9) + 
      (2*a1^3*a6^2*a8^3*f3*f5*f7*f8)/(a3*a4*a5^3*a7^2*a9) + 
      (2*a2^2*a4*a9*f3*f5*f7*f8)/(a3*a5^2*a7) + 
      (6*a1*a2^2*a4*a8*a9*f3*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2^3*a4^2*a9^2*f3*f5*f7*f8)/(a3*a5^3*a6*a7^2) + 
      (a2*a4*f4*f5*f7*f8)/(a5*a7) + (4*a1*a2*a4*a8*f4*f5*f7*f8)/(a5^2*a7^2) + 
      (a1*a6*a8*f4*f5*f7*f8)/(a5*a7*a9) + (2*a1^2*a6*a8^2*f4*f5*f7*f8)/
       (a5^2*a7^2*a9) + (2*a2^2*a4^2*a9*f4*f5*f7*f8)/(a5^2*a6*a7^2) + 
      (f2*f4*f6*f7*f8)/a7 + (2*a1*a6*f2*f4*f6*f7*f8)/(a3*a5*a7) + 
      (2*a1*a8*f2*f4*f6*f7*f8)/(a5*a7^2) + (4*a1^2*a6*a8*f2*f4*f6*f7*f8)/
       (a3*a5^2*a7^2) + (2*a1*a6*a8*f2*f4*f6*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f2*f4*f6*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a6*a8^2*f2*f4*f6*f7*f8)/(a2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^2*f2*f4*f6*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2*a4*a9*f2*f4*f6*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a2*f3*f4*f6*f7*f8)/(a3*a5*a7) + (4*a1^2*a2*a8*f3*f4*f6*f7*f8)/
       (a3*a5^2*a7^2) + (2*a1^2*a6*a8*f3*f4*f6*f7*f8)/(a3*a4*a5*a7*a9) + 
      (2*a1^3*a6*a8^2*f3*f4*f6*f7*f8)/(a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2^2*a4*a9*f3*f4*f6*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a2*a4*f4^2*f6*f7*f8)/(a5*a6*a7^2) + (a1*f4^2*f6*f7*f8)/(a7*a9) + 
      (2*a1^2*a8*f4^2*f6*f7*f8)/(a5*a7^2*a9) + (a6^2*a8*f2*f5*f8^2)/
       (a3*a4*a5) + (2*a6*a8^2*f2*f5*f8^2)/(a4*a5*a7) + 
      (4*a1*a6^2*a8^2*f2*f5*f8^2)/(a3*a4*a5^2*a7) + (2*a1*a6*a8^3*f2*f5*f8^2)/
       (a4*a5^2*a7^2) + (3*a1^2*a6^2*a8^3*f2*f5*f8^2)/(a3*a4*a5^3*a7^2) + 
      (a6^2*a8^2*f2*f5*f8^2)/(a2*a4^2*a9) + (a1*a6^3*a8^2*f2*f5*f8^2)/
       (a2*a3*a4^2*a5*a9) + (2*a1*a6^2*a8^3*f2*f5*f8^2)/(a2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f2*f5*f8^2)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1^2*a6^2*a8^4*f2*f5*f8^2)/(a2*a4^2*a5^2*a7^2*a9) + 
      (a1^3*a6^3*a8^4*f2*f5*f8^2)/(a2*a3*a4^2*a5^3*a7^2*a9) + 
      (2*a2*a6*a8*a9*f2*f5*f8^2)/(a3*a5^2*a7) + (a2*a8^2*a9*f2*f5*f8^2)/
       (a5^2*a7^2) + (3*a1*a2*a6*a8^2*a9*f2*f5*f8^2)/(a3*a5^3*a7^2) + 
      (a2^2*a4*a8*a9^2*f2*f5*f8^2)/(a3*a5^3*a7^2) + (a2*a6*a8*f3*f5*f8^2)/
       (a3*a4*a5) + (4*a1*a2*a6*a8^2*f3*f5*f8^2)/(a3*a4*a5^2*a7) + 
      (3*a1^2*a2*a6*a8^3*f3*f5*f8^2)/(a3*a4*a5^3*a7^2) + 
      (a1*a6^2*a8^2*f3*f5*f8^2)/(a3*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^3*f3*f5*f8^2)/(a3*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^2*a8^4*f3*f5*f8^2)/(a3*a4^2*a5^3*a7^2*a9) + 
      (2*a2^2*a8*a9*f3*f5*f8^2)/(a3*a5^2*a7) + (3*a1*a2^2*a8^2*a9*f3*f5*f8^2)/
       (a3*a5^3*a7^2) + (a2^3*a4*a8*a9^2*f3*f5*f8^2)/(a3*a5^3*a6*a7^2) + 
      (a2*a8*f4*f5*f8^2)/(a5*a7) + (2*a1*a2*a8^2*f4*f5*f8^2)/(a5^2*a7^2) + 
      (a1*a6*a8^2*f4*f5*f8^2)/(a4*a5*a7*a9) + (a1^2*a6*a8^3*f4*f5*f8^2)/
       (a4*a5^2*a7^2*a9) + (a2^2*a4*a8*a9*f4*f5*f8^2)/(a5^2*a6*a7^2) + 
      (a8*f2*f4*f6*f8^2)/(a4*a7) + (2*a1*a6*a8*f2*f4*f6*f8^2)/(a3*a4*a5*a7) + 
      (a1*a8^2*f2*f4*f6*f8^2)/(a4*a5*a7^2) + (2*a1^2*a6*a8^2*f2*f4*f6*f8^2)/
       (a3*a4*a5^2*a7^2) + (a5*a6*a8*f2*f4*f6*f8^2)/(a2*a4^2*a9) + 
      (a1*a6^2*a8*f2*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a6*a8^2*f2*f4*f6*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f2*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a6*a8^3*f2*f4*f6*f8^2)/(a2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^3*f2*f4*f6*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a2*a8*a9*f2*f4*f6*f8^2)/(a3*a5^2*a7^2) + (2*a1*a2*a8*f3*f4*f6*f8^2)/
       (a3*a4*a5*a7) + (2*a1^2*a2*a8^2*f3*f4*f6*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a6*a8*f3*f4*f6*f8^2)/(a3*a4^2*a9) + (2*a1^2*a6*a8^2*f3*f4*f6*f8^2)/
       (a3*a4^2*a5*a7*a9) + (a1^3*a6*a8^3*f3*f4*f6*f8^2)/
       (a3*a4^2*a5^2*a7^2*a9) + (a1*a2^2*a8*a9*f3*f4*f6*f8^2)/
       (a3*a5^2*a6*a7^2) + (a1*a2*a8*f4^2*f6*f8^2)/(a5*a6*a7^2) + 
      (a1*a8*f4^2*f6*f8^2)/(a4*a7*a9) + (a1^2*a8^2*f4^2*f6*f8^2)/
       (a4*a5*a7^2*a9), (a2^2*a4*f3*f5*f6)/(a5*a6*a8) + 
      (a1*a2*f3*f5*f6)/(a5*a9) + (a2*a3*a4*f4*f5*f6)/(a6*a8*a9) + 
      (a1*a2*f2*f3*f6^2)/(a3*a5*a8) + (a2^2*a4*a9*f2*f3*f6^2)/
       (a3*a5*a6*a8^2) + (a1*a2^2*f3^2*f6^2)/(a3*a5*a6*a8) + 
      (a2^3*a4*a9*f3^2*f6^2)/(a3*a5*a6^2*a8^2) + (a2*a4*f2*f4*f6^2)/
       (a6*a8^2) + (2*a2^2*a4*f3*f4*f6^2)/(a6^2*a8^2) + 
      (a1*a2*f3*f4*f6^2)/(a6*a8*a9) + (a2*a3*a4*a5*f4^2*f6^2)/
       (a6^2*a8^2*a9) + (2*a1*a2*a4*f3*f5*f7)/(a5^2*a7) + 
      (a1^2*a6*a8*f3*f5*f7)/(a5^2*a7*a9) + (a2^2*a4^2*a9*f3*f5*f7)/
       (a5^2*a6*a7*a8) + (a2*a3*a4^2*f4*f5*f7)/(a5*a6*a7*a8) + 
      (a1*a3*a4*f4*f5*f7)/(a5*a7*a9) + (a1*f2*f3*f6*f7)/(a5*a7) + 
      (2*a1^2*a6*f2*f3*f6*f7)/(a3*a5^2*a7) + (4*a1*a2*a4*a9*f2*f3*f6*f7)/
       (a3*a5^2*a7*a8) + (a2*a4*a9*f2*f3*f6*f7)/(a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f6*f7)/(a3*a5^2*a6*a7*a8^2) + 
      (2*a1^2*a2*f3^2*f6*f7)/(a3*a5^2*a7) + (4*a1*a2^2*a4*a9*f3^2*f6*f7)/
       (a3*a5^2*a6*a7*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/
       (a3*a5^2*a6^2*a7*a8^2) + (2*a1*a4*f2*f4*f6*f7)/(a5*a7*a8) + 
      (a3*a4*f2*f4*f6*f7)/(a6*a7*a8) + (2*a2*a4^2*a9*f2*f4*f6*f7)/
       (a5*a6*a7*a8^2) + (5*a1*a2*a4*f3*f4*f6*f7)/(a5*a6*a7*a8) + 
      (a1^2*f3*f4*f6*f7)/(a5*a7*a9) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/
       (a5*a6^2*a7*a8^2) + (2*a2*a3*a4^2*f4^2*f6*f7)/(a6^2*a7*a8^2) + 
      (a1*a3*a4*f4^2*f6*f7)/(a6*a7*a8*a9) + (a1^2*a6*a8*f2*f3*f7^2)/
       (a2*a5^2*a7^2) + (a1^3*a6^2*a8*f2*f3*f7^2)/(a2*a3*a5^3*a7^2) + 
      (2*a1*a4*a9*f2*f3*f7^2)/(a5^2*a7^2) + (3*a1^2*a4*a6*a9*f2*f3*f7^2)/
       (a3*a5^3*a7^2) + (3*a1*a2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2*a4^2*a9^2*f2*f3*f7^2)/(a5^2*a6*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f2*f3*f7^2)/(a3*a5^3*a6*a7^2*a8^2) + 
      (a1^3*a6*a8*f3^2*f7^2)/(a3*a5^3*a7^2) + (3*a1^2*a2*a4*a9*f3^2*f7^2)/
       (a3*a5^3*a7^2) + (3*a1*a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a3*a5^3*a6*a7^2*a8) + (a2^3*a4^3*a9^3*f3^2*f7^2)/
       (a3*a5^3*a6^2*a7^2*a8^2) + (a1*a3*a4*f2*f4*f7^2)/(a2*a5*a7^2) + 
      (a1^2*a4*a6*f2*f4*f7^2)/(a2*a5^2*a7^2) + (2*a1*a4^2*a9*f2*f4*f7^2)/
       (a5^2*a7^2*a8) + (a3*a4^2*a9*f2*f4*f7^2)/(a5*a6*a7^2*a8) + 
      (a2*a4^3*a9^2*f2*f4*f7^2)/(a5^2*a6*a7^2*a8^2) + 
      (2*a1^2*a4*f3*f4*f7^2)/(a5^2*a7^2) + (4*a1*a2*a4^2*a9*f3*f4*f7^2)/
       (a5^2*a6*a7^2*a8) + (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/
       (a5^2*a6^2*a7^2*a8^2) + (a1*a3*a4^2*f4^2*f7^2)/(a5*a6*a7^2*a8) + 
      (a2*a3*a4^3*a9*f4^2*f7^2)/(a5*a6^2*a7^2*a8^2) + (a2*f3*f5*f8)/a5 + 
      (2*a1*a2*a8*f3*f5*f8)/(a5^2*a7) + (a1*a6*a8*f3*f5*f8)/(a4*a5*a9) + 
      (a1^2*a6*a8^2*f3*f5*f8)/(a4*a5^2*a7*a9) + (a2^2*a4*a9*f3*f5*f8)/
       (a5^2*a6*a7) + (a2*a3*a4*f4*f5*f8)/(a5*a6*a7) + 
      (a1*a3*a8*f4*f5*f8)/(a5*a7*a9) + (f2*f3*f6*f8)/a4 + 
      (2*a1*a6*f2*f3*f6*f8)/(a3*a4*a5) + (a1*a8*f2*f3*f6*f8)/(a4*a5*a7) + 
      (2*a1^2*a6*a8*f2*f3*f6*f8)/(a3*a4*a5^2*a7) + (4*a1*a2*a9*f2*f3*f6*f8)/
       (a3*a5^2*a7) + (a2*a9*f2*f3*f6*f8)/(a5*a6*a7) + 
      (2*a2*a9*f2*f3*f6*f8)/(a3*a5*a8) + (2*a2^2*a4*a9^2*f2*f3*f6*f8)/
       (a3*a5^2*a6*a7*a8) + (2*a1*a2*f3^2*f6*f8)/(a3*a4*a5) + 
      (2*a1^2*a2*a8*f3^2*f6*f8)/(a3*a4*a5^2*a7) + (4*a1*a2^2*a9*f3^2*f6*f8)/
       (a3*a5^2*a6*a7) + (2*a2^2*a9*f3^2*f6*f8)/(a3*a5*a6*a8) + 
      (2*a2^3*a4*a9^2*f3^2*f6*f8)/(a3*a5^2*a6^2*a7*a8) + 
      (2*a1*f2*f4*f6*f8)/(a5*a7) + (a3*f2*f4*f6*f8)/(a6*a7) + 
      (f2*f4*f6*f8)/a8 + (2*a2*a4*a9*f2*f4*f6*f8)/(a5*a6*a7*a8) + 
      (5*a1*a2*f3*f4*f6*f8)/(a5*a6*a7) + (2*a2*f3*f4*f6*f8)/(a6*a8) + 
      (a1*f3*f4*f6*f8)/(a4*a9) + (a1^2*a8*f3*f4*f6*f8)/(a4*a5*a7*a9) + 
      (4*a2^2*a4*a9*f3*f4*f6*f8)/(a5*a6^2*a7*a8) + (2*a2*a3*a4*f4^2*f6*f8)/
       (a6^2*a7*a8) + (a1*a3*f4^2*f6*f8)/(a6*a7*a9) + 
      (2*a1*a6*a8*f2*f3*f7*f8)/(a2*a4*a5*a7) + (2*a1^2*a6^2*a8*f2*f3*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (2*a1^2*a6*a8^2*f2*f3*f7*f8)/(a2*a4*a5^2*a7^2) + 
      (2*a1^3*a6^2*a8^2*f2*f3*f7*f8)/(a2*a3*a4*a5^3*a7^2) + 
      (2*a9*f2*f3*f7*f8)/(a5*a7) + (4*a1*a6*a9*f2*f3*f7*f8)/(a3*a5^2*a7) + 
      (4*a1*a8*a9*f2*f3*f7*f8)/(a5^2*a7^2) + (6*a1^2*a6*a8*a9*f2*f3*f7*f8)/
       (a3*a5^3*a7^2) + (6*a1*a2*a4*a9^2*f2*f3*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4*a9^2*f2*f3*f7*f8)/(a5^2*a6*a7^2) + (2*a2*a4*a9^2*f2*f3*f7*f8)/
       (a3*a5^2*a7*a8) + (2*a2^2*a4^2*a9^3*f2*f3*f7*f8)/
       (a3*a5^3*a6*a7^2*a8) + (2*a1^2*a6*a8*f3^2*f7*f8)/(a3*a4*a5^2*a7) + 
      (2*a1^3*a6*a8^2*f3^2*f7*f8)/(a3*a4*a5^3*a7^2) + 
      (4*a1*a2*a9*f3^2*f7*f8)/(a3*a5^2*a7) + (6*a1^2*a2*a8*a9*f3^2*f7*f8)/
       (a3*a5^3*a7^2) + (6*a1*a2^2*a4*a9^2*f3^2*f7*f8)/(a3*a5^3*a6*a7^2) + 
      (2*a2^2*a4*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^3*f3^2*f7*f8)/(a3*a5^3*a6^2*a7^2*a8) + 
      (a3*f2*f4*f7*f8)/(a2*a7) + (a1*a6*f2*f4*f7*f8)/(a2*a5*a7) + 
      (2*a1*a3*a8*f2*f4*f7*f8)/(a2*a5*a7^2) + (2*a1^2*a6*a8*f2*f4*f7*f8)/
       (a2*a5^2*a7^2) + (4*a1*a4*a9*f2*f4*f7*f8)/(a5^2*a7^2) + 
      (2*a3*a4*a9*f2*f4*f7*f8)/(a5*a6*a7^2) + (a4*a9*f2*f4*f7*f8)/
       (a5*a7*a8) + (2*a2*a4^2*a9^2*f2*f4*f7*f8)/(a5^2*a6*a7^2*a8) + 
      (2*a1*f3*f4*f7*f8)/(a5*a7) + (4*a1^2*a8*f3*f4*f7*f8)/(a5^2*a7^2) + 
      (8*a1*a2*a4*a9*f3*f4*f7*f8)/(a5^2*a6*a7^2) + (2*a2*a4*a9*f3*f4*f7*f8)/
       (a5*a6*a7*a8) + (4*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a5^2*a6^2*a7^2*a8) + 
      (2*a1*a3*a4*f4^2*f7*f8)/(a5*a6*a7^2) + (2*a2*a3*a4^2*a9*f4^2*f7*f8)/
       (a5*a6^2*a7^2*a8) + (a6*a8*f2*f3*f8^2)/(a2*a4^2) + 
      (a1*a6^2*a8*f2*f3*f8^2)/(a2*a3*a4^2*a5) + (2*a1*a6*a8^2*f2*f3*f8^2)/
       (a2*a4^2*a5*a7) + (2*a1^2*a6^2*a8^2*f2*f3*f8^2)/(a2*a3*a4^2*a5^2*a7) + 
      (a1^2*a6*a8^3*f2*f3*f8^2)/(a2*a4^2*a5^2*a7^2) + 
      (a1^3*a6^2*a8^3*f2*f3*f8^2)/(a2*a3*a4^2*a5^3*a7^2) + 
      (a6*a9*f2*f3*f8^2)/(a3*a4*a5) + (2*a8*a9*f2*f3*f8^2)/(a4*a5*a7) + 
      (4*a1*a6*a8*a9*f2*f3*f8^2)/(a3*a4*a5^2*a7) + (2*a1*a8^2*a9*f2*f3*f8^2)/
       (a4*a5^2*a7^2) + (3*a1^2*a6*a8^2*a9*f2*f3*f8^2)/(a3*a4*a5^3*a7^2) + 
      (2*a2*a9^2*f2*f3*f8^2)/(a3*a5^2*a7) + (3*a1*a2*a8*a9^2*f2*f3*f8^2)/
       (a3*a5^3*a7^2) + (a2*a8*a9^2*f2*f3*f8^2)/(a5^2*a6*a7^2) + 
      (a2^2*a4*a9^3*f2*f3*f8^2)/(a3*a5^3*a6*a7^2) + (a1*a6*a8*f3^2*f8^2)/
       (a3*a4^2*a5) + (2*a1^2*a6*a8^2*f3^2*f8^2)/(a3*a4^2*a5^2*a7) + 
      (a1^3*a6*a8^3*f3^2*f8^2)/(a3*a4^2*a5^3*a7^2) + 
      (a2*a9*f3^2*f8^2)/(a3*a4*a5) + (4*a1*a2*a8*a9*f3^2*f8^2)/
       (a3*a4*a5^2*a7) + (3*a1^2*a2*a8^2*a9*f3^2*f8^2)/(a3*a4*a5^3*a7^2) + 
      (2*a2^2*a9^2*f3^2*f8^2)/(a3*a5^2*a6*a7) + (3*a1*a2^2*a8*a9^2*f3^2*f8^2)/
       (a3*a5^3*a6*a7^2) + (a2^3*a4*a9^3*f3^2*f8^2)/(a3*a5^3*a6^2*a7^2) + 
      (a3*a8*f2*f4*f8^2)/(a2*a4*a7) + (a1*a6*a8*f2*f4*f8^2)/(a2*a4*a5*a7) + 
      (a1*a3*a8^2*f2*f4*f8^2)/(a2*a4*a5*a7^2) + (a1^2*a6*a8^2*f2*f4*f8^2)/
       (a2*a4*a5^2*a7^2) + (a9*f2*f4*f8^2)/(a5*a7) + 
      (2*a1*a8*a9*f2*f4*f8^2)/(a5^2*a7^2) + (a3*a8*a9*f2*f4*f8^2)/
       (a5*a6*a7^2) + (a2*a4*a9^2*f2*f4*f8^2)/(a5^2*a6*a7^2) + 
      (2*a1*a8*f3*f4*f8^2)/(a4*a5*a7) + (2*a1^2*a8^2*f3*f4*f8^2)/
       (a4*a5^2*a7^2) + (2*a2*a9*f3*f4*f8^2)/(a5*a6*a7) + 
      (4*a1*a2*a8*a9*f3*f4*f8^2)/(a5^2*a6*a7^2) + (2*a2^2*a4*a9^2*f3*f4*f8^2)/
       (a5^2*a6^2*a7^2) + (a1*a3*a8*f4^2*f8^2)/(a5*a6*a7^2) + 
      (a2*a3*a4*a9*f4^2*f8^2)/(a5*a6^2*a7^2), 
     (a2*a4*a7*f2*f5*f6)/(a1*a3*a8) + (a5*a7*f1*f2*f5*f6)/(a1*a3*a8) + 
      (a2^2*a4*a7*f3*f5*f6)/(a1*a3*a6*a8) + (a2*a5*a7*f1*f3*f5*f6)/
       (a1*a3*a6*a8) + (a2*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a5^2*a7*f1*f4*f5*f6)/(a1*a6*a8*a9) + (a2*a4*a7*a9*f2^2*f6^2)/
       (a1*a3^2*a8^2) + (a5*a7*a9*f1*f2^2*f6^2)/(a1*a3^2*a8^2) + 
      (2*a2^2*a4*a7*a9*f2*f3*f6^2)/(a1*a3^2*a6*a8^2) + 
      (2*a2*a5*a7*a9*f1*f2*f3*f6^2)/(a1*a3^2*a6*a8^2) + 
      (a2^3*a4*a7*a9*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (a2^2*a5*a7*a9*f1*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (2*a2*a4*a5*a7*f2*f4*f6^2)/(a1*a3*a6*a8^2) + (2*a5^2*a7*f1*f2*f4*f6^2)/
       (a1*a3*a6*a8^2) + (2*a2^2*a4*a5*a7*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (2*a2*a5^2*a7*f1*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a5^3*a7*f1*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (a4*a6*f2*f5*f7)/(a3*a5) + 
      (a2*a4^2*a9*f2*f5*f7)/(a1*a3*a5*a8) + (a4*a9*f1*f2*f5*f7)/(a1*a3*a8) + 
      (a2*a4*f3*f5*f7)/(a3*a5) + (a2^2*a4^2*a9*f3*f5*f7)/(a1*a3*a5*a6*a8) + 
      (a2*a4*a9*f1*f3*f5*f7)/(a1*a3*a6*a8) + (a2*a4^2*f4*f5*f7)/(a1*a6*a8) + 
      (a4*a5*f1*f4*f5*f7)/(a1*a6*a8) + (a4*a9*f2^2*f6*f7)/(a1*a3*a8) + 
      (2*a4*a6*a9*f2^2*f6*f7)/(a3^2*a5*a8) + (2*a2*a4^2*a9^2*f2^2*f6*f7)/
       (a1*a3^2*a5*a8^2) + (a5*a9*f1*f2^2*f6*f7)/(a1*a2*a3*a8) + 
      (a6*a9*f1*f2^2*f6*f7)/(a2*a3^2*a8) + (2*a4*a9^2*f1*f2^2*f6*f7)/
       (a1*a3^2*a8^2) + (4*a2*a4*a9*f2*f3*f6*f7)/(a3^2*a5*a8) + 
      (a2*a4*a9*f2*f3*f6*f7)/(a1*a3*a6*a8) + (4*a2^2*a4^2*a9^2*f2*f3*f6*f7)/
       (a1*a3^2*a5*a6*a8^2) + (2*a9*f1*f2*f3*f6*f7)/(a3^2*a8) + 
      (a5*a9*f1*f2*f3*f6*f7)/(a1*a3*a6*a8) + (4*a2*a4*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3^2*a6*a8^2) + (2*a2^2*a4*a9*f3^2*f6*f7)/(a3^2*a5*a6*a8) + 
      (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/(a1*a3^2*a5*a6^2*a8^2) + 
      (a2*a9*f1*f3^2*f6*f7)/(a3^2*a6*a8) + (2*a2^2*a4*a9^2*f1*f3^2*f6*f7)/
       (a1*a3^2*a6^2*a8^2) + (2*a4*f2*f4*f6*f7)/(a3*a8) + 
      (a4*a5*f2*f4*f6*f7)/(a1*a6*a8) + (4*a2*a4^2*a9*f2*f4*f6*f7)/
       (a1*a3*a6*a8^2) + (a5*f1*f2*f4*f6*f7)/(a2*a3*a8) + 
      (a5^2*f1*f2*f4*f6*f7)/(a1*a2*a6*a8) + (4*a4*a5*a9*f1*f2*f4*f6*f7)/
       (a1*a3*a6*a8^2) + (2*a2*a4*f3*f4*f6*f7)/(a3*a6*a8) + 
      (4*a2^2*a4^2*a9*f3*f4*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (a5*f1*f3*f4*f6*f7)/(a3*a6*a8) + (4*a2*a4*a5*a9*f1*f3*f4*f6*f7)/
       (a1*a3*a6^2*a8^2) + (2*a2*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (2*a4*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + (a4*a6*a9*f2^2*f7^2)/
       (a2*a3*a5*a7) + (a1*a4*a6^2*a9*f2^2*f7^2)/(a2*a3^2*a5^2*a7) + 
      (a4^2*a9^2*f2^2*f7^2)/(a1*a3*a5*a7*a8) + (2*a4^2*a6*a9^2*f2^2*f7^2)/
       (a3^2*a5^2*a7*a8) + (a2*a4^3*a9^3*f2^2*f7^2)/(a1*a3^2*a5^2*a7*a8^2) + 
      (a4*a9^2*f1*f2^2*f7^2)/(a1*a2*a3*a7*a8) + (a4*a6*a9^2*f1*f2^2*f7^2)/
       (a2*a3^2*a5*a7*a8) + (a4^2*a9^3*f1*f2^2*f7^2)/(a1*a3^2*a5*a7*a8^2) + 
      (a4*a9*f2*f3*f7^2)/(a3*a5*a7) + (2*a1*a4*a6*a9*f2*f3*f7^2)/
       (a3^2*a5^2*a7) + (4*a2*a4^2*a9^2*f2*f3*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a2*a4^2*a9^2*f2*f3*f7^2)/(a1*a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f2*f3*f7^2)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (2*a4*a9^2*f1*f2*f3*f7^2)/(a3^2*a5*a7*a8) + (a4*a9^2*f1*f2*f3*f7^2)/
       (a1*a3*a6*a7*a8) + (2*a2*a4^2*a9^3*f1*f2*f3*f7^2)/
       (a1*a3^2*a5*a6*a7*a8^2) + (a1*a2*a4*a9*f3^2*f7^2)/(a3^2*a5^2*a7) + 
      (2*a2^2*a4^2*a9^2*f3^2*f7^2)/(a3^2*a5^2*a6*a7*a8) + 
      (a2^3*a4^3*a9^3*f3^2*f7^2)/(a1*a3^2*a5^2*a6^2*a7*a8^2) + 
      (a2*a4*a9^2*f1*f3^2*f7^2)/(a3^2*a5*a6*a7*a8) + 
      (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/(a1*a3^2*a5*a6^2*a7*a8^2) + 
      (2*a4^2*a9*f2*f4*f7^2)/(a3*a5*a7*a8) + (a4^2*a9*f2*f4*f7^2)/
       (a1*a6*a7*a8) + (2*a2*a4^3*a9^2*f2*f4*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (a4*a9*f1*f2*f4*f7^2)/(a2*a3*a7*a8) + (a4*a5*a9*f1*f2*f4*f7^2)/
       (a1*a2*a6*a7*a8) + (2*a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a3*a6*a7*a8^2) + 
      (2*a2*a4^2*a9*f3*f4*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a4*a9*f1*f3*f4*f7^2)/(a3*a6*a7*a8) + (2*a2*a4^2*a9^2*f1*f3*f4*f7^2)/
       (a1*a3*a6^2*a7*a8^2) + (a2*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
      (a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + (a6*a9*f2^2*f6*f8)/
       (a3^2*a5) + (a2*a4*a9^2*f2^2*f6*f8)/(a1*a3^2*a5*a8) + 
      (a9^2*f1*f2^2*f6*f8)/(a1*a3^2*a8) + (2*a2*a9*f2*f3*f6*f8)/(a3^2*a5) + 
      (2*a2^2*a4*a9^2*f2*f3*f6*f8)/(a1*a3^2*a5*a6*a8) + 
      (2*a2*a9^2*f1*f2*f3*f6*f8)/(a1*a3^2*a6*a8) + (a2^2*a9*f3^2*f6*f8)/
       (a3^2*a5*a6) + (a2^3*a4*a9^2*f3^2*f6*f8)/(a1*a3^2*a5*a6^2*a8) + 
      (a2^2*a9^2*f1*f3^2*f6*f8)/(a1*a3^2*a6^2*a8) + (f2*f4*f6*f8)/a3 + 
      (2*a2*a4*a9*f2*f4*f6*f8)/(a1*a3*a6*a8) + (2*a5*a9*f1*f2*f4*f6*f8)/
       (a1*a3*a6*a8) + (a2*f3*f4*f6*f8)/(a3*a6) + (2*a2^2*a4*a9*f3*f4*f6*f8)/
       (a1*a3*a6^2*a8) + (2*a2*a5*a9*f1*f3*f4*f6*f8)/(a1*a3*a6^2*a8) + 
      (a2*a4*a5*f4^2*f6*f8)/(a1*a6^2*a8) + (a5^2*f1*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a6*a8*a9*f2^2*f7*f8)/(a2*a3*a5*a7) + 
      (a1*a6^2*a8*a9*f2^2*f7*f8)/(a2*a3^2*a5^2*a7) + 
      (a4*a9^2*f2^2*f7*f8)/(a1*a3*a5*a7) + (2*a4*a6*a9^2*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (a2*a4^2*a9^3*f2^2*f7*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (a9^2*f1*f2^2*f7*f8)/(a1*a2*a3*a7) + (a6*a9^2*f1*f2^2*f7*f8)/
       (a2*a3^2*a5*a7) + (a4*a9^3*f1*f2^2*f7*f8)/(a1*a3^2*a5*a7*a8) + 
      (a8*a9*f2*f3*f7*f8)/(a3*a5*a7) + (2*a1*a6*a8*a9*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (4*a2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7) + 
      (a2*a4*a9^2*f2*f3*f7*f8)/(a1*a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (2*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5*a7) + (a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a6*a7) + (2*a2*a4*a9^3*f1*f2*f3*f7*f8)/(a1*a3^2*a5*a6*a7*a8) + 
      (a1*a2*a8*a9*f3^2*f7*f8)/(a3^2*a5^2*a7) + (2*a2^2*a4*a9^2*f3^2*f7*f8)/
       (a3^2*a5^2*a6*a7) + (a2^3*a4^2*a9^3*f3^2*f7*f8)/
       (a1*a3^2*a5^2*a6^2*a7*a8) + (a2*a9^2*f1*f3^2*f7*f8)/(a3^2*a5*a6*a7) + 
      (a2^2*a4*a9^3*f1*f3^2*f7*f8)/(a1*a3^2*a5*a6^2*a7*a8) + 
      (2*a4*a9*f2*f4*f7*f8)/(a3*a5*a7) + (a4*a9*f2*f4*f7*f8)/(a1*a6*a7) + 
      (2*a2*a4^2*a9^2*f2*f4*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a9*f1*f2*f4*f7*f8)/(a2*a3*a7) + (a5*a9*f1*f2*f4*f7*f8)/(a1*a2*a6*a7) + 
      (2*a4*a9^2*f1*f2*f4*f7*f8)/(a1*a3*a6*a7*a8) + (2*a2*a4*a9*f3*f4*f7*f8)/
       (a3*a5*a6*a7) + (2*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (a9*f1*f3*f4*f7*f8)/(a3*a6*a7) + (2*a2*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a3*a6^2*a7*a8) + (a2*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
      (a4*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8), 
     (a1*a6*a9*f2^2*f6)/(a3^2*a5) + (a2*a4*a9^2*f2^2*f6)/(a3^2*a5*a8) + 
      (2*a1*a2*a9*f2*f3*f6)/(a3^2*a5) + (2*a2^2*a4*a9^2*f2*f3*f6)/
       (a3^2*a5*a6*a8) + (a1*a2^2*a9*f3^2*f6)/(a3^2*a5*a6) + 
      (a2^3*a4*a9^2*f3^2*f6)/(a3^2*a5*a6^2*a8) + (a1*f2*f4*f6)/a3 + 
      (2*a2*a4*a9*f2*f4*f6)/(a3*a6*a8) + (a1*a2*f3*f4*f6)/(a3*a6) + 
      (2*a2^2*a4*a9*f3*f4*f6)/(a3*a6^2*a8) + (a2*a4*a5*f4^2*f6)/(a6^2*a8) + 
      (a1*a6*a8*a9*f2^2*f7)/(a2*a3*a5*a7) + (a1^2*a6^2*a8*a9*f2^2*f7)/
       (a2*a3^2*a5^2*a7) + (a4*a9^2*f2^2*f7)/(a3*a5*a7) + 
      (2*a1*a4*a6*a9^2*f2^2*f7)/(a3^2*a5^2*a7) + (a2*a4^2*a9^3*f2^2*f7)/
       (a3^2*a5^2*a7*a8) + (a1*a8*a9*f2*f3*f7)/(a3*a5*a7) + 
      (2*a1^2*a6*a8*a9*f2*f3*f7)/(a3^2*a5^2*a7) + (4*a1*a2*a4*a9^2*f2*f3*f7)/
       (a3^2*a5^2*a7) + (a2*a4*a9^2*f2*f3*f7)/(a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^3*f2*f3*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1^2*a2*a8*a9*f3^2*f7)/(a3^2*a5^2*a7) + (2*a1*a2^2*a4*a9^2*f3^2*f7)/
       (a3^2*a5^2*a6*a7) + (a2^3*a4^2*a9^3*f3^2*f7)/(a3^2*a5^2*a6^2*a7*a8) + 
      (2*a1*a4*a9*f2*f4*f7)/(a3*a5*a7) + (a4*a9*f2*f4*f7)/(a6*a7) + 
      (2*a2*a4^2*a9^2*f2*f4*f7)/(a3*a5*a6*a7*a8) + (2*a1*a2*a4*a9*f3*f4*f7)/
       (a3*a5*a6*a7) + (2*a2^2*a4^2*a9^2*f3*f4*f7)/(a3*a5*a6^2*a7*a8) + 
      (a2*a4^2*a9*f4^2*f7)/(a6^2*a7*a8) + (a6*a8*a9*f2^2*f8)/(a2*a3*a4) + 
      (a1*a6^2*a8*a9*f2^2*f8)/(a2*a3^2*a4*a5) + (a1*a6*a8^2*a9*f2^2*f8)/
       (a2*a3*a4*a5*a7) + (a1^2*a6^2*a8^2*a9*f2^2*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a6*a9^2*f2^2*f8)/(a3^2*a5) + (a8*a9^2*f2^2*f8)/(a3*a5*a7) + 
      (2*a1*a6*a8*a9^2*f2^2*f8)/(a3^2*a5^2*a7) + (a2*a4*a9^3*f2^2*f8)/
       (a3^2*a5^2*a7) + (a8*a9*f2*f3*f8)/(a3*a4) + (2*a1*a6*a8*a9*f2*f3*f8)/
       (a3^2*a4*a5) + (a1*a8^2*a9*f2*f3*f8)/(a3*a4*a5*a7) + 
      (2*a1^2*a6*a8^2*a9*f2*f3*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a2*a9^2*f2*f3*f8)/(a3^2*a5) + (4*a1*a2*a8*a9^2*f2*f3*f8)/
       (a3^2*a5^2*a7) + (a2*a8*a9^2*f2*f3*f8)/(a3*a5*a6*a7) + 
      (2*a2^2*a4*a9^3*f2*f3*f8)/(a3^2*a5^2*a6*a7) + (a1*a2*a8*a9*f3^2*f8)/
       (a3^2*a4*a5) + (a1^2*a2*a8^2*a9*f3^2*f8)/(a3^2*a4*a5^2*a7) + 
      (a2^2*a9^2*f3^2*f8)/(a3^2*a5*a6) + (2*a1*a2^2*a8*a9^2*f3^2*f8)/
       (a3^2*a5^2*a6*a7) + (a2^3*a4*a9^3*f3^2*f8)/(a3^2*a5^2*a6^2*a7) + 
      (a9*f2*f4*f8)/a3 + (2*a1*a8*a9*f2*f4*f8)/(a3*a5*a7) + 
      (a8*a9*f2*f4*f8)/(a6*a7) + (2*a2*a4*a9^2*f2*f4*f8)/(a3*a5*a6*a7) + 
      (a2*a9*f3*f4*f8)/(a3*a6) + (2*a1*a2*a8*a9*f3*f4*f8)/(a3*a5*a6*a7) + 
      (2*a2^2*a4*a9^2*f3*f4*f8)/(a3*a5*a6^2*a7) + (a2*a4*a9*f4^2*f8)/
       (a6^2*a7), (a2*a4*f2*f5)/(a3*a5) + (a1*a6*a8*f2*f5)/(a3*a5*a9) + 
      (a2^2*a4*f3*f5)/(a3*a5*a6) + (a1*a2*a8*f3*f5)/(a3*a5*a9) + 
      (a2*a4*f4*f5)/(a6*a9) + (a1*a6*f2^2*f6)/(a3^2*a5) + 
      (a2*a4*a9*f2^2*f6)/(a3^2*a5*a8) + (2*a1*a2*f2*f3*f6)/(a3^2*a5) + 
      (2*a2^2*a4*a9*f2*f3*f6)/(a3^2*a5*a6*a8) + (a1*a2^2*f3^2*f6)/
       (a3^2*a5*a6) + (a2^3*a4*a9*f3^2*f6)/(a3^2*a5*a6^2*a8) + 
      (2*a2*a4*f2*f4*f6)/(a3*a6*a8) + (a1*f2*f4*f6)/(a3*a9) + 
      (2*a2^2*a4*f3*f4*f6)/(a3*a6^2*a8) + (a1*a2*f3*f4*f6)/(a3*a6*a9) + 
      (a2*a4*a5*f4^2*f6)/(a6^2*a8*a9) + (a1*a6*a8*f2^2*f7)/(a2*a3*a5*a7) + 
      (a1^2*a6^2*a8*f2^2*f7)/(a2*a3^2*a5^2*a7) + (a4*a9*f2^2*f7)/(a3*a5*a7) + 
      (2*a1*a4*a6*a9*f2^2*f7)/(a3^2*a5^2*a7) + (a2*a4^2*a9^2*f2^2*f7)/
       (a3^2*a5^2*a7*a8) + (a1*a8*f2*f3*f7)/(a3*a5*a7) + 
      (2*a1^2*a6*a8*f2*f3*f7)/(a3^2*a5^2*a7) + (4*a1*a2*a4*a9*f2*f3*f7)/
       (a3^2*a5^2*a7) + (a2*a4*a9*f2*f3*f7)/(a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1^2*a2*a8*f3^2*f7)/(a3^2*a5^2*a7) + (2*a1*a2^2*a4*a9*f3^2*f7)/
       (a3^2*a5^2*a6*a7) + (a2^3*a4^2*a9^2*f3^2*f7)/(a3^2*a5^2*a6^2*a7*a8) + 
      (2*a1*a4*f2*f4*f7)/(a3*a5*a7) + (a4*f2*f4*f7)/(a6*a7) + 
      (2*a2*a4^2*a9*f2*f4*f7)/(a3*a5*a6*a7*a8) + (2*a1*a2*a4*f3*f4*f7)/
       (a3*a5*a6*a7) + (2*a2^2*a4^2*a9*f3*f4*f7)/(a3*a5*a6^2*a7*a8) + 
      (a2*a4^2*f4^2*f7)/(a6^2*a7*a8) + (a6*a8*f2^2*f8)/(a2*a3*a4) + 
      (a1*a6^2*a8*f2^2*f8)/(a2*a3^2*a4*a5) + (a1*a6*a8^2*f2^2*f8)/
       (a2*a3*a4*a5*a7) + (a1^2*a6^2*a8^2*f2^2*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a6*a9*f2^2*f8)/(a3^2*a5) + (a8*a9*f2^2*f8)/(a3*a5*a7) + 
      (2*a1*a6*a8*a9*f2^2*f8)/(a3^2*a5^2*a7) + (a2*a4*a9^2*f2^2*f8)/
       (a3^2*a5^2*a7) + (a8*f2*f3*f8)/(a3*a4) + (2*a1*a6*a8*f2*f3*f8)/
       (a3^2*a4*a5) + (a1*a8^2*f2*f3*f8)/(a3*a4*a5*a7) + 
      (2*a1^2*a6*a8^2*f2*f3*f8)/(a3^2*a4*a5^2*a7) + (2*a2*a9*f2*f3*f8)/
       (a3^2*a5) + (4*a1*a2*a8*a9*f2*f3*f8)/(a3^2*a5^2*a7) + 
      (a2*a8*a9*f2*f3*f8)/(a3*a5*a6*a7) + (2*a2^2*a4*a9^2*f2*f3*f8)/
       (a3^2*a5^2*a6*a7) + (a1*a2*a8*f3^2*f8)/(a3^2*a4*a5) + 
      (a1^2*a2*a8^2*f3^2*f8)/(a3^2*a4*a5^2*a7) + (a2^2*a9*f3^2*f8)/
       (a3^2*a5*a6) + (2*a1*a2^2*a8*a9*f3^2*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^3*a4*a9^2*f3^2*f8)/(a3^2*a5^2*a6^2*a7) + (f2*f4*f8)/a3 + 
      (2*a1*a8*f2*f4*f8)/(a3*a5*a7) + (a8*f2*f4*f8)/(a6*a7) + 
      (2*a2*a4*a9*f2*f4*f8)/(a3*a5*a6*a7) + (a2*f3*f4*f8)/(a3*a6) + 
      (2*a1*a2*a8*f3*f4*f8)/(a3*a5*a6*a7) + (2*a2^2*a4*a9*f3*f4*f8)/
       (a3*a5*a6^2*a7) + (a2*a4*f4^2*f8)/(a6^2*a7), 
     (a2*a7*f2*f5*f6)/(a3*a8) + (a2^2*a7*f3*f5*f6)/(a3*a6*a8) + 
      (a2*a5*a7*f4*f5*f6)/(a6*a8*a9) + (a2*a7*a9*f2^2*f6^2)/(a3^2*a8^2) + 
      (2*a2^2*a7*a9*f2*f3*f6^2)/(a3^2*a6*a8^2) + (a2^3*a7*a9*f3^2*f6^2)/
       (a3^2*a6^2*a8^2) + (2*a2*a5*a7*f2*f4*f6^2)/(a3*a6*a8^2) + 
      (2*a2^2*a5*a7*f3*f4*f6^2)/(a3*a6^2*a8^2) + (a2*a5^2*a7*f4^2*f6^2)/
       (a6^2*a8^2*a9) + (a1*a6*f2*f5*f7)/(a3*a5) + (a2*a4*a9*f2*f5*f7)/
       (a3*a5*a8) + (a1*a2*f3*f5*f7)/(a3*a5) + (a2^2*a4*a9*f3*f5*f7)/
       (a3*a5*a6*a8) + (a2*a4*f4*f5*f7)/(a6*a8) + (a9*f2^2*f6*f7)/(a3*a8) + 
      (2*a1*a6*a9*f2^2*f6*f7)/(a3^2*a5*a8) + (2*a2*a4*a9^2*f2^2*f6*f7)/
       (a3^2*a5*a8^2) + (4*a1*a2*a9*f2*f3*f6*f7)/(a3^2*a5*a8) + 
      (a2*a9*f2*f3*f6*f7)/(a3*a6*a8) + (4*a2^2*a4*a9^2*f2*f3*f6*f7)/
       (a3^2*a5*a6*a8^2) + (2*a1*a2^2*a9*f3^2*f6*f7)/(a3^2*a5*a6*a8) + 
      (2*a2^3*a4*a9^2*f3^2*f6*f7)/(a3^2*a5*a6^2*a8^2) + 
      (2*a1*f2*f4*f6*f7)/(a3*a8) + (a5*f2*f4*f6*f7)/(a6*a8) + 
      (4*a2*a4*a9*f2*f4*f6*f7)/(a3*a6*a8^2) + (2*a1*a2*f3*f4*f6*f7)/
       (a3*a6*a8) + (4*a2^2*a4*a9*f3*f4*f6*f7)/(a3*a6^2*a8^2) + 
      (2*a2*a4*a5*f4^2*f6*f7)/(a6^2*a8^2) + (a1*a6*a9*f2^2*f7^2)/
       (a2*a3*a5*a7) + (a1^2*a6^2*a9*f2^2*f7^2)/(a2*a3^2*a5^2*a7) + 
      (a4*a9^2*f2^2*f7^2)/(a3*a5*a7*a8) + (2*a1*a4*a6*a9^2*f2^2*f7^2)/
       (a3^2*a5^2*a7*a8) + (a2*a4^2*a9^3*f2^2*f7^2)/(a3^2*a5^2*a7*a8^2) + 
      (a1*a9*f2*f3*f7^2)/(a3*a5*a7) + (2*a1^2*a6*a9*f2*f3*f7^2)/
       (a3^2*a5^2*a7) + (4*a1*a2*a4*a9^2*f2*f3*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a2*a4*a9^2*f2*f3*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f2*f3*f7^2)/(a3^2*a5^2*a6*a7*a8^2) + 
      (a1^2*a2*a9*f3^2*f7^2)/(a3^2*a5^2*a7) + (2*a1*a2^2*a4*a9^2*f3^2*f7^2)/
       (a3^2*a5^2*a6*a7*a8) + (a2^3*a4^2*a9^3*f3^2*f7^2)/
       (a3^2*a5^2*a6^2*a7*a8^2) + (2*a1*a4*a9*f2*f4*f7^2)/(a3*a5*a7*a8) + 
      (a4*a9*f2*f4*f7^2)/(a6*a7*a8) + (2*a2*a4^2*a9^2*f2*f4*f7^2)/
       (a3*a5*a6*a7*a8^2) + (2*a1*a2*a4*a9*f3*f4*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f7^2)/(a3*a5*a6^2*a7*a8^2) + 
      (a2*a4^2*a9*f4^2*f7^2)/(a6^2*a7*a8^2) + (a1*a6*a9*f2^2*f6*f8)/
       (a3^2*a4*a5) + (a6*a7*a9*f2^2*f6*f8)/(a3^2*a4*a8) + 
      (a2*a9^2*f2^2*f6*f8)/(a3^2*a5*a8) + (2*a1*a2*a9*f2*f3*f6*f8)/
       (a3^2*a4*a5) + (2*a2*a7*a9*f2*f3*f6*f8)/(a3^2*a4*a8) + 
      (2*a2^2*a9^2*f2*f3*f6*f8)/(a3^2*a5*a6*a8) + (a1*a2^2*a9*f3^2*f6*f8)/
       (a3^2*a4*a5*a6) + (a2^2*a7*a9*f3^2*f6*f8)/(a3^2*a4*a6*a8) + 
      (a2^3*a9^2*f3^2*f6*f8)/(a3^2*a5*a6^2*a8) + (a1*f2*f4*f6*f8)/(a3*a4) + 
      (a5*a7*f2*f4*f6*f8)/(a3*a4*a8) + (2*a2*a9*f2*f4*f6*f8)/(a3*a6*a8) + 
      (a1*a2*f3*f4*f6*f8)/(a3*a4*a6) + (a2*a5*a7*f3*f4*f6*f8)/(a3*a4*a6*a8) + 
      (2*a2^2*a9*f3*f4*f6*f8)/(a3*a6^2*a8) + (a2*a5*f4^2*f6*f8)/(a6^2*a8) + 
      (a6*a9*f2^2*f7*f8)/(a2*a3*a4) + (a1*a6^2*a9*f2^2*f7*f8)/
       (a2*a3^2*a4*a5) + (a1*a6*a8*a9*f2^2*f7*f8)/(a2*a3*a4*a5*a7) + 
      (a1^2*a6^2*a8*a9*f2^2*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a9^2*f2^2*f7*f8)/(a3*a5*a7) + (2*a1*a6*a9^2*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (a6*a9^2*f2^2*f7*f8)/(a3^2*a5*a8) + 
      (a2*a4*a9^3*f2^2*f7*f8)/(a3^2*a5^2*a7*a8) + (a9*f2*f3*f7*f8)/(a3*a4) + 
      (2*a1*a6*a9*f2*f3*f7*f8)/(a3^2*a4*a5) + (a1*a8*a9*f2*f3*f7*f8)/
       (a3*a4*a5*a7) + (2*a1^2*a6*a8*a9*f2*f3*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a2*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7) + (a2*a9^2*f2*f3*f7*f8)/
       (a3*a5*a6*a7) + (2*a2*a9^2*f2*f3*f7*f8)/(a3^2*a5*a8) + 
      (2*a2^2*a4*a9^3*f2*f3*f7*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (a1*a2*a9*f3^2*f7*f8)/(a3^2*a4*a5) + (a1^2*a2*a8*a9*f3^2*f7*f8)/
       (a3^2*a4*a5^2*a7) + (2*a1*a2^2*a9^2*f3^2*f7*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^2*a9^2*f3^2*f7*f8)/(a3^2*a5*a6*a8) + (a2^3*a4*a9^3*f3^2*f7*f8)/
       (a3^2*a5^2*a6^2*a7*a8) + (2*a1*a9*f2*f4*f7*f8)/(a3*a5*a7) + 
      (a9*f2*f4*f7*f8)/(a6*a7) + (a9*f2*f4*f7*f8)/(a3*a8) + 
      (2*a2*a4*a9^2*f2*f4*f7*f8)/(a3*a5*a6*a7*a8) + (2*a1*a2*a9*f3*f4*f7*f8)/
       (a3*a5*a6*a7) + (a2*a9*f3*f4*f7*f8)/(a3*a6*a8) + 
      (2*a2^2*a4*a9^2*f3*f4*f7*f8)/(a3*a5*a6^2*a7*a8) + 
      (a2*a4*a9*f4^2*f7*f8)/(a6^2*a7*a8), (a2*a4*f2*f5*f6)/(a3*a8) + 
      (a2^2*a4*f3*f5*f6)/(a3*a6*a8) + (a2*a4*a5*f4*f5*f6)/(a6*a8*a9) + 
      (a2*a4*a9*f2^2*f6^2)/(a3^2*a8^2) + (2*a2^2*a4*a9*f2*f3*f6^2)/
       (a3^2*a6*a8^2) + (a2^3*a4*a9*f3^2*f6^2)/(a3^2*a6^2*a8^2) + 
      (2*a2*a4*a5*f2*f4*f6^2)/(a3*a6*a8^2) + (2*a2^2*a4*a5*f3*f4*f6^2)/
       (a3*a6^2*a8^2) + (a2*a4*a5^2*f4^2*f6^2)/(a6^2*a8^2*a9) + 
      (a1*a4*a6*f2*f5*f7)/(a3*a5*a7) + (a2*a4^2*a9*f2*f5*f7)/(a3*a5*a7*a8) + 
      (a1*a2*a4*f3*f5*f7)/(a3*a5*a7) + (a2^2*a4^2*a9*f3*f5*f7)/
       (a3*a5*a6*a7*a8) + (a2*a4^2*f4*f5*f7)/(a6*a7*a8) + 
      (a4*a9*f2^2*f6*f7)/(a3*a7*a8) + (2*a1*a4*a6*a9*f2^2*f6*f7)/
       (a3^2*a5*a7*a8) + (2*a2*a4^2*a9^2*f2^2*f6*f7)/(a3^2*a5*a7*a8^2) + 
      (4*a1*a2*a4*a9*f2*f3*f6*f7)/(a3^2*a5*a7*a8) + (a2*a4*a9*f2*f3*f6*f7)/
       (a3*a6*a7*a8) + (4*a2^2*a4^2*a9^2*f2*f3*f6*f7)/(a3^2*a5*a6*a7*a8^2) + 
      (2*a1*a2^2*a4*a9*f3^2*f6*f7)/(a3^2*a5*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/(a3^2*a5*a6^2*a7*a8^2) + 
      (2*a1*a4*f2*f4*f6*f7)/(a3*a7*a8) + (a4*a5*f2*f4*f6*f7)/(a6*a7*a8) + 
      (4*a2*a4^2*a9*f2*f4*f6*f7)/(a3*a6*a7*a8^2) + (2*a1*a2*a4*f3*f4*f6*f7)/
       (a3*a6*a7*a8) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/(a3*a6^2*a7*a8^2) + 
      (2*a2*a4^2*a5*f4^2*f6*f7)/(a6^2*a7*a8^2) + (a1*a4*a6*a9*f2^2*f7^2)/
       (a2*a3*a5*a7^2) + (a1^2*a4*a6^2*a9*f2^2*f7^2)/(a2*a3^2*a5^2*a7^2) + 
      (a4^2*a9^2*f2^2*f7^2)/(a3*a5*a7^2*a8) + (2*a1*a4^2*a6*a9^2*f2^2*f7^2)/
       (a3^2*a5^2*a7^2*a8) + (a2*a4^3*a9^3*f2^2*f7^2)/(a3^2*a5^2*a7^2*a8^2) + 
      (a1*a4*a9*f2*f3*f7^2)/(a3*a5*a7^2) + (2*a1^2*a4*a6*a9*f2*f3*f7^2)/
       (a3^2*a5^2*a7^2) + (4*a1*a2*a4^2*a9^2*f2*f3*f7^2)/
       (a3^2*a5^2*a7^2*a8) + (a2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (2*a2^2*a4^3*a9^3*f2*f3*f7^2)/(a3^2*a5^2*a6*a7^2*a8^2) + 
      (a1^2*a2*a4*a9*f3^2*f7^2)/(a3^2*a5^2*a7^2) + 
      (2*a1*a2^2*a4^2*a9^2*f3^2*f7^2)/(a3^2*a5^2*a6*a7^2*a8) + 
      (a2^3*a4^3*a9^3*f3^2*f7^2)/(a3^2*a5^2*a6^2*a7^2*a8^2) + 
      (2*a1*a4^2*a9*f2*f4*f7^2)/(a3*a5*a7^2*a8) + (a4^2*a9*f2*f4*f7^2)/
       (a6*a7^2*a8) + (2*a2*a4^3*a9^2*f2*f4*f7^2)/(a3*a5*a6*a7^2*a8^2) + 
      (2*a1*a2*a4^2*a9*f3*f4*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/(a3*a5*a6^2*a7^2*a8^2) + 
      (a2*a4^3*a9*f4^2*f7^2)/(a6^2*a7^2*a8^2) + (a1*a6*a8*f2*f5*f8)/
       (a3*a5*a7) + (a2*a4*a9*f2*f5*f8)/(a3*a5*a7) + 
      (a1*a2*a8*f3*f5*f8)/(a3*a5*a7) + (a2^2*a4*a9*f3*f5*f8)/(a3*a5*a6*a7) + 
      (a2*a4*f4*f5*f8)/(a6*a7) + (a9*f2^2*f6*f8)/(a3*a7) + 
      (2*a1*a6*a9*f2^2*f6*f8)/(a3^2*a5*a7) + (a6*a9*f2^2*f6*f8)/(a3^2*a8) + 
      (2*a2*a4*a9^2*f2^2*f6*f8)/(a3^2*a5*a7*a8) + (4*a1*a2*a9*f2*f3*f6*f8)/
       (a3^2*a5*a7) + (a2*a9*f2*f3*f6*f8)/(a3*a6*a7) + 
      (2*a2*a9*f2*f3*f6*f8)/(a3^2*a8) + (4*a2^2*a4*a9^2*f2*f3*f6*f8)/
       (a3^2*a5*a6*a7*a8) + (2*a1*a2^2*a9*f3^2*f6*f8)/(a3^2*a5*a6*a7) + 
      (a2^2*a9*f3^2*f6*f8)/(a3^2*a6*a8) + (2*a2^3*a4*a9^2*f3^2*f6*f8)/
       (a3^2*a5*a6^2*a7*a8) + (2*a1*f2*f4*f6*f8)/(a3*a7) + 
      (a5*f2*f4*f6*f8)/(a6*a7) + (a5*f2*f4*f6*f8)/(a3*a8) + 
      (4*a2*a4*a9*f2*f4*f6*f8)/(a3*a6*a7*a8) + (2*a1*a2*f3*f4*f6*f8)/
       (a3*a6*a7) + (a2*a5*f3*f4*f6*f8)/(a3*a6*a8) + 
      (4*a2^2*a4*a9*f3*f4*f6*f8)/(a3*a6^2*a7*a8) + (2*a2*a4*a5*f4^2*f6*f8)/
       (a6^2*a7*a8) + (a6*a9*f2^2*f7*f8)/(a2*a3*a7) + 
      (a1*a6^2*a9*f2^2*f7*f8)/(a2*a3^2*a5*a7) + (2*a1*a6*a8*a9*f2^2*f7*f8)/
       (a2*a3*a5*a7^2) + (2*a1^2*a6^2*a8*a9*f2^2*f7*f8)/(a2*a3^2*a5^2*a7^2) + 
      (2*a4*a9^2*f2^2*f7*f8)/(a3*a5*a7^2) + (4*a1*a4*a6*a9^2*f2^2*f7*f8)/
       (a3^2*a5^2*a7^2) + (a4*a6*a9^2*f2^2*f7*f8)/(a3^2*a5*a7*a8) + 
      (2*a2*a4^2*a9^3*f2^2*f7*f8)/(a3^2*a5^2*a7^2*a8) + 
      (a9*f2*f3*f7*f8)/(a3*a7) + (2*a1*a6*a9*f2*f3*f7*f8)/(a3^2*a5*a7) + 
      (2*a1*a8*a9*f2*f3*f7*f8)/(a3*a5*a7^2) + (4*a1^2*a6*a8*a9*f2*f3*f7*f8)/
       (a3^2*a5^2*a7^2) + (8*a1*a2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a2*a4*a9^2*f2*f3*f7*f8)/(a3*a5*a6*a7^2) + (2*a2*a4*a9^2*f2*f3*f7*f8)/
       (a3^2*a5*a7*a8) + (4*a2^2*a4^2*a9^3*f2*f3*f7*f8)/
       (a3^2*a5^2*a6*a7^2*a8) + (a1*a2*a9*f3^2*f7*f8)/(a3^2*a5*a7) + 
      (2*a1^2*a2*a8*a9*f3^2*f7*f8)/(a3^2*a5^2*a7^2) + 
      (4*a1*a2^2*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^2*a6*a7^2) + 
      (a2^2*a4*a9^2*f3^2*f7*f8)/(a3^2*a5*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^3*f3^2*f7*f8)/(a3^2*a5^2*a6^2*a7^2*a8) + 
      (4*a1*a4*a9*f2*f4*f7*f8)/(a3*a5*a7^2) + (2*a4*a9*f2*f4*f7*f8)/
       (a6*a7^2) + (a4*a9*f2*f4*f7*f8)/(a3*a7*a8) + 
      (4*a2*a4^2*a9^2*f2*f4*f7*f8)/(a3*a5*a6*a7^2*a8) + 
      (4*a1*a2*a4*a9*f3*f4*f7*f8)/(a3*a5*a6*a7^2) + (a2*a4*a9*f3*f4*f7*f8)/
       (a3*a6*a7*a8) + (4*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a3*a5*a6^2*a7^2*a8) + 
      (2*a2*a4^2*a9*f4^2*f7*f8)/(a6^2*a7^2*a8) + (a6*a8*a9*f2^2*f8^2)/
       (a2*a3*a4*a7) + (a1*a6^2*a8*a9*f2^2*f8^2)/(a2*a3^2*a4*a5*a7) + 
      (a1*a6*a8^2*a9*f2^2*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1^2*a6^2*a8^2*a9*f2^2*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (a6*a9^2*f2^2*f8^2)/(a3^2*a5*a7) + (a8*a9^2*f2^2*f8^2)/(a3*a5*a7^2) + 
      (2*a1*a6*a8*a9^2*f2^2*f8^2)/(a3^2*a5^2*a7^2) + 
      (a2*a4*a9^3*f2^2*f8^2)/(a3^2*a5^2*a7^2) + (a8*a9*f2*f3*f8^2)/
       (a3*a4*a7) + (2*a1*a6*a8*a9*f2*f3*f8^2)/(a3^2*a4*a5*a7) + 
      (a1*a8^2*a9*f2*f3*f8^2)/(a3*a4*a5*a7^2) + 
      (2*a1^2*a6*a8^2*a9*f2*f3*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (2*a2*a9^2*f2*f3*f8^2)/(a3^2*a5*a7) + (4*a1*a2*a8*a9^2*f2*f3*f8^2)/
       (a3^2*a5^2*a7^2) + (a2*a8*a9^2*f2*f3*f8^2)/(a3*a5*a6*a7^2) + 
      (2*a2^2*a4*a9^3*f2*f3*f8^2)/(a3^2*a5^2*a6*a7^2) + 
      (a1*a2*a8*a9*f3^2*f8^2)/(a3^2*a4*a5*a7) + (a1^2*a2*a8^2*a9*f3^2*f8^2)/
       (a3^2*a4*a5^2*a7^2) + (a2^2*a9^2*f3^2*f8^2)/(a3^2*a5*a6*a7) + 
      (2*a1*a2^2*a8*a9^2*f3^2*f8^2)/(a3^2*a5^2*a6*a7^2) + 
      (a2^3*a4*a9^3*f3^2*f8^2)/(a3^2*a5^2*a6^2*a7^2) + 
      (a9*f2*f4*f8^2)/(a3*a7) + (2*a1*a8*a9*f2*f4*f8^2)/(a3*a5*a7^2) + 
      (a8*a9*f2*f4*f8^2)/(a6*a7^2) + (2*a2*a4*a9^2*f2*f4*f8^2)/
       (a3*a5*a6*a7^2) + (a2*a9*f3*f4*f8^2)/(a3*a6*a7) + 
      (2*a1*a2*a8*a9*f3*f4*f8^2)/(a3*a5*a6*a7^2) + 
      (2*a2^2*a4*a9^2*f3*f4*f8^2)/(a3*a5*a6^2*a7^2) + 
      (a2*a4*a9*f4^2*f8^2)/(a6^2*a7^2), (a1*a6^2*a8*f2^2*f6)/(a3^2*a5^2) + 
      (2*a2*a4*a6*a9*f2^2*f6)/(a3^2*a5^2) + (a2^2*a4^2*a9^2*f2^2*f6)/
       (a1*a3^2*a5^2*a8) + (a6*a9*f1*f2^2*f6)/(a3^2*a5) + 
      (a2*a4*a9^2*f1*f2^2*f6)/(a1*a3^2*a5*a8) + (2*a1*a2*a6*a8*f2*f3*f6)/
       (a3^2*a5^2) + (4*a2^2*a4*a9*f2*f3*f6)/(a3^2*a5^2) + 
      (2*a2^3*a4^2*a9^2*f2*f3*f6)/(a1*a3^2*a5^2*a6*a8) + 
      (2*a2*a9*f1*f2*f3*f6)/(a3^2*a5) + (2*a2^2*a4*a9^2*f1*f2*f3*f6)/
       (a1*a3^2*a5*a6*a8) + (a1*a2^2*a8*f3^2*f6)/(a3^2*a5^2) + 
      (2*a2^3*a4*a9*f3^2*f6)/(a3^2*a5^2*a6) + (a2^4*a4^2*a9^2*f3^2*f6)/
       (a1*a3^2*a5^2*a6^2*a8) + (a2^2*a9*f1*f3^2*f6)/(a3^2*a5*a6) + 
      (a2^3*a4*a9^2*f1*f3^2*f6)/(a1*a3^2*a5*a6^2*a8) + 
      (2*a2*a4*f2*f4*f6)/(a3*a5) + (2*a2^2*a4^2*a9*f2*f4*f6)/
       (a1*a3*a5*a6*a8) + (f1*f2*f4*f6)/a3 + (2*a2*a4*a9*f1*f2*f4*f6)/
       (a1*a3*a6*a8) + (2*a2^2*a4*f3*f4*f6)/(a3*a5*a6) + 
      (2*a2^3*a4^2*a9*f3*f4*f6)/(a1*a3*a5*a6^2*a8) + 
      (a2*f1*f3*f4*f6)/(a3*a6) + (2*a2^2*a4*a9*f1*f3*f4*f6)/(a1*a3*a6^2*a8) + 
      (a2^2*a4^2*f4^2*f6)/(a1*a6^2*a8) + (a2*a4*a5*f1*f4^2*f6)/(a1*a6^2*a8) + 
      (a1*a6^2*a8^2*f2^2*f7)/(a2*a3*a5^2*a7) + (a1^2*a6^3*a8^2*f2^2*f7)/
       (a2*a3^2*a5^3*a7) + (2*a4*a6*a8*a9*f2^2*f7)/(a3*a5^2*a7) + 
      (3*a1*a4*a6^2*a8*a9*f2^2*f7)/(a3^2*a5^3*a7) + (a2*a4^2*a9^2*f2^2*f7)/
       (a1*a3*a5^2*a7) + (3*a2*a4^2*a6*a9^2*f2^2*f7)/(a3^2*a5^3*a7) + 
      (a2^2*a4^3*a9^3*f2^2*f7)/(a1*a3^2*a5^3*a7*a8) + 
      (a6*a8*a9*f1*f2^2*f7)/(a2*a3*a5*a7) + (a1*a6^2*a8*a9*f1*f2^2*f7)/
       (a2*a3^2*a5^2*a7) + (a4*a9^2*f1*f2^2*f7)/(a1*a3*a5*a7) + 
      (2*a4*a6*a9^2*f1*f2^2*f7)/(a3^2*a5^2*a7) + (a2*a4^2*a9^3*f1*f2^2*f7)/
       (a1*a3^2*a5^2*a7*a8) + (a1*a6*a8^2*f2*f3*f7)/(a3*a5^2*a7) + 
      (2*a1^2*a6^2*a8^2*f2*f3*f7)/(a3^2*a5^3*a7) + (2*a2*a4*a8*a9*f2*f3*f7)/
       (a3*a5^2*a7) + (6*a1*a2*a4*a6*a8*a9*f2*f3*f7)/(a3^2*a5^3*a7) + 
      (6*a2^2*a4^2*a9^2*f2*f3*f7)/(a3^2*a5^3*a7) + (a2^2*a4^2*a9^2*f2*f3*f7)/
       (a1*a3*a5^2*a6*a7) + (2*a2^3*a4^3*a9^3*f2*f3*f7)/
       (a1*a3^2*a5^3*a6*a7*a8) + (a8*a9*f1*f2*f3*f7)/(a3*a5*a7) + 
      (2*a1*a6*a8*a9*f1*f2*f3*f7)/(a3^2*a5^2*a7) + (4*a2*a4*a9^2*f1*f2*f3*f7)/
       (a3^2*a5^2*a7) + (a2*a4*a9^2*f1*f2*f3*f7)/(a1*a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^3*f1*f2*f3*f7)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (a1^2*a2*a6*a8^2*f3^2*f7)/(a3^2*a5^3*a7) + (3*a1*a2^2*a4*a8*a9*f3^2*f7)/
       (a3^2*a5^3*a7) + (3*a2^3*a4^2*a9^2*f3^2*f7)/(a3^2*a5^3*a6*a7) + 
      (a2^4*a4^3*a9^3*f3^2*f7)/(a1*a3^2*a5^3*a6^2*a7*a8) + 
      (a1*a2*a8*a9*f1*f3^2*f7)/(a3^2*a5^2*a7) + (2*a2^2*a4*a9^2*f1*f3^2*f7)/
       (a3^2*a5^2*a6*a7) + (a2^3*a4^2*a9^3*f1*f3^2*f7)/
       (a1*a3^2*a5^2*a6^2*a7*a8) + (a4*a8*f2*f4*f7)/(a5*a7) + 
      (2*a1*a4*a6*a8*f2*f4*f7)/(a3*a5^2*a7) + (4*a2*a4^2*a9*f2*f4*f7)/
       (a3*a5^2*a7) + (a2*a4^2*a9*f2*f4*f7)/(a1*a5*a6*a7) + 
      (2*a2^2*a4^3*a9^2*f2*f4*f7)/(a1*a3*a5^2*a6*a7*a8) + 
      (2*a4*a9*f1*f2*f4*f7)/(a3*a5*a7) + (a4*a9*f1*f2*f4*f7)/(a1*a6*a7) + 
      (2*a2*a4^2*a9^2*f1*f2*f4*f7)/(a1*a3*a5*a6*a7*a8) + 
      (2*a1*a2*a4*a8*f3*f4*f7)/(a3*a5^2*a7) + (4*a2^2*a4^2*a9*f3*f4*f7)/
       (a3*a5^2*a6*a7) + (2*a2^3*a4^3*a9^2*f3*f4*f7)/(a1*a3*a5^2*a6^2*a7*
        a8) + (2*a2*a4*a9*f1*f3*f4*f7)/(a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f4*f7)/(a1*a3*a5*a6^2*a7*a8) + 
      (a2*a4^2*f4^2*f7)/(a5*a6*a7) + (a2^2*a4^3*a9*f4^2*f7)/
       (a1*a5*a6^2*a7*a8) + (a2*a4^2*a9*f1*f4^2*f7)/(a1*a6^2*a7*a8) + 
      (a6^2*a8^2*f2^2*f8)/(a2*a3*a4*a5) + (a1*a6^3*a8^2*f2^2*f8)/
       (a2*a3^2*a4*a5^2) + (a1*a6^2*a8^3*f2^2*f8)/(a2*a3*a4*a5^2*a7) + 
      (a1^2*a6^3*a8^3*f2^2*f8)/(a2*a3^2*a4*a5^3*a7) + 
      (a6*a8*a9*f2^2*f8)/(a1*a3*a5) + (2*a6^2*a8*a9*f2^2*f8)/(a3^2*a5^2) + 
      (2*a6*a8^2*a9*f2^2*f8)/(a3*a5^2*a7) + (3*a1*a6^2*a8^2*a9*f2^2*f8)/
       (a3^2*a5^3*a7) + (a2*a4*a6*a9^2*f2^2*f8)/(a1*a3^2*a5^2) + 
      (a2*a4*a8*a9^2*f2^2*f8)/(a1*a3*a5^2*a7) + (3*a2*a4*a6*a8*a9^2*f2^2*f8)/
       (a3^2*a5^3*a7) + (a2^2*a4^2*a9^3*f2^2*f8)/(a1*a3^2*a5^3*a7) + 
      (a6*a8*a9*f1*f2^2*f8)/(a1*a2*a3*a4) + (a6^2*a8*a9*f1*f2^2*f8)/
       (a2*a3^2*a4*a5) + (a6*a8^2*a9*f1*f2^2*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a6^2*a8^2*a9*f1*f2^2*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a6*a9^2*f1*f2^2*f8)/(a1*a3^2*a5) + (a8*a9^2*f1*f2^2*f8)/
       (a1*a3*a5*a7) + (2*a6*a8*a9^2*f1*f2^2*f8)/(a3^2*a5^2*a7) + 
      (a2*a4*a9^3*f1*f2^2*f8)/(a1*a3^2*a5^2*a7) + (a6*a8^2*f2*f3*f8)/
       (a3*a4*a5) + (2*a1*a6^2*a8^2*f2*f3*f8)/(a3^2*a4*a5^2) + 
      (a1*a6*a8^3*f2*f3*f8)/(a3*a4*a5^2*a7) + (2*a1^2*a6^2*a8^3*f2*f3*f8)/
       (a3^2*a4*a5^3*a7) + (a2*a8*a9*f2*f3*f8)/(a1*a3*a5) + 
      (4*a2*a6*a8*a9*f2*f3*f8)/(a3^2*a5^2) + (2*a2*a8^2*a9*f2*f3*f8)/
       (a3*a5^2*a7) + (6*a1*a2*a6*a8^2*a9*f2*f3*f8)/(a3^2*a5^3*a7) + 
      (2*a2^2*a4*a9^2*f2*f3*f8)/(a1*a3^2*a5^2) + (6*a2^2*a4*a8*a9^2*f2*f3*f8)/
       (a3^2*a5^3*a7) + (a2^2*a4*a8*a9^2*f2*f3*f8)/(a1*a3*a5^2*a6*a7) + 
      (2*a2^3*a4^2*a9^3*f2*f3*f8)/(a1*a3^2*a5^3*a6*a7) + 
      (a8*a9*f1*f2*f3*f8)/(a1*a3*a4) + (2*a6*a8*a9*f1*f2*f3*f8)/
       (a3^2*a4*a5) + (a8^2*a9*f1*f2*f3*f8)/(a3*a4*a5*a7) + 
      (2*a1*a6*a8^2*a9*f1*f2*f3*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a2*a9^2*f1*f2*f3*f8)/(a1*a3^2*a5) + (4*a2*a8*a9^2*f1*f2*f3*f8)/
       (a3^2*a5^2*a7) + (a2*a8*a9^2*f1*f2*f3*f8)/(a1*a3*a5*a6*a7) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f8)/(a1*a3^2*a5^2*a6*a7) + 
      (a1*a2*a6*a8^2*f3^2*f8)/(a3^2*a4*a5^2) + (a1^2*a2*a6*a8^3*f3^2*f8)/
       (a3^2*a4*a5^3*a7) + (2*a2^2*a8*a9*f3^2*f8)/(a3^2*a5^2) + 
      (3*a1*a2^2*a8^2*a9*f3^2*f8)/(a3^2*a5^3*a7) + (a2^3*a4*a9^2*f3^2*f8)/
       (a1*a3^2*a5^2*a6) + (3*a2^3*a4*a8*a9^2*f3^2*f8)/(a3^2*a5^3*a6*a7) + 
      (a2^4*a4^2*a9^3*f3^2*f8)/(a1*a3^2*a5^3*a6^2*a7) + 
      (a2*a8*a9*f1*f3^2*f8)/(a3^2*a4*a5) + (a1*a2*a8^2*a9*f1*f3^2*f8)/
       (a3^2*a4*a5^2*a7) + (a2^2*a9^2*f1*f3^2*f8)/(a1*a3^2*a5*a6) + 
      (2*a2^2*a8*a9^2*f1*f3^2*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^3*a4*a9^3*f1*f3^2*f8)/(a1*a3^2*a5^2*a6^2*a7) + 
      (a6*a8*f2*f4*f8)/(a3*a5) + (a8^2*f2*f4*f8)/(a5*a7) + 
      (2*a1*a6*a8^2*f2*f4*f8)/(a3*a5^2*a7) + (a2*a4*a9*f2*f4*f8)/(a1*a3*a5) + 
      (4*a2*a4*a8*a9*f2*f4*f8)/(a3*a5^2*a7) + (a2*a4*a8*a9*f2*f4*f8)/
       (a1*a5*a6*a7) + (2*a2^2*a4^2*a9^2*f2*f4*f8)/(a1*a3*a5^2*a6*a7) + 
      (a9*f1*f2*f4*f8)/(a1*a3) + (2*a8*a9*f1*f2*f4*f8)/(a3*a5*a7) + 
      (a8*a9*f1*f2*f4*f8)/(a1*a6*a7) + (2*a2*a4*a9^2*f1*f2*f4*f8)/
       (a1*a3*a5*a6*a7) + (a2*a8*f3*f4*f8)/(a3*a5) + 
      (2*a1*a2*a8^2*f3*f4*f8)/(a3*a5^2*a7) + (a2^2*a4*a9*f3*f4*f8)/
       (a1*a3*a5*a6) + (4*a2^2*a4*a8*a9*f3*f4*f8)/(a3*a5^2*a6*a7) + 
      (2*a2^3*a4^2*a9^2*f3*f4*f8)/(a1*a3*a5^2*a6^2*a7) + 
      (a2*a9*f1*f3*f4*f8)/(a1*a3*a6) + (2*a2*a8*a9*f1*f3*f4*f8)/
       (a3*a5*a6*a7) + (2*a2^2*a4*a9^2*f1*f3*f4*f8)/(a1*a3*a5*a6^2*a7) + 
      (a2*a4*a8*f4^2*f8)/(a5*a6*a7) + (a2^2*a4^2*a9*f4^2*f8)/
       (a1*a5*a6^2*a7) + (a2*a4*a9*f1*f4^2*f8)/(a1*a6^2*a7), 
     (a2^2*a4*a7*f2*f5*f6)/(a1*a3*a5*a8) + (a2*a6*a7*f2*f5*f6)/(a3*a5*a9) + 
      (a2*a7*f1*f2*f5*f6)/(a1*a3*a8) + (a2^3*a4*a7*f3*f5*f6)/
       (a1*a3*a5*a6*a8) + (a2^2*a7*f3*f5*f6)/(a3*a5*a9) + 
      (a2^2*a7*f1*f3*f5*f6)/(a1*a3*a6*a8) + (a2^2*a4*a7*f4*f5*f6)/
       (a1*a6*a8*a9) + (a2*a5*a7*f1*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a2*a6*a7*f2^2*f6^2)/(a3^2*a5*a8) + (a2^2*a4*a7*a9*f2^2*f6^2)/
       (a1*a3^2*a5*a8^2) + (a2*a7*a9*f1*f2^2*f6^2)/(a1*a3^2*a8^2) + 
      (2*a2^2*a7*f2*f3*f6^2)/(a3^2*a5*a8) + (2*a2^3*a4*a7*a9*f2*f3*f6^2)/
       (a1*a3^2*a5*a6*a8^2) + (2*a2^2*a7*a9*f1*f2*f3*f6^2)/
       (a1*a3^2*a6*a8^2) + (a2^3*a7*f3^2*f6^2)/(a3^2*a5*a6*a8) + 
      (a2^4*a4*a7*a9*f3^2*f6^2)/(a1*a3^2*a5*a6^2*a8^2) + 
      (a2^3*a7*a9*f1*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (2*a2^2*a4*a7*f2*f4*f6^2)/(a1*a3*a6*a8^2) + (a2*a7*f2*f4*f6^2)/
       (a3*a8*a9) + (2*a2*a5*a7*f1*f2*f4*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2^3*a4*a7*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + (a2^2*a7*f3*f4*f6^2)/
       (a3*a6*a8*a9) + (2*a2^2*a5*a7*f1*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a4*a5*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a2*a5^2*a7*f1*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (2*a2*a4*a6*f2*f5*f7)/(a3*a5^2) + 
      (a1*a6^2*a8*f2*f5*f7)/(a3*a5^2*a9) + (a2^2*a4^2*a9*f2*f5*f7)/
       (a1*a3*a5^2*a8) + (a6*f1*f2*f5*f7)/(a3*a5) + (a2*a4*a9*f1*f2*f5*f7)/
       (a1*a3*a5*a8) + (2*a2^2*a4*f3*f5*f7)/(a3*a5^2) + 
      (a1*a2*a6*a8*f3*f5*f7)/(a3*a5^2*a9) + (a2^3*a4^2*a9*f3*f5*f7)/
       (a1*a3*a5^2*a6*a8) + (a2*f1*f3*f5*f7)/(a3*a5) + 
      (a2^2*a4*a9*f1*f3*f5*f7)/(a1*a3*a5*a6*a8) + (a2^2*a4^2*f4*f5*f7)/
       (a1*a5*a6*a8) + (a2*a4*f4*f5*f7)/(a5*a9) + (a2*a4*f1*f4*f5*f7)/
       (a1*a6*a8) + (a6*f2^2*f6*f7)/(a3*a5) + (2*a1*a6^2*f2^2*f6*f7)/
       (a3^2*a5^2) + (a2*a4*a9*f2^2*f6*f7)/(a1*a3*a5*a8) + 
      (4*a2*a4*a6*a9*f2^2*f6*f7)/(a3^2*a5^2*a8) + 
      (2*a2^2*a4^2*a9^2*f2^2*f6*f7)/(a1*a3^2*a5^2*a8^2) + 
      (a9*f1*f2^2*f6*f7)/(a1*a3*a8) + (2*a6*a9*f1*f2^2*f6*f7)/(a3^2*a5*a8) + 
      (2*a2*a4*a9^2*f1*f2^2*f6*f7)/(a1*a3^2*a5*a8^2) + 
      (a2*f2*f3*f6*f7)/(a3*a5) + (4*a1*a2*a6*f2*f3*f6*f7)/(a3^2*a5^2) + 
      (8*a2^2*a4*a9*f2*f3*f6*f7)/(a3^2*a5^2*a8) + (a2^2*a4*a9*f2*f3*f6*f7)/
       (a1*a3*a5*a6*a8) + (4*a2^3*a4^2*a9^2*f2*f3*f6*f7)/
       (a1*a3^2*a5^2*a6*a8^2) + (4*a2*a9*f1*f2*f3*f6*f7)/(a3^2*a5*a8) + 
      (a2*a9*f1*f2*f3*f6*f7)/(a1*a3*a6*a8) + (4*a2^2*a4*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3^2*a5*a6*a8^2) + (2*a1*a2^2*f3^2*f6*f7)/(a3^2*a5^2) + 
      (4*a2^3*a4*a9*f3^2*f6*f7)/(a3^2*a5^2*a6*a8) + 
      (2*a2^4*a4^2*a9^2*f3^2*f6*f7)/(a1*a3^2*a5^2*a6^2*a8^2) + 
      (2*a2^2*a9*f1*f3^2*f6*f7)/(a3^2*a5*a6*a8) + 
      (2*a2^3*a4*a9^2*f1*f3^2*f6*f7)/(a1*a3^2*a5*a6^2*a8^2) + 
      (5*a2*a4*f2*f4*f6*f7)/(a3*a5*a8) + (a2*a4*f2*f4*f6*f7)/(a1*a6*a8) + 
      (a1*a6*f2*f4*f6*f7)/(a3*a5*a9) + (4*a2^2*a4^2*a9*f2*f4*f6*f7)/
       (a1*a3*a5*a6*a8^2) + (2*f1*f2*f4*f6*f7)/(a3*a8) + 
      (a5*f1*f2*f4*f6*f7)/(a1*a6*a8) + (4*a2*a4*a9*f1*f2*f4*f6*f7)/
       (a1*a3*a6*a8^2) + (5*a2^2*a4*f3*f4*f6*f7)/(a3*a5*a6*a8) + 
      (a1*a2*f3*f4*f6*f7)/(a3*a5*a9) + (4*a2^3*a4^2*a9*f3*f4*f6*f7)/
       (a1*a3*a5*a6^2*a8^2) + (2*a2*f1*f3*f4*f6*f7)/(a3*a6*a8) + 
      (4*a2^2*a4*a9*f1*f3*f4*f6*f7)/(a1*a3*a6^2*a8^2) + 
      (2*a2^2*a4^2*f4^2*f6*f7)/(a1*a6^2*a8^2) + (a2*a4*f4^2*f6*f7)/
       (a6*a8*a9) + (2*a2*a4*a5*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
      (a1*a6^2*a8*f2^2*f7^2)/(a2*a3*a5^2*a7) + (a1^2*a6^3*a8*f2^2*f7^2)/
       (a2*a3^2*a5^3*a7) + (2*a4*a6*a9*f2^2*f7^2)/(a3*a5^2*a7) + 
      (3*a1*a4*a6^2*a9*f2^2*f7^2)/(a3^2*a5^3*a7) + (a2*a4^2*a9^2*f2^2*f7^2)/
       (a1*a3*a5^2*a7*a8) + (3*a2*a4^2*a6*a9^2*f2^2*f7^2)/(a3^2*a5^3*a7*a8) + 
      (a2^2*a4^3*a9^3*f2^2*f7^2)/(a1*a3^2*a5^3*a7*a8^2) + 
      (a6*a9*f1*f2^2*f7^2)/(a2*a3*a5*a7) + (a1*a6^2*a9*f1*f2^2*f7^2)/
       (a2*a3^2*a5^2*a7) + (a4*a9^2*f1*f2^2*f7^2)/(a1*a3*a5*a7*a8) + 
      (2*a4*a6*a9^2*f1*f2^2*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a2*a4^2*a9^3*f1*f2^2*f7^2)/(a1*a3^2*a5^2*a7*a8^2) + 
      (a1*a6*a8*f2*f3*f7^2)/(a3*a5^2*a7) + (2*a1^2*a6^2*a8*f2*f3*f7^2)/
       (a3^2*a5^3*a7) + (2*a2*a4*a9*f2*f3*f7^2)/(a3*a5^2*a7) + 
      (6*a1*a2*a4*a6*a9*f2*f3*f7^2)/(a3^2*a5^3*a7) + 
      (6*a2^2*a4^2*a9^2*f2*f3*f7^2)/(a3^2*a5^3*a7*a8) + 
      (a2^2*a4^2*a9^2*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^3*f2*f3*f7^2)/(a1*a3^2*a5^3*a6*a7*a8^2) + 
      (a9*f1*f2*f3*f7^2)/(a3*a5*a7) + (2*a1*a6*a9*f1*f2*f3*f7^2)/
       (a3^2*a5^2*a7) + (4*a2*a4*a9^2*f1*f2*f3*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a2*a4*a9^2*f1*f2*f3*f7^2)/(a1*a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f1*f2*f3*f7^2)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (a1^2*a2*a6*a8*f3^2*f7^2)/(a3^2*a5^3*a7) + (3*a1*a2^2*a4*a9*f3^2*f7^2)/
       (a3^2*a5^3*a7) + (3*a2^3*a4^2*a9^2*f3^2*f7^2)/(a3^2*a5^3*a6*a7*a8) + 
      (a2^4*a4^3*a9^3*f3^2*f7^2)/(a1*a3^2*a5^3*a6^2*a7*a8^2) + 
      (a1*a2*a9*f1*f3^2*f7^2)/(a3^2*a5^2*a7) + (2*a2^2*a4*a9^2*f1*f3^2*f7^2)/
       (a3^2*a5^2*a6*a7*a8) + (a2^3*a4^2*a9^3*f1*f3^2*f7^2)/
       (a1*a3^2*a5^2*a6^2*a7*a8^2) + (a4*f2*f4*f7^2)/(a5*a7) + 
      (2*a1*a4*a6*f2*f4*f7^2)/(a3*a5^2*a7) + (4*a2*a4^2*a9*f2*f4*f7^2)/
       (a3*a5^2*a7*a8) + (a2*a4^2*a9*f2*f4*f7^2)/(a1*a5*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f4*f7^2)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (2*a4*a9*f1*f2*f4*f7^2)/(a3*a5*a7*a8) + (a4*a9*f1*f2*f4*f7^2)/
       (a1*a6*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (2*a1*a2*a4*f3*f4*f7^2)/(a3*a5^2*a7) + (4*a2^2*a4^2*a9*f3*f4*f7^2)/
       (a3*a5^2*a6*a7*a8) + (2*a2^3*a4^3*a9^2*f3*f4*f7^2)/
       (a1*a3*a5^2*a6^2*a7*a8^2) + (2*a2*a4*a9*f1*f3*f4*f7^2)/
       (a3*a5*a6*a7*a8) + (2*a2^2*a4^2*a9^2*f1*f3*f4*f7^2)/
       (a1*a3*a5*a6^2*a7*a8^2) + (a2*a4^2*f4^2*f7^2)/(a5*a6*a7*a8) + 
      (a2^2*a4^3*a9*f4^2*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (a2*a4^2*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + (a6^2*a7*f2^2*f6*f8)/
       (a3^2*a4*a5) + (a1*a6^2*a8*f2^2*f6*f8)/(a3^2*a4*a5^2) + 
      (2*a2*a6*a9*f2^2*f6*f8)/(a3^2*a5^2) + (a2*a6*a7*a9*f2^2*f6*f8)/
       (a1*a3^2*a5*a8) + (a2^2*a4*a9^2*f2^2*f6*f8)/(a1*a3^2*a5^2*a8) + 
      (a6*a9*f1*f2^2*f6*f8)/(a3^2*a4*a5) + (a6*a7*a9*f1*f2^2*f6*f8)/
       (a1*a3^2*a4*a8) + (a2*a9^2*f1*f2^2*f6*f8)/(a1*a3^2*a5*a8) + 
      (2*a2*a6*a7*f2*f3*f6*f8)/(a3^2*a4*a5) + (2*a1*a2*a6*a8*f2*f3*f6*f8)/
       (a3^2*a4*a5^2) + (4*a2^2*a9*f2*f3*f6*f8)/(a3^2*a5^2) + 
      (2*a2^2*a7*a9*f2*f3*f6*f8)/(a1*a3^2*a5*a8) + 
      (2*a2^3*a4*a9^2*f2*f3*f6*f8)/(a1*a3^2*a5^2*a6*a8) + 
      (2*a2*a9*f1*f2*f3*f6*f8)/(a3^2*a4*a5) + (2*a2*a7*a9*f1*f2*f3*f6*f8)/
       (a1*a3^2*a4*a8) + (2*a2^2*a9^2*f1*f2*f3*f6*f8)/(a1*a3^2*a5*a6*a8) + 
      (a2^2*a7*f3^2*f6*f8)/(a3^2*a4*a5) + (a1*a2^2*a8*f3^2*f6*f8)/
       (a3^2*a4*a5^2) + (2*a2^3*a9*f3^2*f6*f8)/(a3^2*a5^2*a6) + 
      (a2^3*a7*a9*f3^2*f6*f8)/(a1*a3^2*a5*a6*a8) + (a2^4*a4*a9^2*f3^2*f6*f8)/
       (a1*a3^2*a5^2*a6^2*a8) + (a2^2*a9*f1*f3^2*f6*f8)/(a3^2*a4*a5*a6) + 
      (a2^2*a7*a9*f1*f3^2*f6*f8)/(a1*a3^2*a4*a6*a8) + 
      (a2^3*a9^2*f1*f3^2*f6*f8)/(a1*a3^2*a5*a6^2*a8) + 
      (2*a2*f2*f4*f6*f8)/(a3*a5) + (a2*a7*f2*f4*f6*f8)/(a1*a3*a8) + 
      (2*a2^2*a4*a9*f2*f4*f6*f8)/(a1*a3*a5*a6*a8) + 
      (f1*f2*f4*f6*f8)/(a3*a4) + (a5*a7*f1*f2*f4*f6*f8)/(a1*a3*a4*a8) + 
      (2*a2*a9*f1*f2*f4*f6*f8)/(a1*a3*a6*a8) + (2*a2^2*f3*f4*f6*f8)/
       (a3*a5*a6) + (a2^2*a7*f3*f4*f6*f8)/(a1*a3*a6*a8) + 
      (2*a2^3*a4*a9*f3*f4*f6*f8)/(a1*a3*a5*a6^2*a8) + 
      (a2*f1*f3*f4*f6*f8)/(a3*a4*a6) + (a2*a5*a7*f1*f3*f4*f6*f8)/
       (a1*a3*a4*a6*a8) + (2*a2^2*a9*f1*f3*f4*f6*f8)/(a1*a3*a6^2*a8) + 
      (a2^2*a4*f4^2*f6*f8)/(a1*a6^2*a8) + (a2*a5*f1*f4^2*f6*f8)/
       (a1*a6^2*a8) + (a6^2*a8*f2^2*f7*f8)/(a2*a3*a4*a5) + 
      (a1*a6^3*a8*f2^2*f7*f8)/(a2*a3^2*a4*a5^2) + (a1*a6^2*a8^2*f2^2*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (a1^2*a6^3*a8^2*f2^2*f7*f8)/
       (a2*a3^2*a4*a5^3*a7) + (a6*a9*f2^2*f7*f8)/(a1*a3*a5) + 
      (2*a6^2*a9*f2^2*f7*f8)/(a3^2*a5^2) + (2*a6*a8*a9*f2^2*f7*f8)/
       (a3*a5^2*a7) + (3*a1*a6^2*a8*a9*f2^2*f7*f8)/(a3^2*a5^3*a7) + 
      (a2*a4*a9^2*f2^2*f7*f8)/(a1*a3*a5^2*a7) + (3*a2*a4*a6*a9^2*f2^2*f7*f8)/
       (a3^2*a5^3*a7) + (a2*a4*a6*a9^2*f2^2*f7*f8)/(a1*a3^2*a5^2*a8) + 
      (a2^2*a4^2*a9^3*f2^2*f7*f8)/(a1*a3^2*a5^3*a7*a8) + 
      (a6*a9*f1*f2^2*f7*f8)/(a1*a2*a3*a4) + (a6^2*a9*f1*f2^2*f7*f8)/
       (a2*a3^2*a4*a5) + (a6*a8*a9*f1*f2^2*f7*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a6^2*a8*a9*f1*f2^2*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a9^2*f1*f2^2*f7*f8)/(a1*a3*a5*a7) + (2*a6*a9^2*f1*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (a6*a9^2*f1*f2^2*f7*f8)/(a1*a3^2*a5*a8) + 
      (a2*a4*a9^3*f1*f2^2*f7*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (a6*a8*f2*f3*f7*f8)/(a3*a4*a5) + (2*a1*a6^2*a8*f2*f3*f7*f8)/
       (a3^2*a4*a5^2) + (a1*a6*a8^2*f2*f3*f7*f8)/(a3*a4*a5^2*a7) + 
      (2*a1^2*a6^2*a8^2*f2*f3*f7*f8)/(a3^2*a4*a5^3*a7) + 
      (a2*a9*f2*f3*f7*f8)/(a1*a3*a5) + (4*a2*a6*a9*f2*f3*f7*f8)/(a3^2*a5^2) + 
      (2*a2*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7) + (6*a1*a2*a6*a8*a9*f2*f3*f7*f8)/
       (a3^2*a5^3*a7) + (6*a2^2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^3*a7) + 
      (a2^2*a4*a9^2*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7) + 
      (2*a2^2*a4*a9^2*f2*f3*f7*f8)/(a1*a3^2*a5^2*a8) + 
      (2*a2^3*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3^2*a5^3*a6*a7*a8) + 
      (a9*f1*f2*f3*f7*f8)/(a1*a3*a4) + (2*a6*a9*f1*f2*f3*f7*f8)/
       (a3^2*a4*a5) + (a8*a9*f1*f2*f3*f7*f8)/(a3*a4*a5*a7) + 
      (2*a1*a6*a8*a9*f1*f2*f3*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (4*a2*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7) + (a2*a9^2*f1*f2*f3*f7*f8)/
       (a1*a3*a5*a6*a7) + (2*a2*a9^2*f1*f2*f3*f7*f8)/(a1*a3^2*a5*a8) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f7*f8)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (a1*a2*a6*a8*f3^2*f7*f8)/(a3^2*a4*a5^2) + (a1^2*a2*a6*a8^2*f3^2*f7*f8)/
       (a3^2*a4*a5^3*a7) + (2*a2^2*a9*f3^2*f7*f8)/(a3^2*a5^2) + 
      (3*a1*a2^2*a8*a9*f3^2*f7*f8)/(a3^2*a5^3*a7) + 
      (3*a2^3*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^3*a6*a7) + 
      (a2^3*a4*a9^2*f3^2*f7*f8)/(a1*a3^2*a5^2*a6*a8) + 
      (a2^4*a4^2*a9^3*f3^2*f7*f8)/(a1*a3^2*a5^3*a6^2*a7*a8) + 
      (a2*a9*f1*f3^2*f7*f8)/(a3^2*a4*a5) + (a1*a2*a8*a9*f1*f3^2*f7*f8)/
       (a3^2*a4*a5^2*a7) + (2*a2^2*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^2*a9^2*f1*f3^2*f7*f8)/(a1*a3^2*a5*a6*a8) + 
      (a2^3*a4*a9^3*f1*f3^2*f7*f8)/(a1*a3^2*a5^2*a6^2*a7*a8) + 
      (a6*f2*f4*f7*f8)/(a3*a5) + (a8*f2*f4*f7*f8)/(a5*a7) + 
      (2*a1*a6*a8*f2*f4*f7*f8)/(a3*a5^2*a7) + (4*a2*a4*a9*f2*f4*f7*f8)/
       (a3*a5^2*a7) + (a2*a4*a9*f2*f4*f7*f8)/(a1*a5*a6*a7) + 
      (a2*a4*a9*f2*f4*f7*f8)/(a1*a3*a5*a8) + (2*a2^2*a4^2*a9^2*f2*f4*f7*f8)/
       (a1*a3*a5^2*a6*a7*a8) + (2*a9*f1*f2*f4*f7*f8)/(a3*a5*a7) + 
      (a9*f1*f2*f4*f7*f8)/(a1*a6*a7) + (a9*f1*f2*f4*f7*f8)/(a1*a3*a8) + 
      (2*a2*a4*a9^2*f1*f2*f4*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a2*f3*f4*f7*f8)/(a3*a5) + (2*a1*a2*a8*f3*f4*f7*f8)/(a3*a5^2*a7) + 
      (4*a2^2*a4*a9*f3*f4*f7*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*a9*f3*f4*f7*f8)/
       (a1*a3*a5*a6*a8) + (2*a2^3*a4^2*a9^2*f3*f4*f7*f8)/
       (a1*a3*a5^2*a6^2*a7*a8) + (2*a2*a9*f1*f3*f4*f7*f8)/(a3*a5*a6*a7) + 
      (a2*a9*f1*f3*f4*f7*f8)/(a1*a3*a6*a8) + (2*a2^2*a4*a9^2*f1*f3*f4*f7*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (a2*a4*f4^2*f7*f8)/(a5*a6*a7) + 
      (a2^2*a4^2*a9*f4^2*f7*f8)/(a1*a5*a6^2*a7*a8) + (a2*a4*a9*f1*f4^2*f7*f8)/
       (a1*a6^2*a7*a8), (a2^2*a4^2*f2*f5*f6)/(a1*a3*a5*a8) + 
      (a2*a4*a6*f2*f5*f6)/(a3*a5*a9) + (a2*a4*f1*f2*f5*f6)/(a1*a3*a8) + 
      (a2^3*a4^2*f3*f5*f6)/(a1*a3*a5*a6*a8) + (a2^2*a4*f3*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4*f1*f3*f5*f6)/(a1*a3*a6*a8) + (a2^2*a4^2*f4*f5*f6)/
       (a1*a6*a8*a9) + (a2*a4*a5*f1*f4*f5*f6)/(a1*a6*a8*a9) + 
      (a2*a4*a6*f2^2*f6^2)/(a3^2*a5*a8) + (a2^2*a4^2*a9*f2^2*f6^2)/
       (a1*a3^2*a5*a8^2) + (a2*a4*a9*f1*f2^2*f6^2)/(a1*a3^2*a8^2) + 
      (2*a2^2*a4*f2*f3*f6^2)/(a3^2*a5*a8) + (2*a2^3*a4^2*a9*f2*f3*f6^2)/
       (a1*a3^2*a5*a6*a8^2) + (2*a2^2*a4*a9*f1*f2*f3*f6^2)/
       (a1*a3^2*a6*a8^2) + (a2^3*a4*f3^2*f6^2)/(a3^2*a5*a6*a8) + 
      (a2^4*a4^2*a9*f3^2*f6^2)/(a1*a3^2*a5*a6^2*a8^2) + 
      (a2^3*a4*a9*f1*f3^2*f6^2)/(a1*a3^2*a6^2*a8^2) + 
      (2*a2^2*a4^2*f2*f4*f6^2)/(a1*a3*a6*a8^2) + (a2*a4*f2*f4*f6^2)/
       (a3*a8*a9) + (2*a2*a4*a5*f1*f2*f4*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2^3*a4^2*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + (a2^2*a4*f3*f4*f6^2)/
       (a3*a6*a8*a9) + (2*a2^2*a4*a5*f1*f3*f4*f6^2)/(a1*a3*a6^2*a8^2) + 
      (a2^2*a4^2*a5*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a2*a4*a5^2*f1*f4^2*f6^2)/
       (a1*a6^2*a8^2*a9) + (2*a2*a4^2*a6*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1*a4*a6^2*a8*f2*f5*f7)/(a3*a5^2*a7*a9) + (a2^2*a4^3*a9*f2*f5*f7)/
       (a1*a3*a5^2*a7*a8) + (a4*a6*f1*f2*f5*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9*f1*f2*f5*f7)/(a1*a3*a5*a7*a8) + (2*a2^2*a4^2*f3*f5*f7)/
       (a3*a5^2*a7) + (a1*a2*a4*a6*a8*f3*f5*f7)/(a3*a5^2*a7*a9) + 
      (a2^3*a4^3*a9*f3*f5*f7)/(a1*a3*a5^2*a6*a7*a8) + 
      (a2*a4*f1*f3*f5*f7)/(a3*a5*a7) + (a2^2*a4^2*a9*f1*f3*f5*f7)/
       (a1*a3*a5*a6*a7*a8) + (a2^2*a4^3*f4*f5*f7)/(a1*a5*a6*a7*a8) + 
      (a2*a4^2*f4*f5*f7)/(a5*a7*a9) + (a2*a4^2*f1*f4*f5*f7)/(a1*a6*a7*a8) + 
      (a4*a6*f2^2*f6*f7)/(a3*a5*a7) + (2*a1*a4*a6^2*f2^2*f6*f7)/
       (a3^2*a5^2*a7) + (a2*a4^2*a9*f2^2*f6*f7)/(a1*a3*a5*a7*a8) + 
      (4*a2*a4^2*a6*a9*f2^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2^2*f6*f7)/(a1*a3^2*a5^2*a7*a8^2) + 
      (a4*a9*f1*f2^2*f6*f7)/(a1*a3*a7*a8) + (2*a4*a6*a9*f1*f2^2*f6*f7)/
       (a3^2*a5*a7*a8) + (2*a2*a4^2*a9^2*f1*f2^2*f6*f7)/
       (a1*a3^2*a5*a7*a8^2) + (a2*a4*f2*f3*f6*f7)/(a3*a5*a7) + 
      (4*a1*a2*a4*a6*f2*f3*f6*f7)/(a3^2*a5^2*a7) + 
      (8*a2^2*a4^2*a9*f2*f3*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (a2^2*a4^2*a9*f2*f3*f6*f7)/(a1*a3*a5*a6*a7*a8) + 
      (4*a2^3*a4^3*a9^2*f2*f3*f6*f7)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (4*a2*a4*a9*f1*f2*f3*f6*f7)/(a3^2*a5*a7*a8) + (a2*a4*a9*f1*f2*f3*f6*f7)/
       (a1*a3*a6*a7*a8) + (4*a2^2*a4^2*a9^2*f1*f2*f3*f6*f7)/
       (a1*a3^2*a5*a6*a7*a8^2) + (2*a1*a2^2*a4*f3^2*f6*f7)/(a3^2*a5^2*a7) + 
      (4*a2^3*a4^2*a9*f3^2*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (2*a2^4*a4^3*a9^2*f3^2*f6*f7)/(a1*a3^2*a5^2*a6^2*a7*a8^2) + 
      (2*a2^2*a4*a9*f1*f3^2*f6*f7)/(a3^2*a5*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^2*f1*f3^2*f6*f7)/(a1*a3^2*a5*a6^2*a7*a8^2) + 
      (5*a2*a4^2*f2*f4*f6*f7)/(a3*a5*a7*a8) + (a2*a4^2*f2*f4*f6*f7)/
       (a1*a6*a7*a8) + (a1*a4*a6*f2*f4*f6*f7)/(a3*a5*a7*a9) + 
      (4*a2^2*a4^3*a9*f2*f4*f6*f7)/(a1*a3*a5*a6*a7*a8^2) + 
      (2*a4*f1*f2*f4*f6*f7)/(a3*a7*a8) + (a4*a5*f1*f2*f4*f6*f7)/
       (a1*a6*a7*a8) + (4*a2*a4^2*a9*f1*f2*f4*f6*f7)/(a1*a3*a6*a7*a8^2) + 
      (5*a2^2*a4^2*f3*f4*f6*f7)/(a3*a5*a6*a7*a8) + (a1*a2*a4*f3*f4*f6*f7)/
       (a3*a5*a7*a9) + (4*a2^3*a4^3*a9*f3*f4*f6*f7)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (2*a2*a4*f1*f3*f4*f6*f7)/(a3*a6*a7*a8) + 
      (4*a2^2*a4^2*a9*f1*f3*f4*f6*f7)/(a1*a3*a6^2*a7*a8^2) + 
      (2*a2^2*a4^3*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + (a2*a4^2*f4^2*f6*f7)/
       (a6*a7*a8*a9) + (2*a2*a4^2*a5*f1*f4^2*f6*f7)/(a1*a6^2*a7*a8^2) + 
      (a1*a4*a6^2*a8*f2^2*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1^2*a4*a6^3*a8*f2^2*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (2*a4^2*a6*a9*f2^2*f7^2)/(a3*a5^2*a7^2) + (3*a1*a4^2*a6^2*a9*f2^2*f7^2)/
       (a3^2*a5^3*a7^2) + (a2*a4^3*a9^2*f2^2*f7^2)/(a1*a3*a5^2*a7^2*a8) + 
      (3*a2*a4^3*a6*a9^2*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2^2*a4^4*a9^3*f2^2*f7^2)/(a1*a3^2*a5^3*a7^2*a8^2) + 
      (a4*a6*a9*f1*f2^2*f7^2)/(a2*a3*a5*a7^2) + (a1*a4*a6^2*a9*f1*f2^2*f7^2)/
       (a2*a3^2*a5^2*a7^2) + (a4^2*a9^2*f1*f2^2*f7^2)/(a1*a3*a5*a7^2*a8) + 
      (2*a4^2*a6*a9^2*f1*f2^2*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (a2*a4^3*a9^3*f1*f2^2*f7^2)/(a1*a3^2*a5^2*a7^2*a8^2) + 
      (a1*a4*a6*a8*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (2*a1^2*a4*a6^2*a8*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a9*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a4^2*a6*a9*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (6*a2^2*a4^3*a9^2*f2*f3*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2^2*a4^3*a9^2*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (2*a2^3*a4^4*a9^3*f2*f3*f7^2)/(a1*a3^2*a5^3*a6*a7^2*a8^2) + 
      (a4*a9*f1*f2*f3*f7^2)/(a3*a5*a7^2) + (2*a1*a4*a6*a9*f1*f2*f3*f7^2)/
       (a3^2*a5^2*a7^2) + (4*a2*a4^2*a9^2*f1*f2*f3*f7^2)/
       (a3^2*a5^2*a7^2*a8) + (a2*a4^2*a9^2*f1*f2*f3*f7^2)/
       (a1*a3*a5*a6*a7^2*a8) + (2*a2^2*a4^3*a9^3*f1*f2*f3*f7^2)/
       (a1*a3^2*a5^2*a6*a7^2*a8^2) + (a1^2*a2*a4*a6*a8*f3^2*f7^2)/
       (a3^2*a5^3*a7^2) + (3*a1*a2^2*a4^2*a9*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a2^3*a4^3*a9^2*f3^2*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a2^4*a4^4*a9^3*f3^2*f7^2)/(a1*a3^2*a5^3*a6^2*a7^2*a8^2) + 
      (a1*a2*a4*a9*f1*f3^2*f7^2)/(a3^2*a5^2*a7^2) + 
      (2*a2^2*a4^2*a9^2*f1*f3^2*f7^2)/(a3^2*a5^2*a6*a7^2*a8) + 
      (a2^3*a4^3*a9^3*f1*f3^2*f7^2)/(a1*a3^2*a5^2*a6^2*a7^2*a8^2) + 
      (a4^2*f2*f4*f7^2)/(a5*a7^2) + (2*a1*a4^2*a6*f2*f4*f7^2)/
       (a3*a5^2*a7^2) + (4*a2*a4^3*a9*f2*f4*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2*a4^3*a9*f2*f4*f7^2)/(a1*a5*a6*a7^2*a8) + 
      (2*a2^2*a4^4*a9^2*f2*f4*f7^2)/(a1*a3*a5^2*a6*a7^2*a8^2) + 
      (2*a4^2*a9*f1*f2*f4*f7^2)/(a3*a5*a7^2*a8) + (a4^2*a9*f1*f2*f4*f7^2)/
       (a1*a6*a7^2*a8) + (2*a2*a4^3*a9^2*f1*f2*f4*f7^2)/
       (a1*a3*a5*a6*a7^2*a8^2) + (2*a1*a2*a4^2*f3*f4*f7^2)/(a3*a5^2*a7^2) + 
      (4*a2^2*a4^3*a9*f3*f4*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a2^3*a4^4*a9^2*f3*f4*f7^2)/(a1*a3*a5^2*a6^2*a7^2*a8^2) + 
      (2*a2*a4^2*a9*f1*f3*f4*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (2*a2^2*a4^3*a9^2*f1*f3*f4*f7^2)/(a1*a3*a5*a6^2*a7^2*a8^2) + 
      (a2*a4^3*f4^2*f7^2)/(a5*a6*a7^2*a8) + (a2^2*a4^4*a9*f4^2*f7^2)/
       (a1*a5*a6^2*a7^2*a8^2) + (a2*a4^3*a9*f1*f4^2*f7^2)/
       (a1*a6^2*a7^2*a8^2) + (2*a2*a4*a6*a8*f2*f5*f8)/(a3*a5^2*a7) + 
      (a1*a6^2*a8^2*f2*f5*f8)/(a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f2*f5*f8)/
       (a1*a3*a5^2*a7) + (a6*a8*f1*f2*f5*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f1*f2*f5*f8)/(a1*a3*a5*a7) + (2*a2^2*a4*a8*f3*f5*f8)/
       (a3*a5^2*a7) + (a1*a2*a6*a8^2*f3*f5*f8)/(a3*a5^2*a7*a9) + 
      (a2^3*a4^2*a9*f3*f5*f8)/(a1*a3*a5^2*a6*a7) + (a2*a8*f1*f3*f5*f8)/
       (a3*a5*a7) + (a2^2*a4*a9*f1*f3*f5*f8)/(a1*a3*a5*a6*a7) + 
      (a2^2*a4^2*f4*f5*f8)/(a1*a5*a6*a7) + (a2*a4*a8*f4*f5*f8)/(a5*a7*a9) + 
      (a2*a4*f1*f4*f5*f8)/(a1*a6*a7) + (a6^2*f2^2*f6*f8)/(a3^2*a5) + 
      (a6*a8*f2^2*f6*f8)/(a3*a5*a7) + (2*a1*a6^2*a8*f2^2*f6*f8)/
       (a3^2*a5^2*a7) + (a2*a4*a9*f2^2*f6*f8)/(a1*a3*a5*a7) + 
      (4*a2*a4*a6*a9*f2^2*f6*f8)/(a3^2*a5^2*a7) + (a2*a4*a6*a9*f2^2*f6*f8)/
       (a1*a3^2*a5*a8) + (2*a2^2*a4^2*a9^2*f2^2*f6*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (a9*f1*f2^2*f6*f8)/(a1*a3*a7) + (2*a6*a9*f1*f2^2*f6*f8)/(a3^2*a5*a7) + 
      (a6*a9*f1*f2^2*f6*f8)/(a1*a3^2*a8) + (2*a2*a4*a9^2*f1*f2^2*f6*f8)/
       (a1*a3^2*a5*a7*a8) + (2*a2*a6*f2*f3*f6*f8)/(a3^2*a5) + 
      (a2*a8*f2*f3*f6*f8)/(a3*a5*a7) + (4*a1*a2*a6*a8*f2*f3*f6*f8)/
       (a3^2*a5^2*a7) + (8*a2^2*a4*a9*f2*f3*f6*f8)/(a3^2*a5^2*a7) + 
      (a2^2*a4*a9*f2*f3*f6*f8)/(a1*a3*a5*a6*a7) + (2*a2^2*a4*a9*f2*f3*f6*f8)/
       (a1*a3^2*a5*a8) + (4*a2^3*a4^2*a9^2*f2*f3*f6*f8)/
       (a1*a3^2*a5^2*a6*a7*a8) + (4*a2*a9*f1*f2*f3*f6*f8)/(a3^2*a5*a7) + 
      (a2*a9*f1*f2*f3*f6*f8)/(a1*a3*a6*a7) + (2*a2*a9*f1*f2*f3*f6*f8)/
       (a1*a3^2*a8) + (4*a2^2*a4*a9^2*f1*f2*f3*f6*f8)/(a1*a3^2*a5*a6*a7*a8) + 
      (a2^2*f3^2*f6*f8)/(a3^2*a5) + (2*a1*a2^2*a8*f3^2*f6*f8)/
       (a3^2*a5^2*a7) + (4*a2^3*a4*a9*f3^2*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^3*a4*a9*f3^2*f6*f8)/(a1*a3^2*a5*a6*a8) + 
      (2*a2^4*a4^2*a9^2*f3^2*f6*f8)/(a1*a3^2*a5^2*a6^2*a7*a8) + 
      (2*a2^2*a9*f1*f3^2*f6*f8)/(a3^2*a5*a6*a7) + (a2^2*a9*f1*f3^2*f6*f8)/
       (a1*a3^2*a6*a8) + (2*a2^3*a4*a9^2*f1*f3^2*f6*f8)/
       (a1*a3^2*a5*a6^2*a7*a8) + (5*a2*a4*f2*f4*f6*f8)/(a3*a5*a7) + 
      (a2*a4*f2*f4*f6*f8)/(a1*a6*a7) + (a2*a4*f2*f4*f6*f8)/(a1*a3*a8) + 
      (a1*a6*a8*f2*f4*f6*f8)/(a3*a5*a7*a9) + (4*a2^2*a4^2*a9*f2*f4*f6*f8)/
       (a1*a3*a5*a6*a7*a8) + (2*f1*f2*f4*f6*f8)/(a3*a7) + 
      (a5*f1*f2*f4*f6*f8)/(a1*a6*a7) + (a5*f1*f2*f4*f6*f8)/(a1*a3*a8) + 
      (4*a2*a4*a9*f1*f2*f4*f6*f8)/(a1*a3*a6*a7*a8) + 
      (5*a2^2*a4*f3*f4*f6*f8)/(a3*a5*a6*a7) + (a2^2*a4*f3*f4*f6*f8)/
       (a1*a3*a6*a8) + (a1*a2*a8*f3*f4*f6*f8)/(a3*a5*a7*a9) + 
      (4*a2^3*a4^2*a9*f3*f4*f6*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (2*a2*f1*f3*f4*f6*f8)/(a3*a6*a7) + (a2*a5*f1*f3*f4*f6*f8)/
       (a1*a3*a6*a8) + (4*a2^2*a4*a9*f1*f3*f4*f6*f8)/(a1*a3*a6^2*a7*a8) + 
      (2*a2^2*a4^2*f4^2*f6*f8)/(a1*a6^2*a7*a8) + (a2*a4*f4^2*f6*f8)/
       (a6*a7*a9) + (2*a2*a4*a5*f1*f4^2*f6*f8)/(a1*a6^2*a7*a8) + 
      (a6^2*a8*f2^2*f7*f8)/(a2*a3*a5*a7) + (a1*a6^3*a8*f2^2*f7*f8)/
       (a2*a3^2*a5^2*a7) + (2*a1*a6^2*a8^2*f2^2*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a1^2*a6^3*a8^2*f2^2*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (a4*a6*a9*f2^2*f7*f8)/(a1*a3*a5*a7) + (2*a4*a6^2*a9*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (4*a4*a6*a8*a9*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4*a6^2*a8*a9*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f2^2*f7*f8)/(a1*a3*a5^2*a7^2) + 
      (6*a2*a4^2*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a2*a4^2*a6*a9^2*f2^2*f7*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f2^2*f7*f8)/(a1*a3^2*a5^3*a7^2*a8) + 
      (a6*a9*f1*f2^2*f7*f8)/(a1*a2*a3*a7) + (a6^2*a9*f1*f2^2*f7*f8)/
       (a2*a3^2*a5*a7) + (2*a6*a8*a9*f1*f2^2*f7*f8)/(a2*a3*a5*a7^2) + 
      (2*a1*a6^2*a8*a9*f1*f2^2*f7*f8)/(a2*a3^2*a5^2*a7^2) + 
      (2*a4*a9^2*f1*f2^2*f7*f8)/(a1*a3*a5*a7^2) + 
      (4*a4*a6*a9^2*f1*f2^2*f7*f8)/(a3^2*a5^2*a7^2) + 
      (a4*a6*a9^2*f1*f2^2*f7*f8)/(a1*a3^2*a5*a7*a8) + 
      (2*a2*a4^2*a9^3*f1*f2^2*f7*f8)/(a1*a3^2*a5^2*a7^2*a8) + 
      (a6*a8*f2*f3*f7*f8)/(a3*a5*a7) + (2*a1*a6^2*a8*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (2*a1*a6*a8^2*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a1^2*a6^2*a8^2*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a9*f2*f3*f7*f8)/(a1*a3*a5*a7) + (4*a2*a4*a6*a9*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (4*a2*a4*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1*a2*a4*a6*a8*a9*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (12*a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3^2*a5^2*a7*a8) + 
      (4*a2^3*a4^3*a9^3*f2*f3*f7*f8)/(a1*a3^2*a5^3*a6*a7^2*a8) + 
      (a9*f1*f2*f3*f7*f8)/(a1*a3*a7) + (2*a6*a9*f1*f2*f3*f7*f8)/
       (a3^2*a5*a7) + (2*a8*a9*f1*f2*f3*f7*f8)/(a3*a5*a7^2) + 
      (4*a1*a6*a8*a9*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7^2) + 
      (8*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a3*a5*a6*a7^2) + 
      (2*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a3^2*a5*a7*a8) + 
      (4*a2^2*a4^2*a9^3*f1*f2*f3*f7*f8)/(a1*a3^2*a5^2*a6*a7^2*a8) + 
      (a1*a2*a6*a8*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (2*a1^2*a2*a6*a8^2*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1*a2^2*a4*a8*a9*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (6*a2^3*a4^2*a9^2*f3^2*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (a2^3*a4^2*a9^2*f3^2*f7*f8)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (2*a2^4*a4^3*a9^3*f3^2*f7*f8)/(a1*a3^2*a5^3*a6^2*a7^2*a8) + 
      (a2*a9*f1*f3^2*f7*f8)/(a3^2*a5*a7) + (2*a1*a2*a8*a9*f1*f3^2*f7*f8)/
       (a3^2*a5^2*a7^2) + (4*a2^2*a4*a9^2*f1*f3^2*f7*f8)/
       (a3^2*a5^2*a6*a7^2) + (a2^2*a4*a9^2*f1*f3^2*f7*f8)/
       (a1*a3^2*a5*a6*a7*a8) + (2*a2^3*a4^2*a9^3*f1*f3^2*f7*f8)/
       (a1*a3^2*a5^2*a6^2*a7^2*a8) + (a4*a6*f2*f4*f7*f8)/(a3*a5*a7) + 
      (2*a4*a8*f2*f4*f7*f8)/(a5*a7^2) + (4*a1*a4*a6*a8*f2*f4*f7*f8)/
       (a3*a5^2*a7^2) + (8*a2*a4^2*a9*f2*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a2*a4^2*a9*f2*f4*f7*f8)/(a1*a5*a6*a7^2) + (a2*a4^2*a9*f2*f4*f7*f8)/
       (a1*a3*a5*a7*a8) + (4*a2^2*a4^3*a9^2*f2*f4*f7*f8)/
       (a1*a3*a5^2*a6*a7^2*a8) + (4*a4*a9*f1*f2*f4*f7*f8)/(a3*a5*a7^2) + 
      (2*a4*a9*f1*f2*f4*f7*f8)/(a1*a6*a7^2) + (a4*a9*f1*f2*f4*f7*f8)/
       (a1*a3*a7*a8) + (4*a2*a4^2*a9^2*f1*f2*f4*f7*f8)/
       (a1*a3*a5*a6*a7^2*a8) + (a2*a4*f3*f4*f7*f8)/(a3*a5*a7) + 
      (4*a1*a2*a4*a8*f3*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (8*a2^2*a4^2*a9*f3*f4*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a2^2*a4^2*a9*f3*f4*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (4*a2^3*a4^3*a9^2*f3*f4*f7*f8)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (4*a2*a4*a9*f1*f3*f4*f7*f8)/(a3*a5*a6*a7^2) + (a2*a4*a9*f1*f3*f4*f7*f8)/
       (a1*a3*a6*a7*a8) + (4*a2^2*a4^2*a9^2*f1*f3*f4*f7*f8)/
       (a1*a3*a5*a6^2*a7^2*a8) + (2*a2*a4^2*f4^2*f7*f8)/(a5*a6*a7^2) + 
      (2*a2^2*a4^3*a9*f4^2*f7*f8)/(a1*a5*a6^2*a7^2*a8) + 
      (2*a2*a4^2*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7^2*a8) + 
      (a6^2*a8^2*f2^2*f8^2)/(a2*a3*a4*a5*a7) + (a1*a6^3*a8^2*f2^2*f8^2)/
       (a2*a3^2*a4*a5^2*a7) + (a1*a6^2*a8^3*f2^2*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a1^2*a6^3*a8^3*f2^2*f8^2)/(a2*a3^2*a4*a5^3*a7^2) + 
      (a6*a8*a9*f2^2*f8^2)/(a1*a3*a5*a7) + (2*a6^2*a8*a9*f2^2*f8^2)/
       (a3^2*a5^2*a7) + (2*a6*a8^2*a9*f2^2*f8^2)/(a3*a5^2*a7^2) + 
      (3*a1*a6^2*a8^2*a9*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a6*a9^2*f2^2*f8^2)/(a1*a3^2*a5^2*a7) + (a2*a4*a8*a9^2*f2^2*f8^2)/
       (a1*a3*a5^2*a7^2) + (3*a2*a4*a6*a8*a9^2*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^2*a4^2*a9^3*f2^2*f8^2)/(a1*a3^2*a5^3*a7^2) + 
      (a6*a8*a9*f1*f2^2*f8^2)/(a1*a2*a3*a4*a7) + (a6^2*a8*a9*f1*f2^2*f8^2)/
       (a2*a3^2*a4*a5*a7) + (a6*a8^2*a9*f1*f2^2*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1*a6^2*a8^2*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (a6*a9^2*f1*f2^2*f8^2)/(a1*a3^2*a5*a7) + (a8*a9^2*f1*f2^2*f8^2)/
       (a1*a3*a5*a7^2) + (2*a6*a8*a9^2*f1*f2^2*f8^2)/(a3^2*a5^2*a7^2) + 
      (a2*a4*a9^3*f1*f2^2*f8^2)/(a1*a3^2*a5^2*a7^2) + 
      (a6*a8^2*f2*f3*f8^2)/(a3*a4*a5*a7) + (2*a1*a6^2*a8^2*f2*f3*f8^2)/
       (a3^2*a4*a5^2*a7) + (a1*a6*a8^3*f2*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (2*a1^2*a6^2*a8^3*f2*f3*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (a2*a8*a9*f2*f3*f8^2)/(a1*a3*a5*a7) + (4*a2*a6*a8*a9*f2*f3*f8^2)/
       (a3^2*a5^2*a7) + (2*a2*a8^2*a9*f2*f3*f8^2)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a6*a8^2*a9*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9^2*f2*f3*f8^2)/(a1*a3^2*a5^2*a7) + 
      (6*a2^2*a4*a8*a9^2*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^2*a4*a8*a9^2*f2*f3*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (2*a2^3*a4^2*a9^3*f2*f3*f8^2)/(a1*a3^2*a5^3*a6*a7^2) + 
      (a8*a9*f1*f2*f3*f8^2)/(a1*a3*a4*a7) + (2*a6*a8*a9*f1*f2*f3*f8^2)/
       (a3^2*a4*a5*a7) + (a8^2*a9*f1*f2*f3*f8^2)/(a3*a4*a5*a7^2) + 
      (2*a1*a6*a8^2*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (2*a2*a9^2*f1*f2*f3*f8^2)/(a1*a3^2*a5*a7) + 
      (4*a2*a8*a9^2*f1*f2*f3*f8^2)/(a3^2*a5^2*a7^2) + 
      (a2*a8*a9^2*f1*f2*f3*f8^2)/(a1*a3*a5*a6*a7^2) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f8^2)/(a1*a3^2*a5^2*a6*a7^2) + 
      (a1*a2*a6*a8^2*f3^2*f8^2)/(a3^2*a4*a5^2*a7) + 
      (a1^2*a2*a6*a8^3*f3^2*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (2*a2^2*a8*a9*f3^2*f8^2)/(a3^2*a5^2*a7) + (3*a1*a2^2*a8^2*a9*f3^2*f8^2)/
       (a3^2*a5^3*a7^2) + (a2^3*a4*a9^2*f3^2*f8^2)/(a1*a3^2*a5^2*a6*a7) + 
      (3*a2^3*a4*a8*a9^2*f3^2*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a2^4*a4^2*a9^3*f3^2*f8^2)/(a1*a3^2*a5^3*a6^2*a7^2) + 
      (a2*a8*a9*f1*f3^2*f8^2)/(a3^2*a4*a5*a7) + (a1*a2*a8^2*a9*f1*f3^2*f8^2)/
       (a3^2*a4*a5^2*a7^2) + (a2^2*a9^2*f1*f3^2*f8^2)/(a1*a3^2*a5*a6*a7) + 
      (2*a2^2*a8*a9^2*f1*f3^2*f8^2)/(a3^2*a5^2*a6*a7^2) + 
      (a2^3*a4*a9^3*f1*f3^2*f8^2)/(a1*a3^2*a5^2*a6^2*a7^2) + 
      (a6*a8*f2*f4*f8^2)/(a3*a5*a7) + (a8^2*f2*f4*f8^2)/(a5*a7^2) + 
      (2*a1*a6*a8^2*f2*f4*f8^2)/(a3*a5^2*a7^2) + (a2*a4*a9*f2*f4*f8^2)/
       (a1*a3*a5*a7) + (4*a2*a4*a8*a9*f2*f4*f8^2)/(a3*a5^2*a7^2) + 
      (a2*a4*a8*a9*f2*f4*f8^2)/(a1*a5*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f2*f4*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (a9*f1*f2*f4*f8^2)/(a1*a3*a7) + (2*a8*a9*f1*f2*f4*f8^2)/(a3*a5*a7^2) + 
      (a8*a9*f1*f2*f4*f8^2)/(a1*a6*a7^2) + (2*a2*a4*a9^2*f1*f2*f4*f8^2)/
       (a1*a3*a5*a6*a7^2) + (a2*a8*f3*f4*f8^2)/(a3*a5*a7) + 
      (2*a1*a2*a8^2*f3*f4*f8^2)/(a3*a5^2*a7^2) + (a2^2*a4*a9*f3*f4*f8^2)/
       (a1*a3*a5*a6*a7) + (4*a2^2*a4*a8*a9*f3*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^3*a4^2*a9^2*f3*f4*f8^2)/(a1*a3*a5^2*a6^2*a7^2) + 
      (a2*a9*f1*f3*f4*f8^2)/(a1*a3*a6*a7) + (2*a2*a8*a9*f1*f3*f4*f8^2)/
       (a3*a5*a6*a7^2) + (2*a2^2*a4*a9^2*f1*f3*f4*f8^2)/
       (a1*a3*a5*a6^2*a7^2) + (a2*a4*a8*f4^2*f8^2)/(a5*a6*a7^2) + 
      (a2^2*a4^2*a9*f4^2*f8^2)/(a1*a5*a6^2*a7^2) + (a2*a4*a9*f1*f4^2*f8^2)/
       (a1*a6^2*a7^2), (a2^2*a4*a7*f3*f5^2*f6)/(a1*a6*a8*a9) + 
      (a2*a5*a7*f1*f3*f5^2*f6)/(a1*a6*a8*a9) + (a2*a3*a4*a5*a7*f4*f5^2*f6)/
       (a1*a6*a8*a9^2) + (a3*a5^2*a7*f1*f4*f5^2*f6)/(a1*a6*a8*a9^2) + 
      (2*a2^2*a4*a7*f2*f3*f5*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2*a5*a7*f1*f2*f3*f5*f6^2)/(a1*a3*a6*a8^2) + 
      (2*a2^3*a4*a7*f3^2*f5*f6^2)/(a1*a3*a6^2*a8^2) + 
      (2*a2^2*a5*a7*f1*f3^2*f5*f6^2)/(a1*a3*a6^2*a8^2) + 
      (2*a2*a4*a5*a7*f2*f4*f5*f6^2)/(a1*a6*a8^2*a9) + 
      (2*a5^2*a7*f1*f2*f4*f5*f6^2)/(a1*a6*a8^2*a9) + 
      (4*a2^2*a4*a5*a7*f3*f4*f5*f6^2)/(a1*a6^2*a8^2*a9) + 
      (4*a2*a5^2*a7*f1*f3*f4*f5*f6^2)/(a1*a6^2*a8^2*a9) + 
      (2*a2*a3*a4*a5^2*a7*f4^2*f5*f6^2)/(a1*a6^2*a8^2*a9^2) + 
      (2*a3*a5^3*a7*f1*f4^2*f5*f6^2)/(a1*a6^2*a8^2*a9^2) + 
      (a2^2*a4*a7*a9*f2^2*f3*f6^3)/(a1*a3^2*a6*a8^3) + 
      (a2*a5*a7*a9*f1*f2^2*f3*f6^3)/(a1*a3^2*a6*a8^3) + 
      (2*a2^3*a4*a7*a9*f2*f3^2*f6^3)/(a1*a3^2*a6^2*a8^3) + 
      (2*a2^2*a5*a7*a9*f1*f2*f3^2*f6^3)/(a1*a3^2*a6^2*a8^3) + 
      (a2^4*a4*a7*a9*f3^3*f6^3)/(a1*a3^2*a6^3*a8^3) + 
      (a2^3*a5*a7*a9*f1*f3^3*f6^3)/(a1*a3^2*a6^3*a8^3) + 
      (a2*a4*a5*a7*f2^2*f4*f6^3)/(a1*a3*a6*a8^3) + (a5^2*a7*f1*f2^2*f4*f6^3)/
       (a1*a3*a6*a8^3) + (4*a2^2*a4*a5*a7*f2*f3*f4*f6^3)/(a1*a3*a6^2*a8^3) + 
      (4*a2*a5^2*a7*f1*f2*f3*f4*f6^3)/(a1*a3*a6^2*a8^3) + 
      (3*a2^3*a4*a5*a7*f3^2*f4*f6^3)/(a1*a3*a6^3*a8^3) + 
      (3*a2^2*a5^2*a7*f1*f3^2*f4*f6^3)/(a1*a3*a6^3*a8^3) + 
      (2*a2*a4*a5^2*a7*f2*f4^2*f6^3)/(a1*a6^2*a8^3*a9) + 
      (2*a5^3*a7*f1*f2*f4^2*f6^3)/(a1*a6^2*a8^3*a9) + 
      (3*a2^2*a4*a5^2*a7*f3*f4^2*f6^3)/(a1*a6^3*a8^3*a9) + 
      (3*a2*a5^3*a7*f1*f3*f4^2*f6^3)/(a1*a6^3*a8^3*a9) + 
      (a2*a3*a4*a5^3*a7*f4^3*f6^3)/(a1*a6^3*a8^3*a9^2) + 
      (a3*a5^4*a7*f1*f4^3*f6^3)/(a1*a6^3*a8^3*a9^2) + 
      (a2^2*a4^2*f3*f5^2*f7)/(a1*a5*a6*a8) + (a2*a4*f3*f5^2*f7)/(a5*a9) + 
      (a2*a4*f1*f3*f5^2*f7)/(a1*a6*a8) + (a2*a3*a4^2*f4*f5^2*f7)/
       (a1*a6*a8*a9) + (a3*a4*a5*f1*f4*f5^2*f7)/(a1*a6*a8*a9) + 
      (4*a2*a4*f2*f3*f5*f6*f7)/(a3*a5*a8) + (a2*a4*f2*f3*f5*f6*f7)/
       (a1*a6*a8) + (4*a2^2*a4^2*a9*f2*f3*f5*f6*f7)/(a1*a3*a5*a6*a8^2) + 
      (2*f1*f2*f3*f5*f6*f7)/(a3*a8) + (a5*f1*f2*f3*f5*f6*f7)/(a1*a6*a8) + 
      (4*a2*a4*a9*f1*f2*f3*f5*f6*f7)/(a1*a3*a6*a8^2) + 
      (4*a2^2*a4*f3^2*f5*f6*f7)/(a3*a5*a6*a8) + 
      (4*a2^3*a4^2*a9*f3^2*f5*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
      (2*a2*f1*f3^2*f5*f6*f7)/(a3*a6*a8) + (4*a2^2*a4*a9*f1*f3^2*f5*f6*f7)/
       (a1*a3*a6^2*a8^2) + (4*a2*a4^2*f2*f4*f5*f6*f7)/(a1*a6*a8^2) + 
      (2*a4*f2*f4*f5*f6*f7)/(a8*a9) + (a3*a4*a5*f2*f4*f5*f6*f7)/
       (a1*a6*a8*a9) + (4*a4*a5*f1*f2*f4*f5*f6*f7)/(a1*a6*a8^2) + 
      (a5*f1*f2*f4*f5*f6*f7)/(a2*a8*a9) + (a3*a5^2*f1*f2*f4*f5*f6*f7)/
       (a1*a2*a6*a8*a9) + (8*a2^2*a4^2*f3*f4*f5*f6*f7)/(a1*a6^2*a8^2) + 
      (4*a2*a4*f3*f4*f5*f6*f7)/(a6*a8*a9) + (8*a2*a4*a5*f1*f3*f4*f5*f6*f7)/
       (a1*a6^2*a8^2) + (2*a5*f1*f3*f4*f5*f6*f7)/(a6*a8*a9) + 
      (4*a2*a3*a4^2*a5*f4^2*f5*f6*f7)/(a1*a6^2*a8^2*a9) + 
      (4*a3*a4*a5^2*f1*f4^2*f5*f6*f7)/(a1*a6^2*a8^2*a9) + 
      (3*a2*a4*a9*f2^2*f3*f6^2*f7)/(a3^2*a5*a8^2) + 
      (a2*a4*a9*f2^2*f3*f6^2*f7)/(a1*a3*a6*a8^2) + 
      (3*a2^2*a4^2*a9^2*f2^2*f3*f6^2*f7)/(a1*a3^2*a5*a6*a8^3) + 
      (2*a9*f1*f2^2*f3*f6^2*f7)/(a3^2*a8^2) + (a5*a9*f1*f2^2*f3*f6^2*f7)/
       (a1*a3*a6*a8^2) + (3*a2*a4*a9^2*f1*f2^2*f3*f6^2*f7)/
       (a1*a3^2*a6*a8^3) + (a2^2*a4*a9*f2*f3^2*f6^2*f7)/(a1*a3*a6^2*a8^2) + 
      (6*a2^2*a4*a9*f2*f3^2*f6^2*f7)/(a3^2*a5*a6*a8^2) + 
      (6*a2^3*a4^2*a9^2*f2*f3^2*f6^2*f7)/(a1*a3^2*a5*a6^2*a8^3) + 
      (a2*a5*a9*f1*f2*f3^2*f6^2*f7)/(a1*a3*a6^2*a8^2) + 
      (4*a2*a9*f1*f2*f3^2*f6^2*f7)/(a3^2*a6*a8^2) + 
      (6*a2^2*a4*a9^2*f1*f2*f3^2*f6^2*f7)/(a1*a3^2*a6^2*a8^3) + 
      (3*a2^3*a4*a9*f3^3*f6^2*f7)/(a3^2*a5*a6^2*a8^2) + 
      (3*a2^4*a4^2*a9^2*f3^3*f6^2*f7)/(a1*a3^2*a5*a6^3*a8^3) + 
      (2*a2^2*a9*f1*f3^3*f6^2*f7)/(a3^2*a6^2*a8^2) + 
      (3*a2^3*a4*a9^2*f1*f3^3*f6^2*f7)/(a1*a3^2*a6^3*a8^3) + 
      (2*a4*f2^2*f4*f6^2*f7)/(a3*a8^2) + (a4*a5*f2^2*f4*f6^2*f7)/
       (a1*a6*a8^2) + (3*a2*a4^2*a9*f2^2*f4*f6^2*f7)/(a1*a3*a6*a8^3) + 
      (a5*f1*f2^2*f4*f6^2*f7)/(a2*a3*a8^2) + (a5^2*f1*f2^2*f4*f6^2*f7)/
       (a1*a2*a6*a8^2) + (3*a4*a5*a9*f1*f2^2*f4*f6^2*f7)/(a1*a3*a6*a8^3) + 
      (2*a2*a4*a5*f2*f3*f4*f6^2*f7)/(a1*a6^2*a8^2) + 
      (8*a2*a4*f2*f3*f4*f6^2*f7)/(a3*a6*a8^2) + 
      (12*a2^2*a4^2*a9*f2*f3*f4*f6^2*f7)/(a1*a3*a6^2*a8^3) + 
      (2*a5^2*f1*f2*f3*f4*f6^2*f7)/(a1*a6^2*a8^2) + 
      (5*a5*f1*f2*f3*f4*f6^2*f7)/(a3*a6*a8^2) + 
      (12*a2*a4*a5*a9*f1*f2*f3*f4*f6^2*f7)/(a1*a3*a6^2*a8^3) + 
      (6*a2^2*a4*f3^2*f4*f6^2*f7)/(a3*a6^2*a8^2) + 
      (9*a2^3*a4^2*a9*f3^2*f4*f6^2*f7)/(a1*a3*a6^3*a8^3) + 
      (4*a2*a5*f1*f3^2*f4*f6^2*f7)/(a3*a6^2*a8^2) + 
      (9*a2^2*a4*a5*a9*f1*f3^2*f4*f6^2*f7)/(a1*a3*a6^3*a8^3) + 
      (6*a2*a4^2*a5*f2*f4^2*f6^2*f7)/(a1*a6^2*a8^3) + 
      (a3*a4*a5^2*f2*f4^2*f6^2*f7)/(a1*a6^2*a8^2*a9) + 
      (2*a4*a5*f2*f4^2*f6^2*f7)/(a6*a8^2*a9) + (6*a4*a5^2*f1*f2*f4^2*f6^2*f7)/
       (a1*a6^2*a8^3) + (a3*a5^3*f1*f2*f4^2*f6^2*f7)/(a1*a2*a6^2*a8^2*a9) + 
      (a5^2*f1*f2*f4^2*f6^2*f7)/(a2*a6*a8^2*a9) + 
      (9*a2^2*a4^2*a5*f3*f4^2*f6^2*f7)/(a1*a6^3*a8^3) + 
      (3*a2*a4*a5*f3*f4^2*f6^2*f7)/(a6^2*a8^2*a9) + 
      (9*a2*a4*a5^2*f1*f3*f4^2*f6^2*f7)/(a1*a6^3*a8^3) + 
      (2*a5^2*f1*f3*f4^2*f6^2*f7)/(a6^2*a8^2*a9) + 
      (3*a2*a3*a4^2*a5^2*f4^3*f6^2*f7)/(a1*a6^3*a8^3*a9) + 
      (3*a3*a4*a5^3*f1*f4^3*f6^2*f7)/(a1*a6^3*a8^3*a9) + 
      (a4*f2*f3*f5*f7^2)/(a5*a7) + (2*a1*a4*a6*f2*f3*f5*f7^2)/(a3*a5^2*a7) + 
      (4*a2*a4^2*a9*f2*f3*f5*f7^2)/(a3*a5^2*a7*a8) + 
      (a2*a4^2*a9*f2*f3*f5*f7^2)/(a1*a5*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^2*f2*f3*f5*f7^2)/(a1*a3*a5^2*a6*a7*a8^2) + 
      (2*a4*a9*f1*f2*f3*f5*f7^2)/(a3*a5*a7*a8) + (a4*a9*f1*f2*f3*f5*f7^2)/
       (a1*a6*a7*a8) + (2*a2*a4^2*a9^2*f1*f2*f3*f5*f7^2)/
       (a1*a3*a5*a6*a7*a8^2) + (2*a1*a2*a4*f3^2*f5*f7^2)/(a3*a5^2*a7) + 
      (4*a2^2*a4^2*a9*f3^2*f5*f7^2)/(a3*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^2*f3^2*f5*f7^2)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
      (2*a2*a4*a9*f1*f3^2*f5*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3^2*f5*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (2*a4^2*f2*f4*f5*f7^2)/(a5*a7*a8) + (a3*a4^2*f2*f4*f5*f7^2)/
       (a1*a6*a7*a8) + (2*a2*a4^3*a9*f2*f4*f5*f7^2)/(a1*a5*a6*a7*a8^2) + 
      (a4*f1*f2*f4*f5*f7^2)/(a2*a7*a8) + (a3*a4*a5*f1*f2*f4*f5*f7^2)/
       (a1*a2*a6*a7*a8) + (2*a4^2*a9*f1*f2*f4*f5*f7^2)/(a1*a6*a7*a8^2) + 
      (4*a2*a4^2*f3*f4*f5*f7^2)/(a5*a6*a7*a8) + 
      (4*a2^2*a4^3*a9*f3*f4*f5*f7^2)/(a1*a5*a6^2*a7*a8^2) + 
      (2*a4*f1*f3*f4*f5*f7^2)/(a6*a7*a8) + (4*a2*a4^2*a9*f1*f3*f4*f5*f7^2)/
       (a1*a6^2*a7*a8^2) + (2*a2*a3*a4^3*f4^2*f5*f7^2)/(a1*a6^2*a7*a8^2) + 
      (2*a3*a4^2*a5*f1*f4^2*f5*f7^2)/(a1*a6^2*a7*a8^2) + 
      (2*a4*a9*f2^2*f3*f6*f7^2)/(a3*a5*a7*a8) + 
      (3*a1*a4*a6*a9*f2^2*f3*f6*f7^2)/(a3^2*a5^2*a7*a8) + 
      (6*a2*a4^2*a9^2*f2^2*f3*f6*f7^2)/(a3^2*a5^2*a7*a8^2) + 
      (2*a2*a4^2*a9^2*f2^2*f3*f6*f7^2)/(a1*a3*a5*a6*a7*a8^2) + 
      (3*a2^2*a4^3*a9^3*f2^2*f3*f6*f7^2)/(a1*a3^2*a5^2*a6*a7*a8^3) + 
      (a9*f1*f2^2*f3*f6*f7^2)/(a2*a3*a7*a8) + (a1*a6*a9*f1*f2^2*f3*f6*f7^2)/
       (a2*a3^2*a5*a7*a8) + (4*a4*a9^2*f1*f2^2*f3*f6*f7^2)/
       (a3^2*a5*a7*a8^2) + (2*a4*a9^2*f1*f2^2*f3*f6*f7^2)/
       (a1*a3*a6*a7*a8^2) + (3*a2*a4^2*a9^3*f1*f2^2*f3*f6*f7^2)/
       (a1*a3^2*a5*a6*a7*a8^3) + (6*a1*a2*a4*a9*f2*f3^2*f6*f7^2)/
       (a3^2*a5^2*a7*a8) + (2*a2*a4*a9*f2*f3^2*f6*f7^2)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f2*f3^2*f6*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (12*a2^2*a4^2*a9^2*f2*f3^2*f6*f7^2)/(a3^2*a5^2*a6*a7*a8^2) + 
      (6*a2^3*a4^3*a9^3*f2*f3^2*f6*f7^2)/(a1*a3^2*a5^2*a6^2*a7*a8^3) + 
      (2*a1*a9*f1*f2*f3^2*f6*f7^2)/(a3^2*a5*a7*a8) + 
      (a9*f1*f2*f3^2*f6*f7^2)/(a3*a6*a7*a8) + 
      (2*a2*a4*a9^2*f1*f2*f3^2*f6*f7^2)/(a1*a3*a6^2*a7*a8^2) + 
      (8*a2*a4*a9^2*f1*f2*f3^2*f6*f7^2)/(a3^2*a5*a6*a7*a8^2) + 
      (6*a2^2*a4^2*a9^3*f1*f2*f3^2*f6*f7^2)/(a1*a3^2*a5*a6^2*a7*a8^3) + 
      (3*a1*a2^2*a4*a9*f3^3*f6*f7^2)/(a3^2*a5^2*a6*a7*a8) + 
      (6*a2^3*a4^2*a9^2*f3^3*f6*f7^2)/(a3^2*a5^2*a6^2*a7*a8^2) + 
      (3*a2^4*a4^3*a9^3*f3^3*f6*f7^2)/(a1*a3^2*a5^2*a6^3*a7*a8^3) + 
      (a1*a2*a9*f1*f3^3*f6*f7^2)/(a3^2*a5*a6*a7*a8) + 
      (4*a2^2*a4*a9^2*f1*f3^3*f6*f7^2)/(a3^2*a5*a6^2*a7*a8^2) + 
      (3*a2^3*a4^2*a9^3*f1*f3^3*f6*f7^2)/(a1*a3^2*a5*a6^3*a7*a8^3) + 
      (a4*f2^2*f4*f6*f7^2)/(a2*a7*a8) + (a1*a4*a6*f2^2*f4*f6*f7^2)/
       (a2*a3*a5*a7*a8) + (4*a4^2*a9*f2^2*f4*f6*f7^2)/(a3*a5*a7*a8^2) + 
      (2*a4^2*a9*f2^2*f4*f6*f7^2)/(a1*a6*a7*a8^2) + 
      (3*a2*a4^3*a9^2*f2^2*f4*f6*f7^2)/(a1*a3*a5*a6*a7*a8^3) + 
      (2*a4*a9*f1*f2^2*f4*f6*f7^2)/(a2*a3*a7*a8^2) + 
      (2*a4*a5*a9*f1*f2^2*f4*f6*f7^2)/(a1*a2*a6*a7*a8^2) + 
      (3*a4^2*a9^2*f1*f2^2*f4*f6*f7^2)/(a1*a3*a6*a7*a8^3) + 
      (4*a1*a4*f2*f3*f4*f6*f7^2)/(a3*a5*a7*a8) + (2*a4*f2*f3*f4*f6*f7^2)/
       (a6*a7*a8) + (4*a2*a4^2*a9*f2*f3*f4*f6*f7^2)/(a1*a6^2*a7*a8^2) + 
      (16*a2*a4^2*a9*f2*f3*f4*f6*f7^2)/(a3*a5*a6*a7*a8^2) + 
      (12*a2^2*a4^3*a9^2*f2*f3*f4*f6*f7^2)/(a1*a3*a5*a6^2*a7*a8^3) + 
      (a1*f1*f2*f3*f4*f6*f7^2)/(a2*a3*a7*a8) + (a5*f1*f2*f3*f4*f6*f7^2)/
       (a2*a6*a7*a8) + (4*a4*a5*a9*f1*f2*f3*f4*f6*f7^2)/(a1*a6^2*a7*a8^2) + 
      (10*a4*a9*f1*f2*f3*f4*f6*f7^2)/(a3*a6*a7*a8^2) + 
      (12*a2*a4^2*a9^2*f1*f2*f3*f4*f6*f7^2)/(a1*a3*a6^2*a7*a8^3) + 
      (3*a1*a2*a4*f3^2*f4*f6*f7^2)/(a3*a5*a6*a7*a8) + 
      (12*a2^2*a4^2*a9*f3^2*f4*f6*f7^2)/(a3*a5*a6^2*a7*a8^2) + 
      (9*a2^3*a4^3*a9^2*f3^2*f4*f6*f7^2)/(a1*a3*a5*a6^3*a7*a8^3) + 
      (a1*f1*f3^2*f4*f6*f7^2)/(a3*a6*a7*a8) + (8*a2*a4*a9*f1*f3^2*f4*f6*f7^2)/
       (a3*a6^2*a7*a8^2) + (9*a2^2*a4^2*a9^2*f1*f3^2*f4*f6*f7^2)/
       (a1*a3*a6^3*a7*a8^3) + (2*a3*a4^2*a5*f2*f4^2*f6*f7^2)/
       (a1*a6^2*a7*a8^2) + (4*a4^2*f2*f4^2*f6*f7^2)/(a6*a7*a8^2) + 
      (6*a2*a4^3*a9*f2*f4^2*f6*f7^2)/(a1*a6^2*a7*a8^3) + 
      (2*a3*a4*a5^2*f1*f2*f4^2*f6*f7^2)/(a1*a2*a6^2*a7*a8^2) + 
      (2*a4*a5*f1*f2*f4^2*f6*f7^2)/(a2*a6*a7*a8^2) + 
      (6*a4^2*a5*a9*f1*f2*f4^2*f6*f7^2)/(a1*a6^2*a7*a8^3) + 
      (6*a2*a4^2*f3*f4^2*f6*f7^2)/(a6^2*a7*a8^2) + 
      (9*a2^2*a4^3*a9*f3*f4^2*f6*f7^2)/(a1*a6^3*a7*a8^3) + 
      (4*a4*a5*f1*f3*f4^2*f6*f7^2)/(a6^2*a7*a8^2) + 
      (9*a2*a4^2*a5*a9*f1*f3*f4^2*f6*f7^2)/(a1*a6^3*a7*a8^3) + 
      (3*a2*a3*a4^3*a5*f4^3*f6*f7^2)/(a1*a6^3*a7*a8^3) + 
      (3*a3*a4^2*a5^2*f1*f4^3*f6*f7^2)/(a1*a6^3*a7*a8^3) + 
      (a1*a4*a6*a9*f2^2*f3*f7^3)/(a2*a3*a5^2*a7^2) + 
      (a1^2*a4*a6^2*a9*f2^2*f3*f7^3)/(a2*a3^2*a5^3*a7^2) + 
      (2*a4^2*a9^2*f2^2*f3*f7^3)/(a3*a5^2*a7^2*a8) + 
      (3*a1*a4^2*a6*a9^2*f2^2*f3*f7^3)/(a3^2*a5^3*a7^2*a8) + 
      (3*a2*a4^3*a9^3*f2^2*f3*f7^3)/(a3^2*a5^3*a7^2*a8^2) + 
      (a2*a4^3*a9^3*f2^2*f3*f7^3)/(a1*a3*a5^2*a6*a7^2*a8^2) + 
      (a2^2*a4^4*a9^4*f2^2*f3*f7^3)/(a1*a3^2*a5^3*a6*a7^2*a8^3) + 
      (a4*a9^2*f1*f2^2*f3*f7^3)/(a2*a3*a5*a7^2*a8) + 
      (a1*a4*a6*a9^2*f1*f2^2*f3*f7^3)/(a2*a3^2*a5^2*a7^2*a8) + 
      (2*a4^2*a9^3*f1*f2^2*f3*f7^3)/(a3^2*a5^2*a7^2*a8^2) + 
      (a4^2*a9^3*f1*f2^2*f3*f7^3)/(a1*a3*a5*a6*a7^2*a8^2) + 
      (a2*a4^3*a9^4*f1*f2^2*f3*f7^3)/(a1*a3^2*a5^2*a6*a7^2*a8^3) + 
      (a1*a4*a9*f2*f3^2*f7^3)/(a3*a5^2*a7^2) + (2*a1^2*a4*a6*a9*f2*f3^2*f7^3)/
       (a3^2*a5^3*a7^2) + (6*a1*a2*a4^2*a9^2*f2*f3^2*f7^3)/
       (a3^2*a5^3*a7^2*a8) + (2*a2*a4^2*a9^2*f2*f3^2*f7^3)/
       (a3*a5^2*a6*a7^2*a8) + (a2^2*a4^3*a9^3*f2*f3^2*f7^3)/
       (a1*a3*a5^2*a6^2*a7^2*a8^2) + (6*a2^2*a4^3*a9^3*f2*f3^2*f7^3)/
       (a3^2*a5^3*a6*a7^2*a8^2) + (2*a2^3*a4^4*a9^4*f2*f3^2*f7^3)/
       (a1*a3^2*a5^3*a6^2*a7^2*a8^3) + (2*a1*a4*a9^2*f1*f2*f3^2*f7^3)/
       (a3^2*a5^2*a7^2*a8) + (a4*a9^2*f1*f2*f3^2*f7^3)/(a3*a5*a6*a7^2*a8) + 
      (a2*a4^2*a9^3*f1*f2*f3^2*f7^3)/(a1*a3*a5*a6^2*a7^2*a8^2) + 
      (4*a2*a4^2*a9^3*f1*f2*f3^2*f7^3)/(a3^2*a5^2*a6*a7^2*a8^2) + 
      (2*a2^2*a4^3*a9^4*f1*f2*f3^2*f7^3)/(a1*a3^2*a5^2*a6^2*a7^2*a8^3) + 
      (a1^2*a2*a4*a9*f3^3*f7^3)/(a3^2*a5^3*a7^2) + 
      (3*a1*a2^2*a4^2*a9^2*f3^3*f7^3)/(a3^2*a5^3*a6*a7^2*a8) + 
      (3*a2^3*a4^3*a9^3*f3^3*f7^3)/(a3^2*a5^3*a6^2*a7^2*a8^2) + 
      (a2^4*a4^4*a9^4*f3^3*f7^3)/(a1*a3^2*a5^3*a6^3*a7^2*a8^3) + 
      (a1*a2*a4*a9^2*f1*f3^3*f7^3)/(a3^2*a5^2*a6*a7^2*a8) + 
      (2*a2^2*a4^2*a9^3*f1*f3^3*f7^3)/(a3^2*a5^2*a6^2*a7^2*a8^2) + 
      (a2^3*a4^3*a9^4*f1*f3^3*f7^3)/(a1*a3^2*a5^2*a6^3*a7^2*a8^3) + 
      (a4^2*a9*f2^2*f4*f7^3)/(a2*a5*a7^2*a8) + (a1*a4^2*a6*a9*f2^2*f4*f7^3)/
       (a2*a3*a5^2*a7^2*a8) + (2*a4^3*a9^2*f2^2*f4*f7^3)/
       (a3*a5^2*a7^2*a8^2) + (a4^3*a9^2*f2^2*f4*f7^3)/(a1*a5*a6*a7^2*a8^2) + 
      (a2*a4^4*a9^3*f2^2*f4*f7^3)/(a1*a3*a5^2*a6*a7^2*a8^3) + 
      (a4^2*a9^2*f1*f2^2*f4*f7^3)/(a2*a3*a5*a7^2*a8^2) + 
      (a4^2*a9^2*f1*f2^2*f4*f7^3)/(a1*a2*a6*a7^2*a8^2) + 
      (a4^3*a9^3*f1*f2^2*f4*f7^3)/(a1*a3*a5*a6*a7^2*a8^3) + 
      (4*a1*a4^2*a9*f2*f3*f4*f7^3)/(a3*a5^2*a7^2*a8) + 
      (2*a4^2*a9*f2*f3*f4*f7^3)/(a5*a6*a7^2*a8) + 
      (2*a2*a4^3*a9^2*f2*f3*f4*f7^3)/(a1*a5*a6^2*a7^2*a8^2) + 
      (8*a2*a4^3*a9^2*f2*f3*f4*f7^3)/(a3*a5^2*a6*a7^2*a8^2) + 
      (4*a2^2*a4^4*a9^3*f2*f3*f4*f7^3)/(a1*a3*a5^2*a6^2*a7^2*a8^3) + 
      (a1*a4*a9*f1*f2*f3*f4*f7^3)/(a2*a3*a5*a7^2*a8) + 
      (a4*a9*f1*f2*f3*f4*f7^3)/(a2*a6*a7^2*a8) + 
      (2*a4^2*a9^2*f1*f2*f3*f4*f7^3)/(a1*a6^2*a7^2*a8^2) + 
      (5*a4^2*a9^2*f1*f2*f3*f4*f7^3)/(a3*a5*a6*a7^2*a8^2) + 
      (4*a2*a4^3*a9^3*f1*f2*f3*f4*f7^3)/(a1*a3*a5*a6^2*a7^2*a8^3) + 
      (3*a1*a2*a4^2*a9*f3^2*f4*f7^3)/(a3*a5^2*a6*a7^2*a8) + 
      (6*a2^2*a4^3*a9^2*f3^2*f4*f7^3)/(a3*a5^2*a6^2*a7^2*a8^2) + 
      (3*a2^3*a4^4*a9^3*f3^2*f4*f7^3)/(a1*a3*a5^2*a6^3*a7^2*a8^3) + 
      (a1*a4*a9*f1*f3^2*f4*f7^3)/(a3*a5*a6*a7^2*a8) + 
      (4*a2*a4^2*a9^2*f1*f3^2*f4*f7^3)/(a3*a5*a6^2*a7^2*a8^2) + 
      (3*a2^2*a4^3*a9^3*f1*f3^2*f4*f7^3)/(a1*a3*a5*a6^3*a7^2*a8^3) + 
      (a3*a4^3*a9*f2*f4^2*f7^3)/(a1*a6^2*a7^2*a8^2) + 
      (2*a4^3*a9*f2*f4^2*f7^3)/(a5*a6*a7^2*a8^2) + 
      (2*a2*a4^4*a9^2*f2*f4^2*f7^3)/(a1*a5*a6^2*a7^2*a8^3) + 
      (a3*a4^2*a5*a9*f1*f2*f4^2*f7^3)/(a1*a2*a6^2*a7^2*a8^2) + 
      (a4^2*a9*f1*f2*f4^2*f7^3)/(a2*a6*a7^2*a8^2) + 
      (2*a4^3*a9^2*f1*f2*f4^2*f7^3)/(a1*a6^2*a7^2*a8^3) + 
      (3*a2*a4^3*a9*f3*f4^2*f7^3)/(a5*a6^2*a7^2*a8^2) + 
      (3*a2^2*a4^4*a9^2*f3*f4^2*f7^3)/(a1*a5*a6^3*a7^2*a8^3) + 
      (2*a4^2*a9*f1*f3*f4^2*f7^3)/(a6^2*a7^2*a8^2) + 
      (3*a2*a4^3*a9^2*f1*f3*f4^2*f7^3)/(a1*a6^3*a7^2*a8^3) + 
      (a2*a3*a4^4*a9*f4^3*f7^3)/(a1*a6^3*a7^2*a8^3) + 
      (a3*a4^3*a5*a9*f1*f4^3*f7^3)/(a1*a6^3*a7^2*a8^3) + 
      (2*a2*f2*f3*f5*f6*f8)/(a3*a5) + (a2*a7*f2*f3*f5*f6*f8)/(a1*a3*a8) + 
      (2*a2^2*a4*a9*f2*f3*f5*f6*f8)/(a1*a3*a5*a6*a8) + 
      (f1*f2*f3*f5*f6*f8)/(a3*a4) + (a5*a7*f1*f2*f3*f5*f6*f8)/(a1*a3*a4*a8) + 
      (2*a2*a9*f1*f2*f3*f5*f6*f8)/(a1*a3*a6*a8) + (2*a2^2*f3^2*f5*f6*f8)/
       (a3*a5*a6) + (a2^2*a7*f3^2*f5*f6*f8)/(a1*a3*a6*a8) + 
      (2*a2^3*a4*a9*f3^2*f5*f6*f8)/(a1*a3*a5*a6^2*a8) + 
      (a2*f1*f3^2*f5*f6*f8)/(a3*a4*a6) + (a2*a5*a7*f1*f3^2*f5*f6*f8)/
       (a1*a3*a4*a6*a8) + (2*a2^2*a9*f1*f3^2*f5*f6*f8)/(a1*a3*a6^2*a8) + 
      (2*a2*a4*f2*f4*f5*f6*f8)/(a1*a6*a8) + (f2*f4*f5*f6*f8)/a9 + 
      (2*a5*f1*f2*f4*f5*f6*f8)/(a1*a6*a8) + (4*a2^2*a4*f3*f4*f5*f6*f8)/
       (a1*a6^2*a8) + (2*a2*f3*f4*f5*f6*f8)/(a6*a9) + 
      (a2*a5*a7*f3*f4*f5*f6*f8)/(a1*a6*a8*a9) + (4*a2*a5*f1*f3*f4*f5*f6*f8)/
       (a1*a6^2*a8) + (a5*f1*f3*f4*f5*f6*f8)/(a4*a6*a9) + 
      (a5^2*a7*f1*f3*f4*f5*f6*f8)/(a1*a4*a6*a8*a9) + 
      (2*a2*a3*a4*a5*f4^2*f5*f6*f8)/(a1*a6^2*a8*a9) + 
      (2*a3*a5^2*f1*f4^2*f5*f6*f8)/(a1*a6^2*a8*a9) + 
      (a2*a7*a9*f2^2*f3*f6^2*f8)/(a1*a3^2*a8^2) + (2*a2*a9*f2^2*f3*f6^2*f8)/
       (a3^2*a5*a8) + (2*a2^2*a4*a9^2*f2^2*f3*f6^2*f8)/(a1*a3^2*a5*a6*a8^2) + 
      (a5*a7*a9*f1*f2^2*f3*f6^2*f8)/(a1*a3^2*a4*a8^2) + 
      (a9*f1*f2^2*f3*f6^2*f8)/(a3^2*a4*a8) + (2*a2*a9^2*f1*f2^2*f3*f6^2*f8)/
       (a1*a3^2*a6*a8^2) + (2*a2^2*a7*a9*f2*f3^2*f6^2*f8)/(a1*a3^2*a6*a8^2) + 
      (4*a2^2*a9*f2*f3^2*f6^2*f8)/(a3^2*a5*a6*a8) + 
      (4*a2^3*a4*a9^2*f2*f3^2*f6^2*f8)/(a1*a3^2*a5*a6^2*a8^2) + 
      (2*a2*a5*a7*a9*f1*f2*f3^2*f6^2*f8)/(a1*a3^2*a4*a6*a8^2) + 
      (2*a2*a9*f1*f2*f3^2*f6^2*f8)/(a3^2*a4*a6*a8) + 
      (4*a2^2*a9^2*f1*f2*f3^2*f6^2*f8)/(a1*a3^2*a6^2*a8^2) + 
      (a2^3*a7*a9*f3^3*f6^2*f8)/(a1*a3^2*a6^2*a8^2) + 
      (2*a2^3*a9*f3^3*f6^2*f8)/(a3^2*a5*a6^2*a8) + 
      (2*a2^4*a4*a9^2*f3^3*f6^2*f8)/(a1*a3^2*a5*a6^3*a8^2) + 
      (a2^2*a5*a7*a9*f1*f3^3*f6^2*f8)/(a1*a3^2*a4*a6^2*a8^2) + 
      (a2^2*a9*f1*f3^3*f6^2*f8)/(a3^2*a4*a6^2*a8) + 
      (2*a2^3*a9^2*f1*f3^3*f6^2*f8)/(a1*a3^2*a6^3*a8^2) + 
      (f2^2*f4*f6^2*f8)/(a3*a8) + (2*a2*a4*a9*f2^2*f4*f6^2*f8)/
       (a1*a3*a6*a8^2) + (2*a5*a9*f1*f2^2*f4*f6^2*f8)/(a1*a3*a6*a8^2) + 
      (2*a2*a5*a7*f2*f3*f4*f6^2*f8)/(a1*a3*a6*a8^2) + 
      (5*a2*f2*f3*f4*f6^2*f8)/(a3*a6*a8) + (8*a2^2*a4*a9*f2*f3*f4*f6^2*f8)/
       (a1*a3*a6^2*a8^2) + (2*a5^2*a7*f1*f2*f3*f4*f6^2*f8)/
       (a1*a3*a4*a6*a8^2) + (2*a5*f1*f2*f3*f4*f6^2*f8)/(a3*a4*a6*a8) + 
      (8*a2*a5*a9*f1*f2*f3*f4*f6^2*f8)/(a1*a3*a6^2*a8^2) + 
      (2*a2^2*a5*a7*f3^2*f4*f6^2*f8)/(a1*a3*a6^2*a8^2) + 
      (4*a2^2*f3^2*f4*f6^2*f8)/(a3*a6^2*a8) + (6*a2^3*a4*a9*f3^2*f4*f6^2*f8)/
       (a1*a3*a6^3*a8^2) + (2*a2*a5^2*a7*f1*f3^2*f4*f6^2*f8)/
       (a1*a3*a4*a6^2*a8^2) + (2*a2*a5*f1*f3^2*f4*f6^2*f8)/(a3*a4*a6^2*a8) + 
      (6*a2^2*a5*a9*f1*f3^2*f4*f6^2*f8)/(a1*a3*a6^3*a8^2) + 
      (4*a2*a4*a5*f2*f4^2*f6^2*f8)/(a1*a6^2*a8^2) + (a5*f2*f4^2*f6^2*f8)/
       (a6*a8*a9) + (4*a5^2*f1*f2*f4^2*f6^2*f8)/(a1*a6^2*a8^2) + 
      (6*a2^2*a4*a5*f3*f4^2*f6^2*f8)/(a1*a6^3*a8^2) + 
      (a2*a5^2*a7*f3*f4^2*f6^2*f8)/(a1*a6^2*a8^2*a9) + 
      (2*a2*a5*f3*f4^2*f6^2*f8)/(a6^2*a8*a9) + (6*a2*a5^2*f1*f3*f4^2*f6^2*f8)/
       (a1*a6^3*a8^2) + (a5^3*a7*f1*f3*f4^2*f6^2*f8)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*f1*f3*f4^2*f6^2*f8)/(a4*a6^2*a8*a9) + 
      (2*a2*a3*a4*a5^2*f4^3*f6^2*f8)/(a1*a6^3*a8^2*a9) + 
      (2*a3*a5^3*f1*f4^3*f6^2*f8)/(a1*a6^3*a8^2*a9) + 
      (a6*f2*f3*f5*f7*f8)/(a3*a5) + (a8*f2*f3*f5*f7*f8)/(a5*a7) + 
      (2*a1*a6*a8*f2*f3*f5*f7*f8)/(a3*a5^2*a7) + (4*a2*a4*a9*f2*f3*f5*f7*f8)/
       (a3*a5^2*a7) + (a2*a4*a9*f2*f3*f5*f7*f8)/(a1*a5*a6*a7) + 
      (a2*a4*a9*f2*f3*f5*f7*f8)/(a1*a3*a5*a8) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f5*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
      (2*a9*f1*f2*f3*f5*f7*f8)/(a3*a5*a7) + (a9*f1*f2*f3*f5*f7*f8)/
       (a1*a6*a7) + (a9*f1*f2*f3*f5*f7*f8)/(a1*a3*a8) + 
      (2*a2*a4*a9^2*f1*f2*f3*f5*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (a2*f3^2*f5*f7*f8)/(a3*a5) + (2*a1*a2*a8*f3^2*f5*f7*f8)/(a3*a5^2*a7) + 
      (4*a2^2*a4*a9*f3^2*f5*f7*f8)/(a3*a5^2*a6*a7) + 
      (a2^2*a4*a9*f3^2*f5*f7*f8)/(a1*a3*a5*a6*a8) + 
      (2*a2^3*a4^2*a9^2*f3^2*f5*f7*f8)/(a1*a3*a5^2*a6^2*a7*a8) + 
      (2*a2*a9*f1*f3^2*f5*f7*f8)/(a3*a5*a6*a7) + (a2*a9*f1*f3^2*f5*f7*f8)/
       (a1*a3*a6*a8) + (2*a2^2*a4*a9^2*f1*f3^2*f5*f7*f8)/
       (a1*a3*a5*a6^2*a7*a8) + (2*a4*f2*f4*f5*f7*f8)/(a5*a7) + 
      (a3*a4*f2*f4*f5*f7*f8)/(a1*a6*a7) + (2*a2*a4^2*a9*f2*f4*f5*f7*f8)/
       (a1*a5*a6*a7*a8) + (f1*f2*f4*f5*f7*f8)/(a2*a7) + 
      (a3*a5*f1*f2*f4*f5*f7*f8)/(a1*a2*a6*a7) + (2*a4*a9*f1*f2*f4*f5*f7*f8)/
       (a1*a6*a7*a8) + (4*a2*a4*f3*f4*f5*f7*f8)/(a5*a6*a7) + 
      (a2*a4*f3*f4*f5*f7*f8)/(a1*a6*a8) + (4*a2^2*a4^2*a9*f3*f4*f5*f7*f8)/
       (a1*a5*a6^2*a7*a8) + (2*f1*f3*f4*f5*f7*f8)/(a6*a7) + 
      (a5*f1*f3*f4*f5*f7*f8)/(a1*a6*a8) + (4*a2*a4*a9*f1*f3*f4*f5*f7*f8)/
       (a1*a6^2*a7*a8) + (2*a2*a3*a4^2*f4^2*f5*f7*f8)/(a1*a6^2*a7*a8) + 
      (2*a3*a4*a5*f1*f4^2*f5*f7*f8)/(a1*a6^2*a7*a8) + 
      (2*a9*f2^2*f3*f6*f7*f8)/(a3*a5*a7) + (4*a1*a6*a9*f2^2*f3*f6*f7*f8)/
       (a3^2*a5^2*a7) + (a9*f2^2*f3*f6*f7*f8)/(a1*a3*a8) + 
      (2*a6*a9*f2^2*f3*f6*f7*f8)/(a3^2*a5*a8) + 
      (2*a2*a4*a9^2*f2^2*f3*f6*f7*f8)/(a1*a3^2*a5*a8^2) + 
      (8*a2*a4*a9^2*f2^2*f3*f6*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4*a9^2*f2^2*f3*f6*f7*f8)/(a1*a3*a5*a6*a7*a8) + 
      (4*a2^2*a4^2*a9^3*f2^2*f3*f6*f7*f8)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (a9*f1*f2^2*f3*f6*f7*f8)/(a2*a3*a4*a7) + (a1*a6*a9*f1*f2^2*f3*f6*f7*f8)/
       (a2*a3^2*a4*a5*a7) + (a5*a9*f1*f2^2*f3*f6*f7*f8)/(a1*a2*a3*a4*a8) + 
      (a6*a9*f1*f2^2*f3*f6*f7*f8)/(a2*a3^2*a4*a8) + 
      (2*a9^2*f1*f2^2*f3*f6*f7*f8)/(a1*a3^2*a8^2) + 
      (5*a9^2*f1*f2^2*f3*f6*f7*f8)/(a3^2*a5*a7*a8) + 
      (2*a9^2*f1*f2^2*f3*f6*f7*f8)/(a1*a3*a6*a7*a8) + 
      (4*a2*a4*a9^3*f1*f2^2*f3*f6*f7*f8)/(a1*a3^2*a5*a6*a7*a8^2) + 
      (8*a1*a2*a9*f2*f3^2*f6*f7*f8)/(a3^2*a5^2*a7) + 
      (2*a2*a9*f2*f3^2*f6*f7*f8)/(a3*a5*a6*a7) + (4*a2*a9*f2*f3^2*f6*f7*f8)/
       (a3^2*a5*a8) + (a2*a9*f2*f3^2*f6*f7*f8)/(a1*a3*a6*a8) + 
      (4*a2^2*a4*a9^2*f2*f3^2*f6*f7*f8)/(a1*a3^2*a5*a6*a8^2) + 
      (2*a2^2*a4*a9^2*f2*f3^2*f6*f7*f8)/(a1*a3*a5*a6^2*a7*a8) + 
      (16*a2^2*a4*a9^2*f2*f3^2*f6*f7*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (8*a2^3*a4^2*a9^3*f2*f3^2*f6*f7*f8)/(a1*a3^2*a5^2*a6^2*a7*a8^2) + 
      (2*a1*a9*f1*f2*f3^2*f6*f7*f8)/(a3^2*a4*a5*a7) + 
      (a9*f1*f2*f3^2*f6*f7*f8)/(a3*a4*a6*a7) + (2*a9*f1*f2*f3^2*f6*f7*f8)/
       (a3^2*a4*a8) + (a5*a9*f1*f2*f3^2*f6*f7*f8)/(a1*a3*a4*a6*a8) + 
      (4*a2*a9^2*f1*f2*f3^2*f6*f7*f8)/(a1*a3^2*a6*a8^2) + 
      (2*a2*a9^2*f1*f2*f3^2*f6*f7*f8)/(a1*a3*a6^2*a7*a8) + 
      (10*a2*a9^2*f1*f2*f3^2*f6*f7*f8)/(a3^2*a5*a6*a7*a8) + 
      (8*a2^2*a4*a9^3*f1*f2*f3^2*f6*f7*f8)/(a1*a3^2*a5*a6^2*a7*a8^2) + 
      (4*a1*a2^2*a9*f3^3*f6*f7*f8)/(a3^2*a5^2*a6*a7) + 
      (2*a2^2*a9*f3^3*f6*f7*f8)/(a3^2*a5*a6*a8) + 
      (2*a2^3*a4*a9^2*f3^3*f6*f7*f8)/(a1*a3^2*a5*a6^2*a8^2) + 
      (8*a2^3*a4*a9^2*f3^3*f6*f7*f8)/(a3^2*a5^2*a6^2*a7*a8) + 
      (4*a2^4*a4^2*a9^3*f3^3*f6*f7*f8)/(a1*a3^2*a5^2*a6^3*a7*a8^2) + 
      (a1*a2*a9*f1*f3^3*f6*f7*f8)/(a3^2*a4*a5*a6*a7) + 
      (a2*a9*f1*f3^3*f6*f7*f8)/(a3^2*a4*a6*a8) + 
      (2*a2^2*a9^2*f1*f3^3*f6*f7*f8)/(a1*a3^2*a6^2*a8^2) + 
      (5*a2^2*a9^2*f1*f3^3*f6*f7*f8)/(a3^2*a5*a6^2*a7*a8) + 
      (4*a2^3*a4*a9^3*f1*f3^3*f6*f7*f8)/(a1*a3^2*a5*a6^3*a7*a8^2) + 
      (f2^2*f4*f6*f7*f8)/(a2*a7) + (a1*a6*f2^2*f4*f6*f7*f8)/(a2*a3*a5*a7) + 
      (5*a4*a9*f2^2*f4*f6*f7*f8)/(a3*a5*a7*a8) + (2*a4*a9*f2^2*f4*f6*f7*f8)/
       (a1*a6*a7*a8) + (4*a2*a4^2*a9^2*f2^2*f4*f6*f7*f8)/
       (a1*a3*a5*a6*a7*a8^2) + (2*a9*f1*f2^2*f4*f6*f7*f8)/(a2*a3*a7*a8) + 
      (2*a5*a9*f1*f2^2*f4*f6*f7*f8)/(a1*a2*a6*a7*a8) + 
      (4*a4*a9^2*f1*f2^2*f4*f6*f7*f8)/(a1*a3*a6*a7*a8^2) + 
      (5*a1*f2*f3*f4*f6*f7*f8)/(a3*a5*a7) + (2*f2*f3*f4*f6*f7*f8)/(a6*a7) + 
      (2*f2*f3*f4*f6*f7*f8)/(a3*a8) + (a5*f2*f3*f4*f6*f7*f8)/(a1*a6*a8) + 
      (4*a2*a4*a9*f2*f3*f4*f6*f7*f8)/(a1*a3*a6*a8^2) + 
      (4*a2*a4*a9*f2*f3*f4*f6*f7*f8)/(a1*a6^2*a7*a8) + 
      (21*a2*a4*a9*f2*f3*f4*f6*f7*f8)/(a3*a5*a6*a7*a8) + 
      (16*a2^2*a4^2*a9^2*f2*f3*f4*f6*f7*f8)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (a1*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a7) + (a5*f1*f2*f3*f4*f6*f7*f8)/
       (a2*a4*a6*a7) + (a5*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a8) + 
      (a5^2*f1*f2*f3*f4*f6*f7*f8)/(a1*a2*a4*a6*a8) + 
      (4*a5*a9*f1*f2*f3*f4*f6*f7*f8)/(a1*a3*a6*a8^2) + 
      (4*a5*a9*f1*f2*f3*f4*f6*f7*f8)/(a1*a6^2*a7*a8) + 
      (12*a9*f1*f2*f3*f4*f6*f7*f8)/(a3*a6*a7*a8) + 
      (16*a2*a4*a9^2*f1*f2*f3*f4*f6*f7*f8)/(a1*a3*a6^2*a7*a8^2) + 
      (4*a1*a2*f3^2*f4*f6*f7*f8)/(a3*a5*a6*a7) + (2*a2*f3^2*f4*f6*f7*f8)/
       (a3*a6*a8) + (4*a2^2*a4*a9*f3^2*f4*f6*f7*f8)/(a1*a3*a6^2*a8^2) + 
      (16*a2^2*a4*a9*f3^2*f4*f6*f7*f8)/(a3*a5*a6^2*a7*a8) + 
      (12*a2^3*a4^2*a9^2*f3^2*f4*f6*f7*f8)/(a1*a3*a5*a6^3*a7*a8^2) + 
      (a1*f1*f3^2*f4*f6*f7*f8)/(a3*a4*a6*a7) + (a5*f1*f3^2*f4*f6*f7*f8)/
       (a3*a4*a6*a8) + (4*a2*a5*a9*f1*f3^2*f4*f6*f7*f8)/(a1*a3*a6^2*a8^2) + 
      (10*a2*a9*f1*f3^2*f4*f6*f7*f8)/(a3*a6^2*a7*a8) + 
      (12*a2^2*a4*a9^2*f1*f3^2*f4*f6*f7*f8)/(a1*a3*a6^3*a7*a8^2) + 
      (2*a3*a4*a5*f2*f4^2*f6*f7*f8)/(a1*a6^2*a7*a8) + 
      (5*a4*f2*f4^2*f6*f7*f8)/(a6*a7*a8) + (8*a2*a4^2*a9*f2*f4^2*f6*f7*f8)/
       (a1*a6^2*a7*a8^2) + (2*a3*a5^2*f1*f2*f4^2*f6*f7*f8)/
       (a1*a2*a6^2*a7*a8) + (2*a5*f1*f2*f4^2*f6*f7*f8)/(a2*a6*a7*a8) + 
      (8*a4*a5*a9*f1*f2*f4^2*f6*f7*f8)/(a1*a6^2*a7*a8^2) + 
      (2*a2*a4*a5*f3*f4^2*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (8*a2*a4*f3*f4^2*f6*f7*f8)/(a6^2*a7*a8) + 
      (12*a2^2*a4^2*a9*f3*f4^2*f6*f7*f8)/(a1*a6^3*a7*a8^2) + 
      (2*a5^2*f1*f3*f4^2*f6*f7*f8)/(a1*a6^2*a8^2) + 
      (5*a5*f1*f3*f4^2*f6*f7*f8)/(a6^2*a7*a8) + 
      (12*a2*a4*a5*a9*f1*f3*f4^2*f6*f7*f8)/(a1*a6^3*a7*a8^2) + 
      (4*a2*a3*a4^2*a5*f4^3*f6*f7*f8)/(a1*a6^3*a7*a8^2) + 
      (4*a3*a4*a5^2*f1*f4^3*f6*f7*f8)/(a1*a6^3*a7*a8^2) + 
      (a6*a9*f2^2*f3*f7^2*f8)/(a2*a3*a5*a7) + (a1*a6^2*a9*f2^2*f3*f7^2*f8)/
       (a2*a3^2*a5^2*a7) + (2*a1*a6*a8*a9*f2^2*f3*f7^2*f8)/
       (a2*a3*a5^2*a7^2) + (2*a1^2*a6^2*a8*a9*f2^2*f3*f7^2*f8)/
       (a2*a3^2*a5^3*a7^2) + (4*a4*a9^2*f2^2*f3*f7^2*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4*a6*a9^2*f2^2*f3*f7^2*f8)/(a3^2*a5^3*a7^2) + 
      (a4*a9^2*f2^2*f3*f7^2*f8)/(a1*a3*a5*a7*a8) + 
      (2*a4*a6*a9^2*f2^2*f3*f7^2*f8)/(a3^2*a5^2*a7*a8) + 
      (a2*a4^2*a9^3*f2^2*f3*f7^2*f8)/(a1*a3^2*a5^2*a7*a8^2) + 
      (6*a2*a4^2*a9^3*f2^2*f3*f7^2*f8)/(a3^2*a5^3*a7^2*a8) + 
      (2*a2*a4^2*a9^3*f2^2*f3*f7^2*f8)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (2*a2^2*a4^3*a9^4*f2^2*f3*f7^2*f8)/(a1*a3^2*a5^3*a6*a7^2*a8^2) + 
      (2*a9^2*f1*f2^2*f3*f7^2*f8)/(a2*a3*a5*a7^2) + 
      (2*a1*a6*a9^2*f1*f2^2*f3*f7^2*f8)/(a2*a3^2*a5^2*a7^2) + 
      (a9^2*f1*f2^2*f3*f7^2*f8)/(a1*a2*a3*a7*a8) + 
      (a6*a9^2*f1*f2^2*f3*f7^2*f8)/(a2*a3^2*a5*a7*a8) + 
      (a4*a9^3*f1*f2^2*f3*f7^2*f8)/(a1*a3^2*a5*a7*a8^2) + 
      (4*a4*a9^3*f1*f2^2*f3*f7^2*f8)/(a3^2*a5^2*a7^2*a8) + 
      (2*a4*a9^3*f1*f2^2*f3*f7^2*f8)/(a1*a3*a5*a6*a7^2*a8) + 
      (2*a2*a4^2*a9^4*f1*f2^2*f3*f7^2*f8)/(a1*a3^2*a5^2*a6*a7^2*a8^2) + 
      (a9*f2*f3^2*f7^2*f8)/(a3*a5*a7) + (2*a1*a6*a9*f2*f3^2*f7^2*f8)/
       (a3^2*a5^2*a7) + (2*a1*a8*a9*f2*f3^2*f7^2*f8)/(a3*a5^2*a7^2) + 
      (4*a1^2*a6*a8*a9*f2*f3^2*f7^2*f8)/(a3^2*a5^3*a7^2) + 
      (12*a1*a2*a4*a9^2*f2*f3^2*f7^2*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2*a4*a9^2*f2*f3^2*f7^2*f8)/(a3*a5^2*a6*a7^2) + 
      (4*a2*a4*a9^2*f2*f3^2*f7^2*f8)/(a3^2*a5^2*a7*a8) + 
      (a2*a4*a9^2*f2*f3^2*f7^2*f8)/(a1*a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f2*f3^2*f7^2*f8)/(a1*a3^2*a5^2*a6*a7*a8^2) + 
      (2*a2^2*a4^2*a9^3*f2*f3^2*f7^2*f8)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (12*a2^2*a4^2*a9^3*f2*f3^2*f7^2*f8)/(a3^2*a5^3*a6*a7^2*a8) + 
      (4*a2^3*a4^3*a9^4*f2*f3^2*f7^2*f8)/(a1*a3^2*a5^3*a6^2*a7^2*a8^2) + 
      (4*a1*a9^2*f1*f2*f3^2*f7^2*f8)/(a3^2*a5^2*a7^2) + 
      (2*a9^2*f1*f2*f3^2*f7^2*f8)/(a3*a5*a6*a7^2) + 
      (2*a9^2*f1*f2*f3^2*f7^2*f8)/(a3^2*a5*a7*a8) + (a9^2*f1*f2*f3^2*f7^2*f8)/
       (a1*a3*a6*a7*a8) + (2*a2*a4*a9^3*f1*f2*f3^2*f7^2*f8)/
       (a1*a3^2*a5*a6*a7*a8^2) + (2*a2*a4*a9^3*f1*f2*f3^2*f7^2*f8)/
       (a1*a3*a5*a6^2*a7^2*a8) + (8*a2*a4*a9^3*f1*f2*f3^2*f7^2*f8)/
       (a3^2*a5^2*a6*a7^2*a8) + (4*a2^2*a4^2*a9^4*f1*f2*f3^2*f7^2*f8)/
       (a1*a3^2*a5^2*a6^2*a7^2*a8^2) + (a1*a2*a9*f3^3*f7^2*f8)/
       (a3^2*a5^2*a7) + (2*a1^2*a2*a8*a9*f3^3*f7^2*f8)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2^2*a4*a9^2*f3^3*f7^2*f8)/(a3^2*a5^3*a6*a7^2) + 
      (2*a2^2*a4*a9^2*f3^3*f7^2*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (a2^3*a4^2*a9^3*f3^3*f7^2*f8)/(a1*a3^2*a5^2*a6^2*a7*a8^2) + 
      (6*a2^3*a4^2*a9^3*f3^3*f7^2*f8)/(a3^2*a5^3*a6^2*a7^2*a8) + 
      (2*a2^4*a4^3*a9^4*f3^3*f7^2*f8)/(a1*a3^2*a5^3*a6^3*a7^2*a8^2) + 
      (2*a1*a2*a9^2*f1*f3^3*f7^2*f8)/(a3^2*a5^2*a6*a7^2) + 
      (a2*a9^2*f1*f3^3*f7^2*f8)/(a3^2*a5*a6*a7*a8) + 
      (a2^2*a4*a9^3*f1*f3^3*f7^2*f8)/(a1*a3^2*a5*a6^2*a7*a8^2) + 
      (4*a2^2*a4*a9^3*f1*f3^3*f7^2*f8)/(a3^2*a5^2*a6^2*a7^2*a8) + 
      (2*a2^3*a4^2*a9^4*f1*f3^3*f7^2*f8)/(a1*a3^2*a5^2*a6^3*a7^2*a8^2) + 
      (2*a4*a9*f2^2*f4*f7^2*f8)/(a2*a5*a7^2) + 
      (2*a1*a4*a6*a9*f2^2*f4*f7^2*f8)/(a2*a3*a5^2*a7^2) + 
      (4*a4^2*a9^2*f2^2*f4*f7^2*f8)/(a3*a5^2*a7^2*a8) + 
      (2*a4^2*a9^2*f2^2*f4*f7^2*f8)/(a1*a5*a6*a7^2*a8) + 
      (2*a2*a4^3*a9^3*f2^2*f4*f7^2*f8)/(a1*a3*a5^2*a6*a7^2*a8^2) + 
      (2*a4*a9^2*f1*f2^2*f4*f7^2*f8)/(a2*a3*a5*a7^2*a8) + 
      (2*a4*a9^2*f1*f2^2*f4*f7^2*f8)/(a1*a2*a6*a7^2*a8) + 
      (2*a4^2*a9^3*f1*f2^2*f4*f7^2*f8)/(a1*a3*a5*a6*a7^2*a8^2) + 
      (8*a1*a4*a9*f2*f3*f4*f7^2*f8)/(a3*a5^2*a7^2) + 
      (4*a4*a9*f2*f3*f4*f7^2*f8)/(a5*a6*a7^2) + (2*a4*a9*f2*f3*f4*f7^2*f8)/
       (a3*a5*a7*a8) + (a4*a9*f2*f3*f4*f7^2*f8)/(a1*a6*a7*a8) + 
      (2*a2*a4^2*a9^2*f2*f3*f4*f7^2*f8)/(a1*a3*a5*a6*a7*a8^2) + 
      (4*a2*a4^2*a9^2*f2*f3*f4*f7^2*f8)/(a1*a5*a6^2*a7^2*a8) + 
      (16*a2*a4^2*a9^2*f2*f3*f4*f7^2*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (8*a2^2*a4^3*a9^3*f2*f3*f4*f7^2*f8)/(a1*a3*a5^2*a6^2*a7^2*a8^2) + 
      (2*a1*a9*f1*f2*f3*f4*f7^2*f8)/(a2*a3*a5*a7^2) + 
      (2*a9*f1*f2*f3*f4*f7^2*f8)/(a2*a6*a7^2) + (a9*f1*f2*f3*f4*f7^2*f8)/
       (a2*a3*a7*a8) + (a5*a9*f1*f2*f3*f4*f7^2*f8)/(a1*a2*a6*a7*a8) + 
      (2*a4*a9^2*f1*f2*f3*f4*f7^2*f8)/(a1*a3*a6*a7*a8^2) + 
      (4*a4*a9^2*f1*f2*f3*f4*f7^2*f8)/(a1*a6^2*a7^2*a8) + 
      (10*a4*a9^2*f1*f2*f3*f4*f7^2*f8)/(a3*a5*a6*a7^2*a8) + 
      (8*a2*a4^2*a9^3*f1*f2*f3*f4*f7^2*f8)/(a1*a3*a5*a6^2*a7^2*a8^2) + 
      (6*a1*a2*a4*a9*f3^2*f4*f7^2*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a2*a4*a9*f3^2*f4*f7^2*f8)/(a3*a5*a6*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f3^2*f4*f7^2*f8)/(a1*a3*a5*a6^2*a7*a8^2) + 
      (12*a2^2*a4^2*a9^2*f3^2*f4*f7^2*f8)/(a3*a5^2*a6^2*a7^2*a8) + 
      (6*a2^3*a4^3*a9^3*f3^2*f4*f7^2*f8)/(a1*a3*a5^2*a6^3*a7^2*a8^2) + 
      (2*a1*a9*f1*f3^2*f4*f7^2*f8)/(a3*a5*a6*a7^2) + 
      (a9*f1*f3^2*f4*f7^2*f8)/(a3*a6*a7*a8) + 
      (2*a2*a4*a9^2*f1*f3^2*f4*f7^2*f8)/(a1*a3*a6^2*a7*a8^2) + 
      (8*a2*a4*a9^2*f1*f3^2*f4*f7^2*f8)/(a3*a5*a6^2*a7^2*a8) + 
      (6*a2^2*a4^2*a9^3*f1*f3^2*f4*f7^2*f8)/(a1*a3*a5*a6^3*a7^2*a8^2) + 
      (2*a3*a4^2*a9*f2*f4^2*f7^2*f8)/(a1*a6^2*a7^2*a8) + 
      (4*a4^2*a9*f2*f4^2*f7^2*f8)/(a5*a6*a7^2*a8) + 
      (4*a2*a4^3*a9^2*f2*f4^2*f7^2*f8)/(a1*a5*a6^2*a7^2*a8^2) + 
      (2*a3*a4*a5*a9*f1*f2*f4^2*f7^2*f8)/(a1*a2*a6^2*a7^2*a8) + 
      (2*a4*a9*f1*f2*f4^2*f7^2*f8)/(a2*a6*a7^2*a8) + 
      (4*a4^2*a9^2*f1*f2*f4^2*f7^2*f8)/(a1*a6^2*a7^2*a8^2) + 
      (a2*a4^2*a9*f3*f4^2*f7^2*f8)/(a1*a6^2*a7*a8^2) + 
      (6*a2*a4^2*a9*f3*f4^2*f7^2*f8)/(a5*a6^2*a7^2*a8) + 
      (6*a2^2*a4^3*a9^2*f3*f4^2*f7^2*f8)/(a1*a5*a6^3*a7^2*a8^2) + 
      (a4*a5*a9*f1*f3*f4^2*f7^2*f8)/(a1*a6^2*a7*a8^2) + 
      (4*a4*a9*f1*f3*f4^2*f7^2*f8)/(a6^2*a7^2*a8) + 
      (6*a2*a4^2*a9^2*f1*f3*f4^2*f7^2*f8)/(a1*a6^3*a7^2*a8^2) + 
      (2*a2*a3*a4^3*a9*f4^3*f7^2*f8)/(a1*a6^3*a7^2*a8^2) + 
      (2*a3*a4^2*a5*a9*f1*f4^3*f7^2*f8)/(a1*a6^3*a7^2*a8^2) + 
      (a6*a9*f2^2*f3*f6*f8^2)/(a3^2*a4*a5) + (a1*a6*a8*a9*f2^2*f3*f6*f8^2)/
       (a3^2*a4*a5^2*a7) + (2*a2*a9^2*f2^2*f3*f6*f8^2)/(a3^2*a5^2*a7) + 
      (a2*a9^2*f2^2*f3*f6*f8^2)/(a1*a3^2*a5*a8) + 
      (a2^2*a4*a9^3*f2^2*f3*f6*f8^2)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (a9^2*f1*f2^2*f3*f6*f8^2)/(a3^2*a4*a5*a7) + (a9^2*f1*f2^2*f3*f6*f8^2)/
       (a1*a3^2*a4*a8) + (a2*a9^3*f1*f2^2*f3*f6*f8^2)/(a1*a3^2*a5*a6*a7*a8) + 
      (2*a2*a9*f2*f3^2*f6*f8^2)/(a3^2*a4*a5) + 
      (2*a1*a2*a8*a9*f2*f3^2*f6*f8^2)/(a3^2*a4*a5^2*a7) + 
      (4*a2^2*a9^2*f2*f3^2*f6*f8^2)/(a3^2*a5^2*a6*a7) + 
      (2*a2^2*a9^2*f2*f3^2*f6*f8^2)/(a1*a3^2*a5*a6*a8) + 
      (2*a2^3*a4*a9^3*f2*f3^2*f6*f8^2)/(a1*a3^2*a5^2*a6^2*a7*a8) + 
      (2*a2*a9^2*f1*f2*f3^2*f6*f8^2)/(a3^2*a4*a5*a6*a7) + 
      (2*a2*a9^2*f1*f2*f3^2*f6*f8^2)/(a1*a3^2*a4*a6*a8) + 
      (2*a2^2*a9^3*f1*f2*f3^2*f6*f8^2)/(a1*a3^2*a5*a6^2*a7*a8) + 
      (a2^2*a9*f3^3*f6*f8^2)/(a3^2*a4*a5*a6) + (a1*a2^2*a8*a9*f3^3*f6*f8^2)/
       (a3^2*a4*a5^2*a6*a7) + (2*a2^3*a9^2*f3^3*f6*f8^2)/
       (a3^2*a5^2*a6^2*a7) + (a2^3*a9^2*f3^3*f6*f8^2)/(a1*a3^2*a5*a6^2*a8) + 
      (a2^4*a4*a9^3*f3^3*f6*f8^2)/(a1*a3^2*a5^2*a6^3*a7*a8) + 
      (a2^2*a9^2*f1*f3^3*f6*f8^2)/(a3^2*a4*a5*a6^2*a7) + 
      (a2^2*a9^2*f1*f3^3*f6*f8^2)/(a1*a3^2*a4*a6^2*a8) + 
      (a2^3*a9^3*f1*f3^3*f6*f8^2)/(a1*a3^2*a5*a6^3*a7*a8) + 
      (a9*f2^2*f4*f6*f8^2)/(a3*a5*a7) + (a2*a4*a9^2*f2^2*f4*f6*f8^2)/
       (a1*a3*a5*a6*a7*a8) + (a9^2*f1*f2^2*f4*f6*f8^2)/(a1*a3*a6*a7*a8) + 
      (f2*f3*f4*f6*f8^2)/(a3*a4) + (a1*a8*f2*f3*f4*f6*f8^2)/(a3*a4*a5*a7) + 
      (5*a2*a9*f2*f3*f4*f6*f8^2)/(a3*a5*a6*a7) + (2*a2*a9*f2*f3*f4*f6*f8^2)/
       (a1*a3*a6*a8) + (4*a2^2*a4*a9^2*f2*f3*f4*f6*f8^2)/
       (a1*a3*a5*a6^2*a7*a8) + (2*a9*f1*f2*f3*f4*f6*f8^2)/(a3*a4*a6*a7) + 
      (2*a5*a9*f1*f2*f3*f4*f6*f8^2)/(a1*a3*a4*a6*a8) + 
      (4*a2*a9^2*f1*f2*f3*f4*f6*f8^2)/(a1*a3*a6^2*a7*a8) + 
      (a2*f3^2*f4*f6*f8^2)/(a3*a4*a6) + (a1*a2*a8*f3^2*f4*f6*f8^2)/
       (a3*a4*a5*a6*a7) + (4*a2^2*a9*f3^2*f4*f6*f8^2)/(a3*a5*a6^2*a7) + 
      (2*a2^2*a9*f3^2*f4*f6*f8^2)/(a1*a3*a6^2*a8) + 
      (3*a2^3*a4*a9^2*f3^2*f4*f6*f8^2)/(a1*a3*a5*a6^3*a7*a8) + 
      (2*a2*a9*f1*f3^2*f4*f6*f8^2)/(a3*a4*a6^2*a7) + 
      (2*a2*a5*a9*f1*f3^2*f4*f6*f8^2)/(a1*a3*a4*a6^2*a8) + 
      (3*a2^2*a9^2*f1*f3^2*f4*f6*f8^2)/(a1*a3*a6^3*a7*a8) + 
      (f2*f4^2*f6*f8^2)/(a6*a7) + (2*a2*a4*a9*f2*f4^2*f6*f8^2)/
       (a1*a6^2*a7*a8) + (2*a5*a9*f1*f2*f4^2*f6*f8^2)/(a1*a6^2*a7*a8) + 
      (2*a2*f3*f4^2*f6*f8^2)/(a6^2*a7) + (a2*a5*f3*f4^2*f6*f8^2)/
       (a1*a6^2*a8) + (3*a2^2*a4*a9*f3*f4^2*f6*f8^2)/(a1*a6^3*a7*a8) + 
      (a5*f1*f3*f4^2*f6*f8^2)/(a4*a6^2*a7) + (a5^2*f1*f3*f4^2*f6*f8^2)/
       (a1*a4*a6^2*a8) + (3*a2*a5*a9*f1*f3*f4^2*f6*f8^2)/(a1*a6^3*a7*a8) + 
      (a2*a3*a4*a5*f4^3*f6*f8^2)/(a1*a6^3*a7*a8) + (a3*a5^2*f1*f4^3*f6*f8^2)/
       (a1*a6^3*a7*a8) + (a6*a8*a9*f2^2*f3*f7*f8^2)/(a2*a3*a4*a5*a7) + 
      (a1*a6^2*a8*a9*f2^2*f3*f7*f8^2)/(a2*a3^2*a4*a5^2*a7) + 
      (a1*a6*a8^2*a9*f2^2*f3*f7*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a1^2*a6^2*a8^2*a9*f2^2*f3*f7*f8^2)/(a2*a3^2*a4*a5^3*a7^2) + 
      (a9^2*f2^2*f3*f7*f8^2)/(a1*a3*a5*a7) + (2*a6*a9^2*f2^2*f3*f7*f8^2)/
       (a3^2*a5^2*a7) + (2*a8*a9^2*f2^2*f3*f7*f8^2)/(a3*a5^2*a7^2) + 
      (3*a1*a6*a8*a9^2*f2^2*f3*f7*f8^2)/(a3^2*a5^3*a7^2) + 
      (3*a2*a4*a9^3*f2^2*f3*f7*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a9^3*f2^2*f3*f7*f8^2)/(a1*a3*a5^2*a6*a7^2) + 
      (a2*a4*a9^3*f2^2*f3*f7*f8^2)/(a1*a3^2*a5^2*a7*a8) + 
      (a2^2*a4^2*a9^4*f2^2*f3*f7*f8^2)/(a1*a3^2*a5^3*a6*a7^2*a8) + 
      (a9^2*f1*f2^2*f3*f7*f8^2)/(a1*a2*a3*a4*a7) + 
      (a6*a9^2*f1*f2^2*f3*f7*f8^2)/(a2*a3^2*a4*a5*a7) + 
      (a8*a9^2*f1*f2^2*f3*f7*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1*a6*a8*a9^2*f1*f2^2*f3*f7*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (2*a9^3*f1*f2^2*f3*f7*f8^2)/(a3^2*a5^2*a7^2) + 
      (a9^3*f1*f2^2*f3*f7*f8^2)/(a1*a3*a5*a6*a7^2) + 
      (a9^3*f1*f2^2*f3*f7*f8^2)/(a1*a3^2*a5*a7*a8) + 
      (a2*a4*a9^4*f1*f2^2*f3*f7*f8^2)/(a1*a3^2*a5^2*a6*a7^2*a8) + 
      (a8*a9*f2*f3^2*f7*f8^2)/(a3*a4*a5*a7) + (2*a1*a6*a8*a9*f2*f3^2*f7*f8^2)/
       (a3^2*a4*a5^2*a7) + (a1*a8^2*a9*f2*f3^2*f7*f8^2)/(a3*a4*a5^2*a7^2) + 
      (2*a1^2*a6*a8^2*a9*f2*f3^2*f7*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (4*a2*a9^2*f2*f3^2*f7*f8^2)/(a3^2*a5^2*a7) + (a2*a9^2*f2*f3^2*f7*f8^2)/
       (a1*a3*a5*a6*a7) + (6*a1*a2*a8*a9^2*f2*f3^2*f7*f8^2)/
       (a3^2*a5^3*a7^2) + (2*a2*a8*a9^2*f2*f3^2*f7*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a2^2*a4*a9^3*f2*f3^2*f7*f8^2)/(a1*a3*a5^2*a6^2*a7^2) + 
      (6*a2^2*a4*a9^3*f2*f3^2*f7*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (2*a2^2*a4*a9^3*f2*f3^2*f7*f8^2)/(a1*a3^2*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^2*a9^4*f2*f3^2*f7*f8^2)/(a1*a3^2*a5^3*a6^2*a7^2*a8) + 
      (2*a9^2*f1*f2*f3^2*f7*f8^2)/(a3^2*a4*a5*a7) + (a9^2*f1*f2*f3^2*f7*f8^2)/
       (a1*a3*a4*a6*a7) + (2*a1*a8*a9^2*f1*f2*f3^2*f7*f8^2)/
       (a3^2*a4*a5^2*a7^2) + (a8*a9^2*f1*f2*f3^2*f7*f8^2)/
       (a3*a4*a5*a6*a7^2) + (a2*a9^3*f1*f2*f3^2*f7*f8^2)/
       (a1*a3*a5*a6^2*a7^2) + (4*a2*a9^3*f1*f2*f3^2*f7*f8^2)/
       (a3^2*a5^2*a6*a7^2) + (2*a2*a9^3*f1*f2*f3^2*f7*f8^2)/
       (a1*a3^2*a5*a6*a7*a8) + (2*a2^2*a4*a9^4*f1*f2*f3^2*f7*f8^2)/
       (a1*a3^2*a5^2*a6^2*a7^2*a8) + (a1*a2*a8*a9*f3^3*f7*f8^2)/
       (a3^2*a4*a5^2*a7) + (a1^2*a2*a8^2*a9*f3^3*f7*f8^2)/
       (a3^2*a4*a5^3*a7^2) + (2*a2^2*a9^2*f3^3*f7*f8^2)/(a3^2*a5^2*a6*a7) + 
      (3*a1*a2^2*a8*a9^2*f3^3*f7*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (3*a2^3*a4*a9^3*f3^3*f7*f8^2)/(a3^2*a5^3*a6^2*a7^2) + 
      (a2^3*a4*a9^3*f3^3*f7*f8^2)/(a1*a3^2*a5^2*a6^2*a7*a8) + 
      (a2^4*a4^2*a9^4*f3^3*f7*f8^2)/(a1*a3^2*a5^3*a6^3*a7^2*a8) + 
      (a2*a9^2*f1*f3^3*f7*f8^2)/(a3^2*a4*a5*a6*a7) + 
      (a1*a2*a8*a9^2*f1*f3^3*f7*f8^2)/(a3^2*a4*a5^2*a6*a7^2) + 
      (2*a2^2*a9^3*f1*f3^3*f7*f8^2)/(a3^2*a5^2*a6^2*a7^2) + 
      (a2^2*a9^3*f1*f3^3*f7*f8^2)/(a1*a3^2*a5*a6^2*a7*a8) + 
      (a2^3*a4*a9^4*f1*f3^3*f7*f8^2)/(a1*a3^2*a5^2*a6^3*a7^2*a8) + 
      (a8*a9*f2^2*f4*f7*f8^2)/(a2*a5*a7^2) + (a1*a6*a8*a9*f2^2*f4*f7*f8^2)/
       (a2*a3*a5^2*a7^2) + (2*a4*a9^2*f2^2*f4*f7*f8^2)/(a3*a5^2*a7^2) + 
      (a4*a9^2*f2^2*f4*f7*f8^2)/(a1*a5*a6*a7^2) + 
      (a2*a4^2*a9^3*f2^2*f4*f7*f8^2)/(a1*a3*a5^2*a6*a7^2*a8) + 
      (a9^2*f1*f2^2*f4*f7*f8^2)/(a2*a3*a5*a7^2) + (a9^2*f1*f2^2*f4*f7*f8^2)/
       (a1*a2*a6*a7^2) + (a4*a9^3*f1*f2^2*f4*f7*f8^2)/(a1*a3*a5*a6*a7^2*a8) + 
      (2*a9*f2*f3*f4*f7*f8^2)/(a3*a5*a7) + (a9*f2*f3*f4*f7*f8^2)/(a1*a6*a7) + 
      (4*a1*a8*a9*f2*f3*f4*f7*f8^2)/(a3*a5^2*a7^2) + 
      (2*a8*a9*f2*f3*f4*f7*f8^2)/(a5*a6*a7^2) + 
      (2*a2*a4*a9^2*f2*f3*f4*f7*f8^2)/(a1*a5*a6^2*a7^2) + 
      (8*a2*a4*a9^2*f2*f3*f4*f7*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2*a4*a9^2*f2*f3*f4*f7*f8^2)/(a1*a3*a5*a6*a7*a8) + 
      (4*a2^2*a4^2*a9^3*f2*f3*f4*f7*f8^2)/(a1*a3*a5^2*a6^2*a7^2*a8) + 
      (a9*f1*f2*f3*f4*f7*f8^2)/(a2*a3*a4*a7) + (a5*a9*f1*f2*f3*f4*f7*f8^2)/
       (a1*a2*a4*a6*a7) + (a1*a8*a9*f1*f2*f3*f4*f7*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a8*a9*f1*f2*f3*f4*f7*f8^2)/(a2*a4*a6*a7^2) + 
      (2*a9^2*f1*f2*f3*f4*f7*f8^2)/(a1*a6^2*a7^2) + 
      (5*a9^2*f1*f2*f3*f4*f7*f8^2)/(a3*a5*a6*a7^2) + 
      (2*a9^2*f1*f2*f3*f4*f7*f8^2)/(a1*a3*a6*a7*a8) + 
      (4*a2*a4*a9^3*f1*f2*f3*f4*f7*f8^2)/(a1*a3*a5*a6^2*a7^2*a8) + 
      (2*a2*a9*f3^2*f4*f7*f8^2)/(a3*a5*a6*a7) + 
      (3*a1*a2*a8*a9*f3^2*f4*f7*f8^2)/(a3*a5^2*a6*a7^2) + 
      (6*a2^2*a4*a9^2*f3^2*f4*f7*f8^2)/(a3*a5^2*a6^2*a7^2) + 
      (2*a2^2*a4*a9^2*f3^2*f4*f7*f8^2)/(a1*a3*a5*a6^2*a7*a8) + 
      (3*a2^3*a4^2*a9^3*f3^2*f4*f7*f8^2)/(a1*a3*a5^2*a6^3*a7^2*a8) + 
      (a9*f1*f3^2*f4*f7*f8^2)/(a3*a4*a6*a7) + (a1*a8*a9*f1*f3^2*f4*f7*f8^2)/
       (a3*a4*a5*a6*a7^2) + (4*a2*a9^2*f1*f3^2*f4*f7*f8^2)/
       (a3*a5*a6^2*a7^2) + (2*a2*a9^2*f1*f3^2*f4*f7*f8^2)/
       (a1*a3*a6^2*a7*a8) + (3*a2^2*a4*a9^3*f1*f3^2*f4*f7*f8^2)/
       (a1*a3*a5*a6^3*a7^2*a8) + (a3*a4*a9*f2*f4^2*f7*f8^2)/(a1*a6^2*a7^2) + 
      (2*a4*a9*f2*f4^2*f7*f8^2)/(a5*a6*a7^2) + 
      (2*a2*a4^2*a9^2*f2*f4^2*f7*f8^2)/(a1*a5*a6^2*a7^2*a8) + 
      (a3*a5*a9*f1*f2*f4^2*f7*f8^2)/(a1*a2*a6^2*a7^2) + 
      (a9*f1*f2*f4^2*f7*f8^2)/(a2*a6*a7^2) + (2*a4*a9^2*f1*f2*f4^2*f7*f8^2)/
       (a1*a6^2*a7^2*a8) + (3*a2*a4*a9*f3*f4^2*f7*f8^2)/(a5*a6^2*a7^2) + 
      (a2*a4*a9*f3*f4^2*f7*f8^2)/(a1*a6^2*a7*a8) + 
      (3*a2^2*a4^2*a9^2*f3*f4^2*f7*f8^2)/(a1*a5*a6^3*a7^2*a8) + 
      (2*a9*f1*f3*f4^2*f7*f8^2)/(a6^2*a7^2) + (a5*a9*f1*f3*f4^2*f7*f8^2)/
       (a1*a6^2*a7*a8) + (3*a2*a4*a9^2*f1*f3*f4^2*f7*f8^2)/
       (a1*a6^3*a7^2*a8) + (a2*a3*a4^2*a9*f4^3*f7*f8^2)/(a1*a6^3*a7^2*a8) + 
      (a3*a4*a5*a9*f1*f4^3*f7*f8^2)/(a1*a6^3*a7^2*a8), 
     (a2^2*a4*f2*f5*f6)/(a3*a5*a8) + (a1*a2*a6*f2*f5*f6)/(a3*a5*a9) + 
      (a2^3*a4*f3*f5*f6)/(a3*a5*a6*a8) + (a1*a2^2*f3*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4*f4*f5*f6)/(a6*a8*a9) + (a1*a2*a6*f2^2*f6^2)/(a3^2*a5*a8) + 
      (a2^2*a4*a9*f2^2*f6^2)/(a3^2*a5*a8^2) + (2*a1*a2^2*f2*f3*f6^2)/
       (a3^2*a5*a8) + (2*a2^3*a4*a9*f2*f3*f6^2)/(a3^2*a5*a6*a8^2) + 
      (a1*a2^3*f3^2*f6^2)/(a3^2*a5*a6*a8) + (a2^4*a4*a9*f3^2*f6^2)/
       (a3^2*a5*a6^2*a8^2) + (2*a2^2*a4*f2*f4*f6^2)/(a3*a6*a8^2) + 
      (a1*a2*f2*f4*f6^2)/(a3*a8*a9) + (2*a2^3*a4*f3*f4*f6^2)/(a3*a6^2*a8^2) + 
      (a1*a2^2*f3*f4*f6^2)/(a3*a6*a8*a9) + (a2^2*a4*a5*f4^2*f6^2)/
       (a6^2*a8^2*a9) + (2*a1*a2*a4*a6*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1^2*a6^2*a8*f2*f5*f7)/(a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f2*f5*f7)/
       (a3*a5^2*a7*a8) + (2*a1*a2^2*a4*f3*f5*f7)/(a3*a5^2*a7) + 
      (a1^2*a2*a6*a8*f3*f5*f7)/(a3*a5^2*a7*a9) + (a2^3*a4^2*a9*f3*f5*f7)/
       (a3*a5^2*a6*a7*a8) + (a2^2*a4^2*f4*f5*f7)/(a5*a6*a7*a8) + 
      (a1*a2*a4*f4*f5*f7)/(a5*a7*a9) + (a1*a6*f2^2*f6*f7)/(a3*a5*a7) + 
      (2*a1^2*a6^2*f2^2*f6*f7)/(a3^2*a5^2*a7) + (a2*a4*a9*f2^2*f6*f7)/
       (a3*a5*a7*a8) + (4*a1*a2*a4*a6*a9*f2^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f2^2*f6*f7)/(a3^2*a5^2*a7*a8^2) + 
      (a1*a2*f2*f3*f6*f7)/(a3*a5*a7) + (4*a1^2*a2*a6*f2*f3*f6*f7)/
       (a3^2*a5^2*a7) + (8*a1*a2^2*a4*a9*f2*f3*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (a2^2*a4*a9*f2*f3*f6*f7)/(a3*a5*a6*a7*a8) + 
      (4*a2^3*a4^2*a9^2*f2*f3*f6*f7)/(a3^2*a5^2*a6*a7*a8^2) + 
      (2*a1^2*a2^2*f3^2*f6*f7)/(a3^2*a5^2*a7) + (4*a1*a2^3*a4*a9*f3^2*f6*f7)/
       (a3^2*a5^2*a6*a7*a8) + (2*a2^4*a4^2*a9^2*f3^2*f6*f7)/
       (a3^2*a5^2*a6^2*a7*a8^2) + (5*a1*a2*a4*f2*f4*f6*f7)/(a3*a5*a7*a8) + 
      (a2*a4*f2*f4*f6*f7)/(a6*a7*a8) + (a1^2*a6*f2*f4*f6*f7)/(a3*a5*a7*a9) + 
      (4*a2^2*a4^2*a9*f2*f4*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (5*a1*a2^2*a4*f3*f4*f6*f7)/(a3*a5*a6*a7*a8) + (a1^2*a2*f3*f4*f6*f7)/
       (a3*a5*a7*a9) + (4*a2^3*a4^2*a9*f3*f4*f6*f7)/(a3*a5*a6^2*a7*a8^2) + 
      (2*a2^2*a4^2*f4^2*f6*f7)/(a6^2*a7*a8^2) + (a1*a2*a4*f4^2*f6*f7)/
       (a6*a7*a8*a9) + (a1^2*a6^2*a8*f2^2*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1^3*a6^3*a8*f2^2*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (2*a1*a4*a6*a9*f2^2*f7^2)/(a3*a5^2*a7^2) + 
      (3*a1^2*a4*a6^2*a9*f2^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4^2*a9^2*f2^2*f7^2)/(a3*a5^2*a7^2*a8) + 
      (3*a1*a2*a4^2*a6*a9^2*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8^2) + 
      (a1^2*a6*a8*f2*f3*f7^2)/(a3*a5^2*a7^2) + (2*a1^3*a6^2*a8*f2*f3*f7^2)/
       (a3^2*a5^3*a7^2) + (2*a1*a2*a4*a9*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a2*a4*a6*a9*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2^2*a4^2*a9^2*f2*f3*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2^2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a2^3*a4^3*a9^3*f2*f3*f7^2)/(a3^2*a5^3*a6*a7^2*a8^2) + 
      (a1^3*a2*a6*a8*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1^2*a2^2*a4*a9*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1*a2^3*a4^2*a9^2*f3^2*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a2^4*a4^3*a9^3*f3^2*f7^2)/(a3^2*a5^3*a6^2*a7^2*a8^2) + 
      (a1*a4*f2*f4*f7^2)/(a5*a7^2) + (2*a1^2*a4*a6*f2*f4*f7^2)/
       (a3*a5^2*a7^2) + (4*a1*a2*a4^2*a9*f2*f4*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2*a4^2*a9*f2*f4*f7^2)/(a5*a6*a7^2*a8) + (2*a2^2*a4^3*a9^2*f2*f4*f7^2)/
       (a3*a5^2*a6*a7^2*a8^2) + (2*a1^2*a2*a4*f3*f4*f7^2)/(a3*a5^2*a7^2) + 
      (4*a1*a2^2*a4^2*a9*f3*f4*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a2^3*a4^3*a9^2*f3*f4*f7^2)/(a3*a5^2*a6^2*a7^2*a8^2) + 
      (a1*a2*a4^2*f4^2*f7^2)/(a5*a6*a7^2*a8) + (a2^2*a4^3*a9*f4^2*f7^2)/
       (a5*a6^2*a7^2*a8^2) + (a2*a6*f2*f5*f8)/(a3*a5) + 
      (2*a1*a2*a6*a8*f2*f5*f8)/(a3*a5^2*a7) + (a1*a6^2*a8*f2*f5*f8)/
       (a3*a4*a5*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f2*f5*f8)/(a3*a5^2*a7) + (a2^2*f3*f5*f8)/(a3*a5) + 
      (2*a1*a2^2*a8*f3*f5*f8)/(a3*a5^2*a7) + (a1*a2*a6*a8*f3*f5*f8)/
       (a3*a4*a5*a9) + (a1^2*a2*a6*a8^2*f3*f5*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^3*a4*a9*f3*f5*f8)/(a3*a5^2*a6*a7) + (a2^2*a4*f4*f5*f8)/(a5*a6*a7) + 
      (a1*a2*a8*f4*f5*f8)/(a5*a7*a9) + (a6*f2^2*f6*f8)/(a3*a4) + 
      (2*a1*a6^2*f2^2*f6*f8)/(a3^2*a4*a5) + (a1*a6*a8*f2^2*f6*f8)/
       (a3*a4*a5*a7) + (2*a1^2*a6^2*a8*f2^2*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (a2*a9*f2^2*f6*f8)/(a3*a5*a7) + (4*a1*a2*a6*a9*f2^2*f6*f8)/
       (a3^2*a5^2*a7) + (2*a2*a6*a9*f2^2*f6*f8)/(a3^2*a5*a8) + 
      (2*a2^2*a4*a9^2*f2^2*f6*f8)/(a3^2*a5^2*a7*a8) + 
      (a2*f2*f3*f6*f8)/(a3*a4) + (4*a1*a2*a6*f2*f3*f6*f8)/(a3^2*a4*a5) + 
      (a1*a2*a8*f2*f3*f6*f8)/(a3*a4*a5*a7) + (4*a1^2*a2*a6*a8*f2*f3*f6*f8)/
       (a3^2*a4*a5^2*a7) + (8*a1*a2^2*a9*f2*f3*f6*f8)/(a3^2*a5^2*a7) + 
      (a2^2*a9*f2*f3*f6*f8)/(a3*a5*a6*a7) + (4*a2^2*a9*f2*f3*f6*f8)/
       (a3^2*a5*a8) + (4*a2^3*a4*a9^2*f2*f3*f6*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (2*a1*a2^2*f3^2*f6*f8)/(a3^2*a4*a5) + (2*a1^2*a2^2*a8*f3^2*f6*f8)/
       (a3^2*a4*a5^2*a7) + (4*a1*a2^3*a9*f3^2*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (2*a2^3*a9*f3^2*f6*f8)/(a3^2*a5*a6*a8) + (2*a2^4*a4*a9^2*f3^2*f6*f8)/
       (a3^2*a5^2*a6^2*a7*a8) + (5*a1*a2*f2*f4*f6*f8)/(a3*a5*a7) + 
      (a2*f2*f4*f6*f8)/(a6*a7) + (2*a2*f2*f4*f6*f8)/(a3*a8) + 
      (a1*a6*f2*f4*f6*f8)/(a3*a4*a9) + (a1^2*a6*a8*f2*f4*f6*f8)/
       (a3*a4*a5*a7*a9) + (4*a2^2*a4*a9*f2*f4*f6*f8)/(a3*a5*a6*a7*a8) + 
      (5*a1*a2^2*f3*f4*f6*f8)/(a3*a5*a6*a7) + (2*a2^2*f3*f4*f6*f8)/
       (a3*a6*a8) + (a1*a2*f3*f4*f6*f8)/(a3*a4*a9) + (a1^2*a2*a8*f3*f4*f6*f8)/
       (a3*a4*a5*a7*a9) + (4*a2^3*a4*a9*f3*f4*f6*f8)/(a3*a5*a6^2*a7*a8) + 
      (2*a2^2*a4*f4^2*f6*f8)/(a6^2*a7*a8) + (a1*a2*f4^2*f6*f8)/(a6*a7*a9) + 
      (2*a1*a6^2*a8*f2^2*f7*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^3*a8*f2^2*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (2*a1^2*a6^2*a8^2*f2^2*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (2*a1^3*a6^3*a8^2*f2^2*f7*f8)/(a2*a3^2*a4*a5^3*a7^2) + 
      (2*a6*a9*f2^2*f7*f8)/(a3*a5*a7) + (4*a1*a6^2*a9*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (4*a1*a6*a8*a9*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8*a9*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4*a9^2*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a4*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a2^2*a4^2*a9^3*f2^2*f7*f8)/(a3^2*a5^3*a7^2*a8) + 
      (2*a1*a6*a8*f2*f3*f7*f8)/(a3*a4*a5*a7) + (4*a1^2*a6^2*a8*f2*f3*f7*f8)/
       (a3^2*a4*a5^2*a7) + (2*a1^2*a6*a8^2*f2*f3*f7*f8)/(a3*a4*a5^2*a7^2) + 
      (4*a1^3*a6^2*a8^2*f2*f3*f7*f8)/(a3^2*a4*a5^3*a7^2) + 
      (2*a2*a9*f2*f3*f7*f8)/(a3*a5*a7) + (8*a1*a2*a6*a9*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (4*a1*a2*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a2*a6*a8*a9*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (12*a1*a2^2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9^2*f2*f3*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (4*a2^2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (4*a2^3*a4^2*a9^3*f2*f3*f7*f8)/(a3^2*a5^3*a6*a7^2*a8) + 
      (2*a1^2*a2*a6*a8*f3^2*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a1^3*a2*a6*a8^2*f3^2*f7*f8)/(a3^2*a4*a5^3*a7^2) + 
      (4*a1*a2^2*a9*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1^2*a2^2*a8*a9*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2^3*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (2*a2^3*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (2*a2^4*a4^2*a9^3*f3^2*f7*f8)/(a3^2*a5^3*a6^2*a7^2*a8) + 
      (f2*f4*f7*f8)/a7 + (2*a1*a6*f2*f4*f7*f8)/(a3*a5*a7) + 
      (2*a1*a8*f2*f4*f7*f8)/(a5*a7^2) + (4*a1^2*a6*a8*f2*f4*f7*f8)/
       (a3*a5^2*a7^2) + (8*a1*a2*a4*a9*f2*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a2*a4*a9*f2*f4*f7*f8)/(a5*a6*a7^2) + (2*a2*a4*a9*f2*f4*f7*f8)/
       (a3*a5*a7*a8) + (4*a2^2*a4^2*a9^2*f2*f4*f7*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a1*a2*f3*f4*f7*f8)/(a3*a5*a7) + (4*a1^2*a2*a8*f3*f4*f7*f8)/
       (a3*a5^2*a7^2) + (8*a1*a2^2*a4*a9*f3*f4*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4*a9*f3*f4*f7*f8)/(a3*a5*a6*a7*a8) + 
      (4*a2^3*a4^2*a9^2*f3*f4*f7*f8)/(a3*a5^2*a6^2*a7^2*a8) + 
      (2*a1*a2*a4*f4^2*f7*f8)/(a5*a6*a7^2) + (2*a2^2*a4^2*a9*f4^2*f7*f8)/
       (a5*a6^2*a7^2*a8) + (a6^2*a8*f2^2*f8^2)/(a2*a3*a4^2) + 
      (a1*a6^3*a8*f2^2*f8^2)/(a2*a3^2*a4^2*a5) + (2*a1*a6^2*a8^2*f2^2*f8^2)/
       (a2*a3*a4^2*a5*a7) + (2*a1^2*a6^3*a8^2*f2^2*f8^2)/
       (a2*a3^2*a4^2*a5^2*a7) + (a1^2*a6^2*a8^3*f2^2*f8^2)/
       (a2*a3*a4^2*a5^2*a7^2) + (a1^3*a6^3*a8^3*f2^2*f8^2)/
       (a2*a3^2*a4^2*a5^3*a7^2) + (a6^2*a9*f2^2*f8^2)/(a3^2*a4*a5) + 
      (2*a6*a8*a9*f2^2*f8^2)/(a3*a4*a5*a7) + (4*a1*a6^2*a8*a9*f2^2*f8^2)/
       (a3^2*a4*a5^2*a7) + (2*a1*a6*a8^2*a9*f2^2*f8^2)/(a3*a4*a5^2*a7^2) + 
      (3*a1^2*a6^2*a8^2*a9*f2^2*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (2*a2*a6*a9^2*f2^2*f8^2)/(a3^2*a5^2*a7) + (a2*a8*a9^2*f2^2*f8^2)/
       (a3*a5^2*a7^2) + (3*a1*a2*a6*a8*a9^2*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^2*a4*a9^3*f2^2*f8^2)/(a3^2*a5^3*a7^2) + (a6*a8*f2*f3*f8^2)/
       (a3*a4^2) + (2*a1*a6^2*a8*f2*f3*f8^2)/(a3^2*a4^2*a5) + 
      (2*a1*a6*a8^2*f2*f3*f8^2)/(a3*a4^2*a5*a7) + 
      (4*a1^2*a6^2*a8^2*f2*f3*f8^2)/(a3^2*a4^2*a5^2*a7) + 
      (a1^2*a6*a8^3*f2*f3*f8^2)/(a3*a4^2*a5^2*a7^2) + 
      (2*a1^3*a6^2*a8^3*f2*f3*f8^2)/(a3^2*a4^2*a5^3*a7^2) + 
      (2*a2*a6*a9*f2*f3*f8^2)/(a3^2*a4*a5) + (2*a2*a8*a9*f2*f3*f8^2)/
       (a3*a4*a5*a7) + (8*a1*a2*a6*a8*a9*f2*f3*f8^2)/(a3^2*a4*a5^2*a7) + 
      (2*a1*a2*a8^2*a9*f2*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (6*a1^2*a2*a6*a8^2*a9*f2*f3*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (4*a2^2*a9^2*f2*f3*f8^2)/(a3^2*a5^2*a7) + 
      (6*a1*a2^2*a8*a9^2*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^2*a8*a9^2*f2*f3*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^3*a4*a9^3*f2*f3*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a1*a2*a6*a8*f3^2*f8^2)/(a3^2*a4^2*a5) + (2*a1^2*a2*a6*a8^2*f3^2*f8^2)/
       (a3^2*a4^2*a5^2*a7) + (a1^3*a2*a6*a8^3*f3^2*f8^2)/
       (a3^2*a4^2*a5^3*a7^2) + (a2^2*a9*f3^2*f8^2)/(a3^2*a4*a5) + 
      (4*a1*a2^2*a8*a9*f3^2*f8^2)/(a3^2*a4*a5^2*a7) + 
      (3*a1^2*a2^2*a8^2*a9*f3^2*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (2*a2^3*a9^2*f3^2*f8^2)/(a3^2*a5^2*a6*a7) + 
      (3*a1*a2^3*a8*a9^2*f3^2*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a2^4*a4*a9^3*f3^2*f8^2)/(a3^2*a5^3*a6^2*a7^2) + 
      (a8*f2*f4*f8^2)/(a4*a7) + (2*a1*a6*a8*f2*f4*f8^2)/(a3*a4*a5*a7) + 
      (a1*a8^2*f2*f4*f8^2)/(a4*a5*a7^2) + (2*a1^2*a6*a8^2*f2*f4*f8^2)/
       (a3*a4*a5^2*a7^2) + (2*a2*a9*f2*f4*f8^2)/(a3*a5*a7) + 
      (4*a1*a2*a8*a9*f2*f4*f8^2)/(a3*a5^2*a7^2) + (a2*a8*a9*f2*f4*f8^2)/
       (a5*a6*a7^2) + (2*a2^2*a4*a9^2*f2*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a2*a8*f3*f4*f8^2)/(a3*a4*a5*a7) + (2*a1^2*a2*a8^2*f3*f4*f8^2)/
       (a3*a4*a5^2*a7^2) + (2*a2^2*a9*f3*f4*f8^2)/(a3*a5*a6*a7) + 
      (4*a1*a2^2*a8*a9*f3*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^3*a4*a9^2*f3*f4*f8^2)/(a3*a5^2*a6^2*a7^2) + 
      (a1*a2*a8*f4^2*f8^2)/(a5*a6*a7^2) + (a2^2*a4*a9*f4^2*f8^2)/
       (a5*a6^2*a7^2), (a1*f2*f6)/a2 + (a1^2*a6*f2*f6)/(a2*a3*a5) + 
      (a1*a4*a9*f2*f6)/(a3*a5*a8) + (a1^2*f3*f6)/(a3*a5) + 
      (a1*a2*a4*a9*f3*f6)/(a3*a5*a6*a8) + (a1*a4*f4*f6)/(a6*a8) + 
      (a1*a3*a8*f2*f7)/(a2^2*a7) + (2*a1^2*a6*a8*f2*f7)/(a2^2*a5*a7) + 
      (a1^3*a6^2*a8*f2*f7)/(a2^2*a3*a5^2*a7) + (2*a1*a4*a9*f2*f7)/
       (a2*a5*a7) + (2*a1^2*a4*a6*a9*f2*f7)/(a2*a3*a5^2*a7) + 
      (a1*a4^2*a9^2*f2*f7)/(a3*a5^2*a7*a8) + (a1^2*a8*f3*f7)/(a2*a5*a7) + 
      (a1^3*a6*a8*f3*f7)/(a2*a3*a5^2*a7) + (2*a1^2*a4*a9*f3*f7)/
       (a3*a5^2*a7) + (a1*a4*a9*f3*f7)/(a5*a6*a7) + (a1*a2*a4^2*a9^2*f3*f7)/
       (a3*a5^2*a6*a7*a8) + (a1^2*a4*f4*f7)/(a2*a5*a7) + 
      (a1*a3*a4*f4*f7)/(a2*a6*a7) + (a1*a4^2*a9*f4*f7)/(a5*a6*a7*a8) + 
      (a3*a5*a8*f2*f8)/(a2^2*a4) + (2*a1*a6*a8*f2*f8)/(a2^2*a4) + 
      (a1^2*a6^2*a8*f2*f8)/(a2^2*a3*a4*a5) + (a1*a3*a8^2*f2*f8)/
       (a2^2*a4*a7) + (2*a1^2*a6*a8^2*f2*f8)/(a2^2*a4*a5*a7) + 
      (a1^3*a6^2*a8^2*f2*f8)/(a2^2*a3*a4*a5^2*a7) + (a9*f2*f8)/a2 + 
      (a1*a6*a9*f2*f8)/(a2*a3*a5) + (2*a1*a8*a9*f2*f8)/(a2*a5*a7) + 
      (2*a1^2*a6*a8*a9*f2*f8)/(a2*a3*a5^2*a7) + (a1*a4*a9^2*f2*f8)/
       (a3*a5^2*a7) + (a1*a8*f3*f8)/(a2*a4) + (a1^2*a6*a8*f3*f8)/
       (a2*a3*a4*a5) + (a1^2*a8^2*f3*f8)/(a2*a4*a5*a7) + 
      (a1^3*a6*a8^2*f3*f8)/(a2*a3*a4*a5^2*a7) + (a1*a9*f3*f8)/(a3*a5) + 
      (2*a1^2*a8*a9*f3*f8)/(a3*a5^2*a7) + (a1*a8*a9*f3*f8)/(a5*a6*a7) + 
      (a1*a2*a4*a9^2*f3*f8)/(a3*a5^2*a6*a7) + (a1^2*a8*f4*f8)/(a2*a5*a7) + 
      (a1*a3*a8*f4*f8)/(a2*a6*a7) + (a1*a4*a9*f4*f8)/(a5*a6*a7), 
     (a4*f2*f5*f6)/a5 + (2*a1*a4*a6*f2*f5*f6)/(a3*a5^2) + 
      (a1*a6*a8*f2*f5*f6)/(a2*a5*a9) + (a1^2*a6^2*a8*f2*f5*f6)/
       (a2*a3*a5^2*a9) + (a2*a4^2*a9*f2*f5*f6)/(a3*a5^2*a8) + 
      (2*a1*a2*a4*f3*f5*f6)/(a3*a5^2) + (a1^2*a6*a8*f3*f5*f6)/(a3*a5^2*a9) + 
      (a2^2*a4^2*a9*f3*f5*f6)/(a3*a5^2*a6*a8) + (a2*a4^2*f4*f5*f6)/
       (a5*a6*a8) + (a1*a4*f4*f5*f6)/(a5*a9) + (a1*a4*f2*f4*f6^2)/
       (a3*a5*a8) + (a1*f2*f4*f6^2)/(a2*a9) + (a1^2*a6*f2*f4*f6^2)/
       (a2*a3*a5*a9) + (a1*a2*a4*f3*f4*f6^2)/(a3*a5*a6*a8) + 
      (a1^2*f3*f4*f6^2)/(a3*a5*a9) + (a1*a4*f4^2*f6^2)/(a6*a8*a9) + 
      (a3*a4*a8*f2*f5*f7)/(a2*a5*a7) + (4*a1*a4*a6*a8*f2*f5*f7)/
       (a2*a5^2*a7) + (3*a1^2*a4*a6^2*a8*f2*f5*f7)/(a2*a3*a5^3*a7) + 
      (a1*a3*a6*a8^2*f2*f5*f7)/(a2^2*a5*a7*a9) + (2*a1^2*a6^2*a8^2*f2*f5*f7)/
       (a2^2*a5^2*a7*a9) + (a1^3*a6^3*a8^2*f2*f5*f7)/(a2^2*a3*a5^3*a7*a9) + 
      (2*a4^2*a9*f2*f5*f7)/(a5^2*a7) + (3*a1*a4^2*a6*a9*f2*f5*f7)/
       (a3*a5^3*a7) + (a2*a4^3*a9^2*f2*f5*f7)/(a3*a5^3*a7*a8) + 
      (2*a1*a4*a8*f3*f5*f7)/(a5^2*a7) + (3*a1^2*a4*a6*a8*f3*f5*f7)/
       (a3*a5^3*a7) + (a1^2*a6*a8^2*f3*f5*f7)/(a2*a5^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f3*f5*f7)/(a2*a3*a5^3*a7*a9) + 
      (3*a1*a2*a4^2*a9*f3*f5*f7)/(a3*a5^3*a7) + (a2*a4^2*a9*f3*f5*f7)/
       (a5^2*a6*a7) + (a2^2*a4^3*a9^2*f3*f5*f7)/(a3*a5^3*a6*a7*a8) + 
      (2*a1*a4^2*f4*f5*f7)/(a5^2*a7) + (a3*a4^2*f4*f5*f7)/(a5*a6*a7) + 
      (a1*a3*a4*a8*f4*f5*f7)/(a2*a5*a7*a9) + (a1^2*a4*a6*a8*f4*f5*f7)/
       (a2*a5^2*a7*a9) + (a2*a4^3*a9*f4*f5*f7)/(a5^2*a6*a7*a8) + 
      (2*a1*a4*f2*f4*f6*f7)/(a2*a5*a7) + (2*a1^2*a4*a6*f2*f4*f6*f7)/
       (a2*a3*a5^2*a7) + (a1*a3*a8*f2*f4*f6*f7)/(a2^2*a7*a9) + 
      (2*a1^2*a6*a8*f2*f4*f6*f7)/(a2^2*a5*a7*a9) + (a1^3*a6^2*a8*f2*f4*f6*f7)/
       (a2^2*a3*a5^2*a7*a9) + (a1*a4^2*a9*f2*f4*f6*f7)/(a3*a5^2*a7*a8) + 
      (2*a1^2*a4*f3*f4*f6*f7)/(a3*a5^2*a7) + (a1*a4*f3*f4*f6*f7)/(a5*a6*a7) + 
      (a1^2*a8*f3*f4*f6*f7)/(a2*a5*a7*a9) + (a1^3*a6*a8*f3*f4*f6*f7)/
       (a2*a3*a5^2*a7*a9) + (a1*a2*a4^2*a9*f3*f4*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (a1*a4^2*f4^2*f6*f7)/(a5*a6*a7*a8) + (a1^2*a4*f4^2*f6*f7)/
       (a2*a5*a7*a9) + (a1*a3*a4*f4^2*f6*f7)/(a2*a6*a7*a9) + 
      (2*a6*a8*f2*f5*f8)/(a2*a5) + (2*a1*a6^2*a8*f2*f5*f8)/(a2*a3*a5^2) + 
      (a3*a8^2*f2*f5*f8)/(a2*a5*a7) + (4*a1*a6*a8^2*f2*f5*f8)/(a2*a5^2*a7) + 
      (3*a1^2*a6^2*a8^2*f2*f5*f8)/(a2*a3*a5^3*a7) + (a3*a6*a8^2*f2*f5*f8)/
       (a2^2*a4*a9) + (2*a1*a6^2*a8^2*f2*f5*f8)/(a2^2*a4*a5*a9) + 
      (a1^2*a6^3*a8^2*f2*f5*f8)/(a2^2*a3*a4*a5^2*a9) + 
      (a1*a3*a6*a8^3*f2*f5*f8)/(a2^2*a4*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f2*f5*f8)/(a2^2*a4*a5^2*a7*a9) + 
      (a1^3*a6^3*a8^3*f2*f5*f8)/(a2^2*a3*a4*a5^3*a7*a9) + 
      (a4*a6*a9*f2*f5*f8)/(a3*a5^2) + (2*a4*a8*a9*f2*f5*f8)/(a5^2*a7) + 
      (3*a1*a4*a6*a8*a9*f2*f5*f8)/(a3*a5^3*a7) + (a2*a4^2*a9^2*f2*f5*f8)/
       (a3*a5^3*a7) + (a8*f3*f5*f8)/a5 + (2*a1*a6*a8*f3*f5*f8)/(a3*a5^2) + 
      (2*a1*a8^2*f3*f5*f8)/(a5^2*a7) + (3*a1^2*a6*a8^2*f3*f5*f8)/
       (a3*a5^3*a7) + (a1*a6*a8^2*f3*f5*f8)/(a2*a4*a5*a9) + 
      (a1^2*a6^2*a8^2*f3*f5*f8)/(a2*a3*a4*a5^2*a9) + 
      (a1^2*a6*a8^3*f3*f5*f8)/(a2*a4*a5^2*a7*a9) + (a1^3*a6^2*a8^3*f3*f5*f8)/
       (a2*a3*a4*a5^3*a7*a9) + (a2*a4*a9*f3*f5*f8)/(a3*a5^2) + 
      (3*a1*a2*a4*a8*a9*f3*f5*f8)/(a3*a5^3*a7) + (a2*a4*a8*a9*f3*f5*f8)/
       (a5^2*a6*a7) + (a2^2*a4^2*a9^2*f3*f5*f8)/(a3*a5^3*a6*a7) + 
      (2*a1*a4*a8*f4*f5*f8)/(a5^2*a7) + (a3*a4*a8*f4*f5*f8)/(a5*a6*a7) + 
      (a1*a3*a8^2*f4*f5*f8)/(a2*a5*a7*a9) + (a1^2*a6*a8^2*f4*f5*f8)/
       (a2*a5^2*a7*a9) + (a2*a4^2*a9*f4*f5*f8)/(a5^2*a6*a7) + 
      (f2*f4*f6*f8)/a2 + (a1*a6*f2*f4*f6*f8)/(a2*a3*a5) + 
      (2*a1*a8*f2*f4*f6*f8)/(a2*a5*a7) + (2*a1^2*a6*a8*f2*f4*f6*f8)/
       (a2*a3*a5^2*a7) + (a3*a5*a8*f2*f4*f6*f8)/(a2^2*a4*a9) + 
      (2*a1*a6*a8*f2*f4*f6*f8)/(a2^2*a4*a9) + (a1^2*a6^2*a8*f2*f4*f6*f8)/
       (a2^2*a3*a4*a5*a9) + (a1*a3*a8^2*f2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6*a8^2*f2*f4*f6*f8)/(a2^2*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8^2*f2*f4*f6*f8)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (a1*a4*a9*f2*f4*f6*f8)/(a3*a5^2*a7) + (a1*f3*f4*f6*f8)/(a3*a5) + 
      (2*a1^2*a8*f3*f4*f6*f8)/(a3*a5^2*a7) + (a1*a8*f3*f4*f6*f8)/(a5*a6*a7) + 
      (a1*a8*f3*f4*f6*f8)/(a2*a4*a9) + (a1^2*a6*a8*f3*f4*f6*f8)/
       (a2*a3*a4*a5*a9) + (a1^2*a8^2*f3*f4*f6*f8)/(a2*a4*a5*a7*a9) + 
      (a1^3*a6*a8^2*f3*f4*f6*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a1*a2*a4*a9*f3*f4*f6*f8)/(a3*a5^2*a6*a7) + (a1*a4*f4^2*f6*f8)/
       (a5*a6*a7) + (a1^2*a8*f4^2*f6*f8)/(a2*a5*a7*a9) + 
      (a1*a3*a8*f4^2*f6*f8)/(a2*a6*a7*a9), (a1*a6*f2^2*f6)/(a2*a3) + 
      (a1^2*a6^2*f2^2*f6)/(a2*a3^2*a5) + (a1*a4*a6*a9*f2^2*f6)/(a3^2*a5*a8) + 
      (a1*f2*f3*f6)/a3 + (2*a1^2*a6*f2*f3*f6)/(a3^2*a5) + 
      (2*a1*a2*a4*a9*f2*f3*f6)/(a3^2*a5*a8) + (a1^2*a2*f3^2*f6)/(a3^2*a5) + 
      (a1*a2^2*a4*a9*f3^2*f6)/(a3^2*a5*a6*a8) + (a1*a4*f2*f4*f6)/(a3*a8) + 
      (a1*a2*a4*f3*f4*f6)/(a3*a6*a8) + (a1*a6*a8*f2^2*f7)/(a2^2*a7) + 
      (2*a1^2*a6^2*a8*f2^2*f7)/(a2^2*a3*a5*a7) + (a1^3*a6^3*a8*f2^2*f7)/
       (a2^2*a3^2*a5^2*a7) + (2*a1*a4*a6*a9*f2^2*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a4*a6^2*a9*f2^2*f7)/(a2*a3^2*a5^2*a7) + 
      (a1*a4^2*a6*a9^2*f2^2*f7)/(a3^2*a5^2*a7*a8) + (2*a1^2*a6*a8*f2*f3*f7)/
       (a2*a3*a5*a7) + (2*a1^3*a6^2*a8*f2*f3*f7)/(a2*a3^2*a5^2*a7) + 
      (2*a1*a4*a9*f2*f3*f7)/(a3*a5*a7) + (4*a1^2*a4*a6*a9*f2*f3*f7)/
       (a3^2*a5^2*a7) + (2*a1*a2*a4^2*a9^2*f2*f3*f7)/(a3^2*a5^2*a7*a8) + 
      (a1^3*a6*a8*f3^2*f7)/(a3^2*a5^2*a7) + (2*a1^2*a2*a4*a9*f3^2*f7)/
       (a3^2*a5^2*a7) + (a1*a2^2*a4^2*a9^2*f3^2*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1*a4*f2*f4*f7)/(a2*a7) + (a1^2*a4*a6*f2*f4*f7)/(a2*a3*a5*a7) + 
      (a1*a4^2*a9*f2*f4*f7)/(a3*a5*a7*a8) + (a1^2*a4*f3*f4*f7)/(a3*a5*a7) + 
      (a1*a2*a4^2*a9*f3*f4*f7)/(a3*a5*a6*a7*a8) + (a5*a6*a8*f2^2*f8)/
       (a2^2*a4) + (2*a1*a6^2*a8*f2^2*f8)/(a2^2*a3*a4) + 
      (a1^2*a6^3*a8*f2^2*f8)/(a2^2*a3^2*a4*a5) + (a1*a6*a8^2*f2^2*f8)/
       (a2^2*a4*a7) + (2*a1^2*a6^2*a8^2*f2^2*f8)/(a2^2*a3*a4*a5*a7) + 
      (a1^3*a6^3*a8^2*f2^2*f8)/(a2^2*a3^2*a4*a5^2*a7) + 
      (a6*a9*f2^2*f8)/(a2*a3) + (a1*a6^2*a9*f2^2*f8)/(a2*a3^2*a5) + 
      (2*a1*a6*a8*a9*f2^2*f8)/(a2*a3*a5*a7) + (2*a1^2*a6^2*a8*a9*f2^2*f8)/
       (a2*a3^2*a5^2*a7) + (a1*a4*a6*a9^2*f2^2*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a6*a8*f2*f3*f8)/(a2*a3*a4) + (2*a1^2*a6^2*a8*f2*f3*f8)/
       (a2*a3^2*a4*a5) + (2*a1^2*a6*a8^2*f2*f3*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^3*a6^2*a8^2*f2*f3*f8)/(a2*a3^2*a4*a5^2*a7) + (a9*f2*f3*f8)/a3 + 
      (2*a1*a6*a9*f2*f3*f8)/(a3^2*a5) + (2*a1*a8*a9*f2*f3*f8)/(a3*a5*a7) + 
      (4*a1^2*a6*a8*a9*f2*f3*f8)/(a3^2*a5^2*a7) + (2*a1*a2*a4*a9^2*f2*f3*f8)/
       (a3^2*a5^2*a7) + (a1^2*a6*a8*f3^2*f8)/(a3^2*a4*a5) + 
      (a1^3*a6*a8^2*f3^2*f8)/(a3^2*a4*a5^2*a7) + (a1*a2*a9*f3^2*f8)/
       (a3^2*a5) + (2*a1^2*a2*a8*a9*f3^2*f8)/(a3^2*a5^2*a7) + 
      (a1*a2^2*a4*a9^2*f3^2*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*a8*f2*f4*f8)/(a2*a7) + (a1^2*a6*a8*f2*f4*f8)/(a2*a3*a5*a7) + 
      (a1*a4*a9*f2*f4*f8)/(a3*a5*a7) + (a1^2*a8*f3*f4*f8)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f3*f4*f8)/(a3*a5*a6*a7), (a4*a6*f2^2*f5*f6)/(a3*a5) + 
      (2*a1*a4*a6^2*f2^2*f5*f6)/(a3^2*a5^2) + (a1*a6^2*a8*f2^2*f5*f6)/
       (a2*a3*a5*a9) + (a1^2*a6^3*a8*f2^2*f5*f6)/(a2*a3^2*a5^2*a9) + 
      (a2*a4^2*a6*a9*f2^2*f5*f6)/(a3^2*a5^2*a8) + (a2*a4*f2*f3*f5*f6)/
       (a3*a5) + (4*a1*a2*a4*a6*f2*f3*f5*f6)/(a3^2*a5^2) + 
      (a1*a6*a8*f2*f3*f5*f6)/(a3*a5*a9) + (2*a1^2*a6^2*a8*f2*f3*f5*f6)/
       (a3^2*a5^2*a9) + (2*a2^2*a4^2*a9*f2*f3*f5*f6)/(a3^2*a5^2*a8) + 
      (2*a1*a2^2*a4*f3^2*f5*f6)/(a3^2*a5^2) + (a1^2*a2*a6*a8*f3^2*f5*f6)/
       (a3^2*a5^2*a9) + (a2^3*a4^2*a9*f3^2*f5*f6)/(a3^2*a5^2*a6*a8) + 
      (a2*a4^2*f2*f4*f5*f6)/(a3*a5*a8) + (a1*a4*a6*f2*f4*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4^2*f3*f4*f5*f6)/(a3*a5*a6*a8) + (a1*a2*a4*f3*f4*f5*f6)/
       (a3*a5*a9) + (a1*a4*a6*f2^2*f4*f6^2)/(a3^2*a5*a8) + 
      (a1*a6*f2^2*f4*f6^2)/(a2*a3*a9) + (a1^2*a6^2*f2^2*f4*f6^2)/
       (a2*a3^2*a5*a9) + (2*a1*a2*a4*f2*f3*f4*f6^2)/(a3^2*a5*a8) + 
      (a1*f2*f3*f4*f6^2)/(a3*a9) + (2*a1^2*a6*f2*f3*f4*f6^2)/(a3^2*a5*a9) + 
      (a1*a2^2*a4*f3^2*f4*f6^2)/(a3^2*a5*a6*a8) + (a1^2*a2*f3^2*f4*f6^2)/
       (a3^2*a5*a9) + (a1*a4*f2*f4^2*f6^2)/(a3*a8*a9) + 
      (a1*a2*a4*f3*f4^2*f6^2)/(a3*a6*a8*a9) + (a4*a6*a8*f2^2*f5*f7)/
       (a2*a5*a7) + (4*a1*a4*a6^2*a8*f2^2*f5*f7)/(a2*a3*a5^2*a7) + 
      (3*a1^2*a4*a6^3*a8*f2^2*f5*f7)/(a2*a3^2*a5^3*a7) + 
      (a1*a6^2*a8^2*f2^2*f5*f7)/(a2^2*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f2^2*f5*f7)/(a2^2*a3*a5^2*a7*a9) + 
      (a1^3*a6^4*a8^2*f2^2*f5*f7)/(a2^2*a3^2*a5^3*a7*a9) + 
      (2*a4^2*a6*a9*f2^2*f5*f7)/(a3*a5^2*a7) + (3*a1*a4^2*a6^2*a9*f2^2*f5*f7)/
       (a3^2*a5^3*a7) + (a2*a4^3*a6*a9^2*f2^2*f5*f7)/(a3^2*a5^3*a7*a8) + 
      (4*a1*a4*a6*a8*f2*f3*f5*f7)/(a3*a5^2*a7) + 
      (6*a1^2*a4*a6^2*a8*f2*f3*f5*f7)/(a3^2*a5^3*a7) + 
      (2*a1^2*a6^2*a8^2*f2*f3*f5*f7)/(a2*a3*a5^2*a7*a9) + 
      (2*a1^3*a6^3*a8^2*f2*f3*f5*f7)/(a2*a3^2*a5^3*a7*a9) + 
      (2*a2*a4^2*a9*f2*f3*f5*f7)/(a3*a5^2*a7) + 
      (6*a1*a2*a4^2*a6*a9*f2*f3*f5*f7)/(a3^2*a5^3*a7) + 
      (2*a2^2*a4^3*a9^2*f2*f3*f5*f7)/(a3^2*a5^3*a7*a8) + 
      (3*a1^2*a2*a4*a6*a8*f3^2*f5*f7)/(a3^2*a5^3*a7) + 
      (a1^3*a6^2*a8^2*f3^2*f5*f7)/(a3^2*a5^3*a7*a9) + 
      (3*a1*a2^2*a4^2*a9*f3^2*f5*f7)/(a3^2*a5^3*a7) + 
      (a2^3*a4^3*a9^2*f3^2*f5*f7)/(a3^2*a5^3*a6*a7*a8) + 
      (a4^2*f2*f4*f5*f7)/(a5*a7) + (2*a1*a4^2*a6*f2*f4*f5*f7)/(a3*a5^2*a7) + 
      (a1*a4*a6*a8*f2*f4*f5*f7)/(a2*a5*a7*a9) + (a1^2*a4*a6^2*a8*f2*f4*f5*f7)/
       (a2*a3*a5^2*a7*a9) + (a2*a4^3*a9*f2*f4*f5*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2*a4^2*f3*f4*f5*f7)/(a3*a5^2*a7) + (a1^2*a4*a6*a8*f3*f4*f5*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^3*a9*f3*f4*f5*f7)/(a3*a5^2*a6*a7*a8) + 
      (2*a1*a4*a6*f2^2*f4*f6*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a4*a6^2*f2^2*f4*f6*f7)/(a2*a3^2*a5^2*a7) + 
      (a1*a6*a8*f2^2*f4*f6*f7)/(a2^2*a7*a9) + (2*a1^2*a6^2*a8*f2^2*f4*f6*f7)/
       (a2^2*a3*a5*a7*a9) + (a1^3*a6^3*a8*f2^2*f4*f6*f7)/
       (a2^2*a3^2*a5^2*a7*a9) + (a1*a4^2*a6*a9*f2^2*f4*f6*f7)/
       (a3^2*a5^2*a7*a8) + (2*a1*a4*f2*f3*f4*f6*f7)/(a3*a5*a7) + 
      (4*a1^2*a4*a6*f2*f3*f4*f6*f7)/(a3^2*a5^2*a7) + 
      (2*a1^2*a6*a8*f2*f3*f4*f6*f7)/(a2*a3*a5*a7*a9) + 
      (2*a1^3*a6^2*a8*f2*f3*f4*f6*f7)/(a2*a3^2*a5^2*a7*a9) + 
      (2*a1*a2*a4^2*a9*f2*f3*f4*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1^2*a2*a4*f3^2*f4*f6*f7)/(a3^2*a5^2*a7) + 
      (a1^3*a6*a8*f3^2*f4*f6*f7)/(a3^2*a5^2*a7*a9) + 
      (a1*a2^2*a4^2*a9*f3^2*f4*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1*a4^2*f2*f4^2*f6*f7)/(a3*a5*a7*a8) + (a1*a4*f2*f4^2*f6*f7)/
       (a2*a7*a9) + (a1^2*a4*a6*f2*f4^2*f6*f7)/(a2*a3*a5*a7*a9) + 
      (a1*a2*a4^2*f3*f4^2*f6*f7)/(a3*a5*a6*a7*a8) + (a1^2*a4*f3*f4^2*f6*f7)/
       (a3*a5*a7*a9) + (2*a6^2*a8*f2^2*f5*f8)/(a2*a3*a5) + 
      (2*a1*a6^3*a8*f2^2*f5*f8)/(a2*a3^2*a5^2) + (a6*a8^2*f2^2*f5*f8)/
       (a2*a5*a7) + (4*a1*a6^2*a8^2*f2^2*f5*f8)/(a2*a3*a5^2*a7) + 
      (3*a1^2*a6^3*a8^2*f2^2*f5*f8)/(a2*a3^2*a5^3*a7) + 
      (a6^2*a8^2*f2^2*f5*f8)/(a2^2*a4*a9) + (2*a1*a6^3*a8^2*f2^2*f5*f8)/
       (a2^2*a3*a4*a5*a9) + (a1^2*a6^4*a8^2*f2^2*f5*f8)/
       (a2^2*a3^2*a4*a5^2*a9) + (a1*a6^2*a8^3*f2^2*f5*f8)/
       (a2^2*a4*a5*a7*a9) + (2*a1^2*a6^3*a8^3*f2^2*f5*f8)/
       (a2^2*a3*a4*a5^2*a7*a9) + (a1^3*a6^4*a8^3*f2^2*f5*f8)/
       (a2^2*a3^2*a4*a5^3*a7*a9) + (a4*a6^2*a9*f2^2*f5*f8)/(a3^2*a5^2) + 
      (2*a4*a6*a8*a9*f2^2*f5*f8)/(a3*a5^2*a7) + 
      (3*a1*a4*a6^2*a8*a9*f2^2*f5*f8)/(a3^2*a5^3*a7) + 
      (a2*a4^2*a6*a9^2*f2^2*f5*f8)/(a3^2*a5^3*a7) + (2*a6*a8*f2*f3*f5*f8)/
       (a3*a5) + (4*a1*a6^2*a8*f2*f3*f5*f8)/(a3^2*a5^2) + 
      (4*a1*a6*a8^2*f2*f3*f5*f8)/(a3*a5^2*a7) + 
      (6*a1^2*a6^2*a8^2*f2*f3*f5*f8)/(a3^2*a5^3*a7) + 
      (2*a1*a6^2*a8^2*f2*f3*f5*f8)/(a2*a3*a4*a5*a9) + 
      (2*a1^2*a6^3*a8^2*f2*f3*f5*f8)/(a2*a3^2*a4*a5^2*a9) + 
      (2*a1^2*a6^2*a8^3*f2*f3*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (2*a1^3*a6^3*a8^3*f2*f3*f5*f8)/(a2*a3^2*a4*a5^3*a7*a9) + 
      (2*a2*a4*a6*a9*f2*f3*f5*f8)/(a3^2*a5^2) + (2*a2*a4*a8*a9*f2*f3*f5*f8)/
       (a3*a5^2*a7) + (6*a1*a2*a4*a6*a8*a9*f2*f3*f5*f8)/(a3^2*a5^3*a7) + 
      (2*a2^2*a4^2*a9^2*f2*f3*f5*f8)/(a3^2*a5^3*a7) + 
      (2*a1*a2*a6*a8*f3^2*f5*f8)/(a3^2*a5^2) + (3*a1^2*a2*a6*a8^2*f3^2*f5*f8)/
       (a3^2*a5^3*a7) + (a1^2*a6^2*a8^2*f3^2*f5*f8)/(a3^2*a4*a5^2*a9) + 
      (a1^3*a6^2*a8^3*f3^2*f5*f8)/(a3^2*a4*a5^3*a7*a9) + 
      (a2^2*a4*a9*f3^2*f5*f8)/(a3^2*a5^2) + (3*a1*a2^2*a4*a8*a9*f3^2*f5*f8)/
       (a3^2*a5^3*a7) + (a2^3*a4^2*a9^2*f3^2*f5*f8)/(a3^2*a5^3*a6*a7) + 
      (a4*a8*f2*f4*f5*f8)/(a5*a7) + (2*a1*a4*a6*a8*f2*f4*f5*f8)/
       (a3*a5^2*a7) + (a1*a6*a8^2*f2*f4*f5*f8)/(a2*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f2*f4*f5*f8)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f2*f4*f5*f8)/(a3*a5^2*a7) + (2*a1*a2*a4*a8*f3*f4*f5*f8)/
       (a3*a5^2*a7) + (a1^2*a6*a8^2*f3*f4*f5*f8)/(a3*a5^2*a7*a9) + 
      (a2^2*a4^2*a9*f3*f4*f5*f8)/(a3*a5^2*a6*a7) + (a6*f2^2*f4*f6*f8)/
       (a2*a3) + (a1*a6^2*f2^2*f4*f6*f8)/(a2*a3^2*a5) + 
      (2*a1*a6*a8*f2^2*f4*f6*f8)/(a2*a3*a5*a7) + 
      (2*a1^2*a6^2*a8*f2^2*f4*f6*f8)/(a2*a3^2*a5^2*a7) + 
      (a5*a6*a8*f2^2*f4*f6*f8)/(a2^2*a4*a9) + (2*a1*a6^2*a8*f2^2*f4*f6*f8)/
       (a2^2*a3*a4*a9) + (a1^2*a6^3*a8*f2^2*f4*f6*f8)/(a2^2*a3^2*a4*a5*a9) + 
      (a1*a6*a8^2*f2^2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f2^2*f4*f6*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f2^2*f4*f6*f8)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f2^2*f4*f6*f8)/(a3^2*a5^2*a7) + (f2*f3*f4*f6*f8)/a3 + 
      (2*a1*a6*f2*f3*f4*f6*f8)/(a3^2*a5) + (2*a1*a8*f2*f3*f4*f6*f8)/
       (a3*a5*a7) + (4*a1^2*a6*a8*f2*f3*f4*f6*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a6*a8*f2*f3*f4*f6*f8)/(a2*a3*a4*a9) + 
      (2*a1^2*a6^2*a8*f2*f3*f4*f6*f8)/(a2*a3^2*a4*a5*a9) + 
      (2*a1^2*a6*a8^2*f2*f3*f4*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f2*f3*f4*f6*f8)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a2*a4*a9*f2*f3*f4*f6*f8)/(a3^2*a5^2*a7) + 
      (a1*a2*f3^2*f4*f6*f8)/(a3^2*a5) + (2*a1^2*a2*a8*f3^2*f4*f6*f8)/
       (a3^2*a5^2*a7) + (a1^2*a6*a8*f3^2*f4*f6*f8)/(a3^2*a4*a5*a9) + 
      (a1^3*a6*a8^2*f3^2*f4*f6*f8)/(a3^2*a4*a5^2*a7*a9) + 
      (a1*a2^2*a4*a9*f3^2*f4*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*a4*f2*f4^2*f6*f8)/(a3*a5*a7) + (a1*a8*f2*f4^2*f6*f8)/(a2*a7*a9) + 
      (a1^2*a6*a8*f2*f4^2*f6*f8)/(a2*a3*a5*a7*a9) + (a1*a2*a4*f3*f4^2*f6*f8)/
       (a3*a5*a6*a7) + (a1^2*a8*f3*f4^2*f6*f8)/(a3*a5*a7*a9), 
     (a2*a4*a7*f2*f5*f6)/(a3*a5*a8) + (a1*a6*a7*f2*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4*a7*f3*f5*f6)/(a3*a5*a6*a8) + (a1*a2*a7*f3*f5*f6)/(a3*a5*a9) + 
      (a2*a4*a7*f4*f5*f6)/(a6*a8*a9) + (a1*a6*a7*f2^2*f6^2)/(a3^2*a5*a8) + 
      (a2*a4*a7*a9*f2^2*f6^2)/(a3^2*a5*a8^2) + (2*a1*a2*a7*f2*f3*f6^2)/
       (a3^2*a5*a8) + (2*a2^2*a4*a7*a9*f2*f3*f6^2)/(a3^2*a5*a6*a8^2) + 
      (a1*a2^2*a7*f3^2*f6^2)/(a3^2*a5*a6*a8) + (a2^3*a4*a7*a9*f3^2*f6^2)/
       (a3^2*a5*a6^2*a8^2) + (2*a2*a4*a7*f2*f4*f6^2)/(a3*a6*a8^2) + 
      (a1*a7*f2*f4*f6^2)/(a3*a8*a9) + (2*a2^2*a4*a7*f3*f4*f6^2)/
       (a3*a6^2*a8^2) + (a1*a2*a7*f3*f4*f6^2)/(a3*a6*a8*a9) + 
      (a2*a4*a5*a7*f4^2*f6^2)/(a6^2*a8^2*a9) + (a4*f2*f5*f7)/a5 + 
      (2*a1*a4*a6*f2*f5*f7)/(a3*a5^2) + (a1*a6*a8*f2*f5*f7)/(a2*a5*a9) + 
      (a1^2*a6^2*a8*f2*f5*f7)/(a2*a3*a5^2*a9) + (a2*a4^2*a9*f2*f5*f7)/
       (a3*a5^2*a8) + (2*a1*a2*a4*f3*f5*f7)/(a3*a5^2) + 
      (a1^2*a6*a8*f3*f5*f7)/(a3*a5^2*a9) + (a2^2*a4^2*a9*f3*f5*f7)/
       (a3*a5^2*a6*a8) + (a2*a4^2*f4*f5*f7)/(a5*a6*a8) + 
      (a1*a4*f4*f5*f7)/(a5*a9) + (2*a1*a6*f2^2*f6*f7)/(a2*a3*a5) + 
      (2*a1^2*a6^2*f2^2*f6*f7)/(a2*a3^2*a5^2) + (2*a4*a9*f2^2*f6*f7)/
       (a3*a5*a8) + (4*a1*a4*a6*a9*f2^2*f6*f7)/(a3^2*a5^2*a8) + 
      (2*a2*a4^2*a9^2*f2^2*f6*f7)/(a3^2*a5^2*a8^2) + 
      (2*a1*f2*f3*f6*f7)/(a3*a5) + (4*a1^2*a6*f2*f3*f6*f7)/(a3^2*a5^2) + 
      (8*a1*a2*a4*a9*f2*f3*f6*f7)/(a3^2*a5^2*a8) + (2*a2*a4*a9*f2*f3*f6*f7)/
       (a3*a5*a6*a8) + (4*a2^2*a4^2*a9^2*f2*f3*f6*f7)/(a3^2*a5^2*a6*a8^2) + 
      (2*a1^2*a2*f3^2*f6*f7)/(a3^2*a5^2) + (4*a1*a2^2*a4*a9*f3^2*f6*f7)/
       (a3^2*a5^2*a6*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/
       (a3^2*a5^2*a6^2*a8^2) + (5*a1*a4*f2*f4*f6*f7)/(a3*a5*a8) + 
      (2*a4*f2*f4*f6*f7)/(a6*a8) + (a1*f2*f4*f6*f7)/(a2*a9) + 
      (a1^2*a6*f2*f4*f6*f7)/(a2*a3*a5*a9) + (4*a2*a4^2*a9*f2*f4*f6*f7)/
       (a3*a5*a6*a8^2) + (5*a1*a2*a4*f3*f4*f6*f7)/(a3*a5*a6*a8) + 
      (a1^2*f3*f4*f6*f7)/(a3*a5*a9) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/
       (a3*a5*a6^2*a8^2) + (2*a2*a4^2*f4^2*f6*f7)/(a6^2*a8^2) + 
      (a1*a4*f4^2*f6*f7)/(a6*a8*a9) + (a1*a6*a8*f2^2*f7^2)/(a2^2*a5*a7) + 
      (2*a1^2*a6^2*a8*f2^2*f7^2)/(a2^2*a3*a5^2*a7) + (a1^3*a6^3*a8*f2^2*f7^2)/
       (a2^2*a3^2*a5^3*a7) + (a4*a9*f2^2*f7^2)/(a2*a5*a7) + 
      (4*a1*a4*a6*a9*f2^2*f7^2)/(a2*a3*a5^2*a7) + 
      (3*a1^2*a4*a6^2*a9*f2^2*f7^2)/(a2*a3^2*a5^3*a7) + 
      (2*a4^2*a9^2*f2^2*f7^2)/(a3*a5^2*a7*a8) + (3*a1*a4^2*a6*a9^2*f2^2*f7^2)/
       (a3^2*a5^3*a7*a8) + (a2*a4^3*a9^3*f2^2*f7^2)/(a3^2*a5^3*a7*a8^2) + 
      (2*a1^2*a6*a8*f2*f3*f7^2)/(a2*a3*a5^2*a7) + (2*a1^3*a6^2*a8*f2*f3*f7^2)/
       (a2*a3^2*a5^3*a7) + (4*a1*a4*a9*f2*f3*f7^2)/(a3*a5^2*a7) + 
      (6*a1^2*a4*a6*a9*f2*f3*f7^2)/(a3^2*a5^3*a7) + 
      (6*a1*a2*a4^2*a9^2*f2*f3*f7^2)/(a3^2*a5^3*a7*a8) + 
      (2*a2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^2*a6*a7*a8) + 
      (2*a2^2*a4^3*a9^3*f2*f3*f7^2)/(a3^2*a5^3*a6*a7*a8^2) + 
      (a1^3*a6*a8*f3^2*f7^2)/(a3^2*a5^3*a7) + (3*a1^2*a2*a4*a9*f3^2*f7^2)/
       (a3^2*a5^3*a7) + (3*a1*a2^2*a4^2*a9^2*f3^2*f7^2)/
       (a3^2*a5^3*a6*a7*a8) + (a2^3*a4^3*a9^3*f3^2*f7^2)/
       (a3^2*a5^3*a6^2*a7*a8^2) + (2*a1*a4*f2*f4*f7^2)/(a2*a5*a7) + 
      (2*a1^2*a4*a6*f2*f4*f7^2)/(a2*a3*a5^2*a7) + (4*a1*a4^2*a9*f2*f4*f7^2)/
       (a3*a5^2*a7*a8) + (2*a4^2*a9*f2*f4*f7^2)/(a5*a6*a7*a8) + 
      (2*a2*a4^3*a9^2*f2*f4*f7^2)/(a3*a5^2*a6*a7*a8^2) + 
      (2*a1^2*a4*f3*f4*f7^2)/(a3*a5^2*a7) + (4*a1*a2*a4^2*a9*f3*f4*f7^2)/
       (a3*a5^2*a6*a7*a8) + (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/
       (a3*a5^2*a6^2*a7*a8^2) + (a1*a4^2*f4^2*f7^2)/(a5*a6*a7*a8) + 
      (a2*a4^3*a9*f4^2*f7^2)/(a5*a6^2*a7*a8^2) + (a6*a7*f2^2*f6*f8)/
       (a2*a3*a4) + (a1*a6^2*a7*f2^2*f6*f8)/(a2*a3^2*a4*a5) + 
      (a1*a6*a8*f2^2*f6*f8)/(a2*a3*a4*a5) + (a1^2*a6^2*a8*f2^2*f6*f8)/
       (a2*a3^2*a4*a5^2) + (a9*f2^2*f6*f8)/(a3*a5) + 
      (2*a1*a6*a9*f2^2*f6*f8)/(a3^2*a5^2) + (a6*a7*a9*f2^2*f6*f8)/
       (a3^2*a5*a8) + (a2*a4*a9^2*f2^2*f6*f8)/(a3^2*a5^2*a8) + 
      (a7*f2*f3*f6*f8)/(a3*a4) + (2*a1*a6*a7*f2*f3*f6*f8)/(a3^2*a4*a5) + 
      (a1*a8*f2*f3*f6*f8)/(a3*a4*a5) + (2*a1^2*a6*a8*f2*f3*f6*f8)/
       (a3^2*a4*a5^2) + (4*a1*a2*a9*f2*f3*f6*f8)/(a3^2*a5^2) + 
      (a2*a9*f2*f3*f6*f8)/(a3*a5*a6) + (2*a2*a7*a9*f2*f3*f6*f8)/
       (a3^2*a5*a8) + (2*a2^2*a4*a9^2*f2*f3*f6*f8)/(a3^2*a5^2*a6*a8) + 
      (a1*a2*a7*f3^2*f6*f8)/(a3^2*a4*a5) + (a1^2*a2*a8*f3^2*f6*f8)/
       (a3^2*a4*a5^2) + (2*a1*a2^2*a9*f3^2*f6*f8)/(a3^2*a5^2*a6) + 
      (a2^2*a7*a9*f3^2*f6*f8)/(a3^2*a5*a6*a8) + (a2^3*a4*a9^2*f3^2*f6*f8)/
       (a3^2*a5^2*a6^2*a8) + (2*a1*f2*f4*f6*f8)/(a3*a5) + (f2*f4*f6*f8)/a6 + 
      (a7*f2*f4*f6*f8)/(a3*a8) + (2*a2*a4*a9*f2*f4*f6*f8)/(a3*a5*a6*a8) + 
      (2*a1*a2*f3*f4*f6*f8)/(a3*a5*a6) + (a2*a7*f3*f4*f6*f8)/(a3*a6*a8) + 
      (2*a2^2*a4*a9*f3*f4*f6*f8)/(a3*a5*a6^2*a8) + (a2*a4*f4^2*f6*f8)/
       (a6^2*a8) + (a6*a8*f2^2*f7*f8)/(a2^2*a4) + (2*a1*a6^2*a8*f2^2*f7*f8)/
       (a2^2*a3*a4*a5) + (a1^2*a6^3*a8*f2^2*f7*f8)/(a2^2*a3^2*a4*a5^2) + 
      (a1*a6*a8^2*f2^2*f7*f8)/(a2^2*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f2^2*f7*f8)/
       (a2^2*a3*a4*a5^2*a7) + (a1^3*a6^3*a8^2*f2^2*f7*f8)/
       (a2^2*a3^2*a4*a5^3*a7) + (2*a6*a9*f2^2*f7*f8)/(a2*a3*a5) + 
      (2*a1*a6^2*a9*f2^2*f7*f8)/(a2*a3^2*a5^2) + (a8*a9*f2^2*f7*f8)/
       (a2*a5*a7) + (4*a1*a6*a8*a9*f2^2*f7*f8)/(a2*a3*a5^2*a7) + 
      (3*a1^2*a6^2*a8*a9*f2^2*f7*f8)/(a2*a3^2*a5^3*a7) + 
      (2*a4*a9^2*f2^2*f7*f8)/(a3*a5^2*a7) + (3*a1*a4*a6*a9^2*f2^2*f7*f8)/
       (a3^2*a5^3*a7) + (a4*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^2*a8) + 
      (a2*a4^2*a9^3*f2^2*f7*f8)/(a3^2*a5^3*a7*a8) + (2*a1*a6*a8*f2*f3*f7*f8)/
       (a2*a3*a4*a5) + (2*a1^2*a6^2*a8*f2*f3*f7*f8)/(a2*a3^2*a4*a5^2) + 
      (2*a1^2*a6*a8^2*f2*f3*f7*f8)/(a2*a3*a4*a5^2*a7) + 
      (2*a1^3*a6^2*a8^2*f2*f3*f7*f8)/(a2*a3^2*a4*a5^3*a7) + 
      (2*a9*f2*f3*f7*f8)/(a3*a5) + (4*a1*a6*a9*f2*f3*f7*f8)/(a3^2*a5^2) + 
      (4*a1*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7) + (6*a1^2*a6*a8*a9*f2*f3*f7*f8)/
       (a3^2*a5^3*a7) + (6*a1*a2*a4*a9^2*f2*f3*f7*f8)/(a3^2*a5^3*a7) + 
      (2*a2*a4*a9^2*f2*f3*f7*f8)/(a3*a5^2*a6*a7) + (2*a2*a4*a9^2*f2*f3*f7*f8)/
       (a3^2*a5^2*a8) + (2*a2^2*a4^2*a9^3*f2*f3*f7*f8)/(a3^2*a5^3*a6*a7*a8) + 
      (a1^2*a6*a8*f3^2*f7*f8)/(a3^2*a4*a5^2) + (a1^3*a6*a8^2*f3^2*f7*f8)/
       (a3^2*a4*a5^3*a7) + (2*a1*a2*a9*f3^2*f7*f8)/(a3^2*a5^2) + 
      (3*a1^2*a2*a8*a9*f3^2*f7*f8)/(a3^2*a5^3*a7) + 
      (3*a1*a2^2*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^3*a6*a7) + 
      (a2^2*a4*a9^2*f3^2*f7*f8)/(a3^2*a5^2*a6*a8) + 
      (a2^3*a4^2*a9^3*f3^2*f7*f8)/(a3^2*a5^3*a6^2*a7*a8) + (f2*f4*f7*f8)/a2 + 
      (a1*a6*f2*f4*f7*f8)/(a2*a3*a5) + (2*a1*a8*f2*f4*f7*f8)/(a2*a5*a7) + 
      (2*a1^2*a6*a8*f2*f4*f7*f8)/(a2*a3*a5^2*a7) + (4*a1*a4*a9*f2*f4*f7*f8)/
       (a3*a5^2*a7) + (2*a4*a9*f2*f4*f7*f8)/(a5*a6*a7) + 
      (a4*a9*f2*f4*f7*f8)/(a3*a5*a8) + (2*a2*a4^2*a9^2*f2*f4*f7*f8)/
       (a3*a5^2*a6*a7*a8) + (a1*f3*f4*f7*f8)/(a3*a5) + 
      (2*a1^2*a8*f3*f4*f7*f8)/(a3*a5^2*a7) + (4*a1*a2*a4*a9*f3*f4*f7*f8)/
       (a3*a5^2*a6*a7) + (a2*a4*a9*f3*f4*f7*f8)/(a3*a5*a6*a8) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a3*a5^2*a6^2*a7*a8) + 
      (a1*a4*f4^2*f7*f8)/(a5*a6*a7) + (a2*a4^2*a9*f4^2*f7*f8)/
       (a5*a6^2*a7*a8), (a2*a4^2*f2*f5*f6)/(a3*a5*a8) + 
      (a1*a4*a6*f2*f5*f6)/(a3*a5*a9) + (a2^2*a4^2*f3*f5*f6)/(a3*a5*a6*a8) + 
      (a1*a2*a4*f3*f5*f6)/(a3*a5*a9) + (a2*a4^2*f4*f5*f6)/(a6*a8*a9) + 
      (a1*a4*a6*f2^2*f6^2)/(a3^2*a5*a8) + (a2*a4^2*a9*f2^2*f6^2)/
       (a3^2*a5*a8^2) + (2*a1*a2*a4*f2*f3*f6^2)/(a3^2*a5*a8) + 
      (2*a2^2*a4^2*a9*f2*f3*f6^2)/(a3^2*a5*a6*a8^2) + 
      (a1*a2^2*a4*f3^2*f6^2)/(a3^2*a5*a6*a8) + (a2^3*a4^2*a9*f3^2*f6^2)/
       (a3^2*a5*a6^2*a8^2) + (2*a2*a4^2*f2*f4*f6^2)/(a3*a6*a8^2) + 
      (a1*a4*f2*f4*f6^2)/(a3*a8*a9) + (2*a2^2*a4^2*f3*f4*f6^2)/
       (a3*a6^2*a8^2) + (a1*a2*a4*f3*f4*f6^2)/(a3*a6*a8*a9) + 
      (a2*a4^2*a5*f4^2*f6^2)/(a6^2*a8^2*a9) + (a4^2*f2*f5*f7)/(a5*a7) + 
      (2*a1*a4^2*a6*f2*f5*f7)/(a3*a5^2*a7) + (a1*a4*a6*a8*f2*f5*f7)/
       (a2*a5*a7*a9) + (a1^2*a4*a6^2*a8*f2*f5*f7)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^3*a9*f2*f5*f7)/(a3*a5^2*a7*a8) + (2*a1*a2*a4^2*f3*f5*f7)/
       (a3*a5^2*a7) + (a1^2*a4*a6*a8*f3*f5*f7)/(a3*a5^2*a7*a9) + 
      (a2^2*a4^3*a9*f3*f5*f7)/(a3*a5^2*a6*a7*a8) + (a2*a4^3*f4*f5*f7)/
       (a5*a6*a7*a8) + (a1*a4^2*f4*f5*f7)/(a5*a7*a9) + 
      (2*a1*a4*a6*f2^2*f6*f7)/(a2*a3*a5*a7) + (2*a1^2*a4*a6^2*f2^2*f6*f7)/
       (a2*a3^2*a5^2*a7) + (2*a4^2*a9*f2^2*f6*f7)/(a3*a5*a7*a8) + 
      (4*a1*a4^2*a6*a9*f2^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4^3*a9^2*f2^2*f6*f7)/(a3^2*a5^2*a7*a8^2) + 
      (2*a1*a4*f2*f3*f6*f7)/(a3*a5*a7) + (4*a1^2*a4*a6*f2*f3*f6*f7)/
       (a3^2*a5^2*a7) + (8*a1*a2*a4^2*a9*f2*f3*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4^2*a9*f2*f3*f6*f7)/(a3*a5*a6*a7*a8) + 
      (4*a2^2*a4^3*a9^2*f2*f3*f6*f7)/(a3^2*a5^2*a6*a7*a8^2) + 
      (2*a1^2*a2*a4*f3^2*f6*f7)/(a3^2*a5^2*a7) + 
      (4*a1*a2^2*a4^2*a9*f3^2*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^2*f3^2*f6*f7)/(a3^2*a5^2*a6^2*a7*a8^2) + 
      (5*a1*a4^2*f2*f4*f6*f7)/(a3*a5*a7*a8) + (2*a4^2*f2*f4*f6*f7)/
       (a6*a7*a8) + (a1*a4*f2*f4*f6*f7)/(a2*a7*a9) + (a1^2*a4*a6*f2*f4*f6*f7)/
       (a2*a3*a5*a7*a9) + (4*a2*a4^3*a9*f2*f4*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (5*a1*a2*a4^2*f3*f4*f6*f7)/(a3*a5*a6*a7*a8) + (a1^2*a4*f3*f4*f6*f7)/
       (a3*a5*a7*a9) + (4*a2^2*a4^3*a9*f3*f4*f6*f7)/(a3*a5*a6^2*a7*a8^2) + 
      (2*a2*a4^3*f4^2*f6*f7)/(a6^2*a7*a8^2) + (a1*a4^2*f4^2*f6*f7)/
       (a6*a7*a8*a9) + (a1*a4*a6*a8*f2^2*f7^2)/(a2^2*a5*a7^2) + 
      (2*a1^2*a4*a6^2*a8*f2^2*f7^2)/(a2^2*a3*a5^2*a7^2) + 
      (a1^3*a4*a6^3*a8*f2^2*f7^2)/(a2^2*a3^2*a5^3*a7^2) + 
      (a4^2*a9*f2^2*f7^2)/(a2*a5*a7^2) + (4*a1*a4^2*a6*a9*f2^2*f7^2)/
       (a2*a3*a5^2*a7^2) + (3*a1^2*a4^2*a6^2*a9*f2^2*f7^2)/
       (a2*a3^2*a5^3*a7^2) + (2*a4^3*a9^2*f2^2*f7^2)/(a3*a5^2*a7^2*a8) + 
      (3*a1*a4^3*a6*a9^2*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2*a4^4*a9^3*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8^2) + 
      (2*a1^2*a4*a6*a8*f2*f3*f7^2)/(a2*a3*a5^2*a7^2) + 
      (2*a1^3*a4*a6^2*a8*f2*f3*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (4*a1*a4^2*a9*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a4^2*a6*a9*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2*a4^3*a9^2*f2*f3*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (2*a2*a4^3*a9^2*f2*f3*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a2^2*a4^4*a9^3*f2*f3*f7^2)/(a3^2*a5^3*a6*a7^2*a8^2) + 
      (a1^3*a4*a6*a8*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1^2*a2*a4^2*a9*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1*a2^2*a4^3*a9^2*f3^2*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a2^3*a4^4*a9^3*f3^2*f7^2)/(a3^2*a5^3*a6^2*a7^2*a8^2) + 
      (2*a1*a4^2*f2*f4*f7^2)/(a2*a5*a7^2) + (2*a1^2*a4^2*a6*f2*f4*f7^2)/
       (a2*a3*a5^2*a7^2) + (4*a1*a4^3*a9*f2*f4*f7^2)/(a3*a5^2*a7^2*a8) + 
      (2*a4^3*a9*f2*f4*f7^2)/(a5*a6*a7^2*a8) + (2*a2*a4^4*a9^2*f2*f4*f7^2)/
       (a3*a5^2*a6*a7^2*a8^2) + (2*a1^2*a4^2*f3*f4*f7^2)/(a3*a5^2*a7^2) + 
      (4*a1*a2*a4^3*a9*f3*f4*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a2^2*a4^4*a9^2*f3*f4*f7^2)/(a3*a5^2*a6^2*a7^2*a8^2) + 
      (a1*a4^3*f4^2*f7^2)/(a5*a6*a7^2*a8) + (a2*a4^4*a9*f4^2*f7^2)/
       (a5*a6^2*a7^2*a8^2) + (a4*a8*f2*f5*f8)/(a5*a7) + 
      (2*a1*a4*a6*a8*f2*f5*f8)/(a3*a5^2*a7) + (a1*a6*a8^2*f2*f5*f8)/
       (a2*a5*a7*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f2*f5*f8)/(a3*a5^2*a7) + (2*a1*a2*a4*a8*f3*f5*f8)/
       (a3*a5^2*a7) + (a1^2*a6*a8^2*f3*f5*f8)/(a3*a5^2*a7*a9) + 
      (a2^2*a4^2*a9*f3*f5*f8)/(a3*a5^2*a6*a7) + (a2*a4^2*f4*f5*f8)/
       (a5*a6*a7) + (a1*a4*a8*f4*f5*f8)/(a5*a7*a9) + 
      (a6*f2^2*f6*f8)/(a2*a3) + (a1*a6^2*f2^2*f6*f8)/(a2*a3^2*a5) + 
      (2*a1*a6*a8*f2^2*f6*f8)/(a2*a3*a5*a7) + (2*a1^2*a6^2*a8*f2^2*f6*f8)/
       (a2*a3^2*a5^2*a7) + (2*a4*a9*f2^2*f6*f8)/(a3*a5*a7) + 
      (4*a1*a4*a6*a9*f2^2*f6*f8)/(a3^2*a5^2*a7) + (a4*a6*a9*f2^2*f6*f8)/
       (a3^2*a5*a8) + (2*a2*a4^2*a9^2*f2^2*f6*f8)/(a3^2*a5^2*a7*a8) + 
      (f2*f3*f6*f8)/a3 + (2*a1*a6*f2*f3*f6*f8)/(a3^2*a5) + 
      (2*a1*a8*f2*f3*f6*f8)/(a3*a5*a7) + (4*a1^2*a6*a8*f2*f3*f6*f8)/
       (a3^2*a5^2*a7) + (8*a1*a2*a4*a9*f2*f3*f6*f8)/(a3^2*a5^2*a7) + 
      (2*a2*a4*a9*f2*f3*f6*f8)/(a3*a5*a6*a7) + (2*a2*a4*a9*f2*f3*f6*f8)/
       (a3^2*a5*a8) + (4*a2^2*a4^2*a9^2*f2*f3*f6*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (a1*a2*f3^2*f6*f8)/(a3^2*a5) + (2*a1^2*a2*a8*f3^2*f6*f8)/
       (a3^2*a5^2*a7) + (4*a1*a2^2*a4*a9*f3^2*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^2*a4*a9*f3^2*f6*f8)/(a3^2*a5*a6*a8) + (2*a2^3*a4^2*a9^2*f3^2*f6*f8)/
       (a3^2*a5^2*a6^2*a7*a8) + (5*a1*a4*f2*f4*f6*f8)/(a3*a5*a7) + 
      (2*a4*f2*f4*f6*f8)/(a6*a7) + (a4*f2*f4*f6*f8)/(a3*a8) + 
      (a1*a8*f2*f4*f6*f8)/(a2*a7*a9) + (a1^2*a6*a8*f2*f4*f6*f8)/
       (a2*a3*a5*a7*a9) + (4*a2*a4^2*a9*f2*f4*f6*f8)/(a3*a5*a6*a7*a8) + 
      (5*a1*a2*a4*f3*f4*f6*f8)/(a3*a5*a6*a7) + (a2*a4*f3*f4*f6*f8)/
       (a3*a6*a8) + (a1^2*a8*f3*f4*f6*f8)/(a3*a5*a7*a9) + 
      (4*a2^2*a4^2*a9*f3*f4*f6*f8)/(a3*a5*a6^2*a7*a8) + 
      (2*a2*a4^2*f4^2*f6*f8)/(a6^2*a7*a8) + (a1*a4*f4^2*f6*f8)/(a6*a7*a9) + 
      (a6*a8*f2^2*f7*f8)/(a2^2*a7) + (2*a1*a6^2*a8*f2^2*f7*f8)/
       (a2^2*a3*a5*a7) + (a1^2*a6^3*a8*f2^2*f7*f8)/(a2^2*a3^2*a5^2*a7) + 
      (2*a1*a6*a8^2*f2^2*f7*f8)/(a2^2*a5*a7^2) + 
      (4*a1^2*a6^2*a8^2*f2^2*f7*f8)/(a2^2*a3*a5^2*a7^2) + 
      (2*a1^3*a6^3*a8^2*f2^2*f7*f8)/(a2^2*a3^2*a5^3*a7^2) + 
      (2*a4*a6*a9*f2^2*f7*f8)/(a2*a3*a5*a7) + (2*a1*a4*a6^2*a9*f2^2*f7*f8)/
       (a2*a3^2*a5^2*a7) + (2*a4*a8*a9*f2^2*f7*f8)/(a2*a5*a7^2) + 
      (8*a1*a4*a6*a8*a9*f2^2*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (6*a1^2*a4*a6^2*a8*a9*f2^2*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (4*a4^2*a9^2*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4^2*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a4^2*a6*a9^2*f2^2*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4^3*a9^3*f2^2*f7*f8)/(a3^2*a5^3*a7^2*a8) + 
      (2*a1*a6*a8*f2*f3*f7*f8)/(a2*a3*a5*a7) + (2*a1^2*a6^2*a8*f2*f3*f7*f8)/
       (a2*a3^2*a5^2*a7) + (4*a1^2*a6*a8^2*f2*f3*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (4*a1^3*a6^2*a8^2*f2*f3*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (2*a4*a9*f2*f3*f7*f8)/(a3*a5*a7) + (4*a1*a4*a6*a9*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (8*a1*a4*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a4*a6*a8*a9*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (12*a1*a2*a4^2*a9^2*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2*a4^2*a9^2*f2*f3*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a2*a4^2*a9^2*f2*f3*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (4*a2^2*a4^3*a9^3*f2*f3*f7*f8)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a1^2*a6*a8*f3^2*f7*f8)/(a3^2*a5^2*a7) + (2*a1^3*a6*a8^2*f3^2*f7*f8)/
       (a3^2*a5^3*a7^2) + (2*a1*a2*a4*a9*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1^2*a2*a4*a8*a9*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2^2*a4^2*a9^2*f3^2*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (a2^2*a4^2*a9^2*f3^2*f7*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (2*a2^3*a4^3*a9^3*f3^2*f7*f8)/(a3^2*a5^3*a6^2*a7^2*a8) + 
      (a4*f2*f4*f7*f8)/(a2*a7) + (a1*a4*a6*f2*f4*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a4*a8*f2*f4*f7*f8)/(a2*a5*a7^2) + (4*a1^2*a4*a6*a8*f2*f4*f7*f8)/
       (a2*a3*a5^2*a7^2) + (8*a1*a4^2*a9*f2*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a4^2*a9*f2*f4*f7*f8)/(a5*a6*a7^2) + (a4^2*a9*f2*f4*f7*f8)/
       (a3*a5*a7*a8) + (4*a2*a4^3*a9^2*f2*f4*f7*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (a1*a4*f3*f4*f7*f8)/(a3*a5*a7) + (4*a1^2*a4*a8*f3*f4*f7*f8)/
       (a3*a5^2*a7^2) + (8*a1*a2*a4^2*a9*f3*f4*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a2*a4^2*a9*f3*f4*f7*f8)/(a3*a5*a6*a7*a8) + 
      (4*a2^2*a4^3*a9^2*f3*f4*f7*f8)/(a3*a5^2*a6^2*a7^2*a8) + 
      (2*a1*a4^2*f4^2*f7*f8)/(a5*a6*a7^2) + (2*a2*a4^3*a9*f4^2*f7*f8)/
       (a5*a6^2*a7^2*a8) + (a6*a8^2*f2^2*f8^2)/(a2^2*a4*a7) + 
      (2*a1*a6^2*a8^2*f2^2*f8^2)/(a2^2*a3*a4*a5*a7) + 
      (a1^2*a6^3*a8^2*f2^2*f8^2)/(a2^2*a3^2*a4*a5^2*a7) + 
      (a1*a6*a8^3*f2^2*f8^2)/(a2^2*a4*a5*a7^2) + (2*a1^2*a6^2*a8^3*f2^2*f8^2)/
       (a2^2*a3*a4*a5^2*a7^2) + (a1^3*a6^3*a8^3*f2^2*f8^2)/
       (a2^2*a3^2*a4*a5^3*a7^2) + (2*a6*a8*a9*f2^2*f8^2)/(a2*a3*a5*a7) + 
      (2*a1*a6^2*a8*a9*f2^2*f8^2)/(a2*a3^2*a5^2*a7) + 
      (a8^2*a9*f2^2*f8^2)/(a2*a5*a7^2) + (4*a1*a6*a8^2*a9*f2^2*f8^2)/
       (a2*a3*a5^2*a7^2) + (3*a1^2*a6^2*a8^2*a9*f2^2*f8^2)/
       (a2*a3^2*a5^3*a7^2) + (a4*a6*a9^2*f2^2*f8^2)/(a3^2*a5^2*a7) + 
      (2*a4*a8*a9^2*f2^2*f8^2)/(a3*a5^2*a7^2) + 
      (3*a1*a4*a6*a8*a9^2*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4^2*a9^3*f2^2*f8^2)/(a3^2*a5^3*a7^2) + (2*a1*a6*a8^2*f2*f3*f8^2)/
       (a2*a3*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f2*f3*f8^2)/
       (a2*a3^2*a4*a5^2*a7) + (2*a1^2*a6*a8^3*f2*f3*f8^2)/
       (a2*a3*a4*a5^2*a7^2) + (2*a1^3*a6^2*a8^3*f2*f3*f8^2)/
       (a2*a3^2*a4*a5^3*a7^2) + (2*a8*a9*f2*f3*f8^2)/(a3*a5*a7) + 
      (4*a1*a6*a8*a9*f2*f3*f8^2)/(a3^2*a5^2*a7) + (4*a1*a8^2*a9*f2*f3*f8^2)/
       (a3*a5^2*a7^2) + (6*a1^2*a6*a8^2*a9*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4*a9^2*f2*f3*f8^2)/(a3^2*a5^2*a7) + 
      (6*a1*a2*a4*a8*a9^2*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4*a8*a9^2*f2*f3*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4^2*a9^3*f2*f3*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a1^2*a6*a8^2*f3^2*f8^2)/(a3^2*a4*a5^2*a7) + (a1^3*a6*a8^3*f3^2*f8^2)/
       (a3^2*a4*a5^3*a7^2) + (2*a1*a2*a8*a9*f3^2*f8^2)/(a3^2*a5^2*a7) + 
      (3*a1^2*a2*a8^2*a9*f3^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^2*a4*a9^2*f3^2*f8^2)/(a3^2*a5^2*a6*a7) + 
      (3*a1*a2^2*a4*a8*a9^2*f3^2*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a2^3*a4^2*a9^3*f3^2*f8^2)/(a3^2*a5^3*a6^2*a7^2) + 
      (a8*f2*f4*f8^2)/(a2*a7) + (a1*a6*a8*f2*f4*f8^2)/(a2*a3*a5*a7) + 
      (2*a1*a8^2*f2*f4*f8^2)/(a2*a5*a7^2) + (2*a1^2*a6*a8^2*f2*f4*f8^2)/
       (a2*a3*a5^2*a7^2) + (a4*a9*f2*f4*f8^2)/(a3*a5*a7) + 
      (4*a1*a4*a8*a9*f2*f4*f8^2)/(a3*a5^2*a7^2) + (2*a4*a8*a9*f2*f4*f8^2)/
       (a5*a6*a7^2) + (2*a2*a4^2*a9^2*f2*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a1*a8*f3*f4*f8^2)/(a3*a5*a7) + (2*a1^2*a8^2*f3*f4*f8^2)/
       (a3*a5^2*a7^2) + (a2*a4*a9*f3*f4*f8^2)/(a3*a5*a6*a7) + 
      (4*a1*a2*a4*a8*a9*f3*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f3*f4*f8^2)/(a3*a5^2*a6^2*a7^2) + 
      (a1*a4*a8*f4^2*f8^2)/(a5*a6*a7^2) + (a2*a4^2*a9*f4^2*f8^2)/
       (a5*a6^2*a7^2), (a2*a3*a5*a7*f5)/(a1*a9) + (a3*a5^2*a7*f1*f5)/
       (a1*a4*a9) + (a3*a5*a8*f1*f5)/(a4*a9) + (a2^2*a5*a7*f3*f6)/
       (a1*a6*a8) + (a2*a5*f1*f3*f6)/(a4*a6) + (a2*a5^2*a7*f1*f3*f6)/
       (a1*a4*a6*a8) + (a2*a3*a5^2*a7*f4*f6)/(a1*a6*a8*a9) + 
      (a3*a5^2*f1*f4*f6)/(a4*a6*a9) + (a3*a5^3*a7*f1*f4*f6)/
       (a1*a4*a6*a8*a9) + (a2^2*a4*a9*f3*f7)/(a1*a6*a8) + 
      (a2*a5*a9*f1*f3*f7)/(a1*a6*a8) + (a2*a3*a4*a5*f4*f7)/(a1*a6*a8) + 
      (a3*a5^2*f1*f4*f7)/(a1*a6*a8), (a2*a3*a5*a7*f3*f5)/(a1*a6) + 
      (a3*a5^2*a7*f1*f3*f5)/(a1*a4*a6) + (a3*a5*a8*f1*f3*f5)/(a4*a6) + 
      (a3^2*a5^2*a7*f4*f5)/(a1*a6*a9) + (a3*a5^2*a7*f1*f4*f5)/(a2*a4*a9) + 
      (a3^2*a5^3*a7*f1*f4*f5)/(a1*a2*a4*a6*a9) + (a1*a3*a5*a8*f1*f4*f5)/
       (a2*a4*a9) + (a3^2*a5^2*a8*f1*f4*f5)/(a2*a4*a6*a9) + 
      (a2^2*a5*a7*a9*f3^2*f6)/(a1*a6^2*a8) + (a2*a5*a9*f1*f3^2*f6)/
       (a4*a6^2) + (a2*a5^2*a7*a9*f1*f3^2*f6)/(a1*a4*a6^2*a8) + 
      (2*a2*a3*a5^2*a7*f3*f4*f6)/(a1*a6^2*a8) + (2*a3*a5^2*f1*f3*f4*f6)/
       (a4*a6^2) + (a1*a5*f1*f3*f4*f6)/(a4*a6) + (2*a3*a5^3*a7*f1*f3*f4*f6)/
       (a1*a4*a6^2*a8) + (a5^2*a7*f1*f3*f4*f6)/(a4*a6*a8) + 
      (a3^2*a5^3*a7*f4^2*f6)/(a1*a6^2*a8*a9) + (a3^2*a5^3*f1*f4^2*f6)/
       (a2*a4*a6^2*a9) + (a1*a3*a5^2*f1*f4^2*f6)/(a2*a4*a6*a9) + 
      (a3^2*a5^4*a7*f1*f4^2*f6)/(a1*a2*a4*a6^2*a8*a9) + 
      (a3*a5^3*a7*f1*f4^2*f6)/(a2*a4*a6*a8*a9) + (a2^2*a4*a9^2*f3^2*f7)/
       (a1*a6^2*a8) + (a2*a5*a9^2*f1*f3^2*f7)/(a1*a6^2*a8) + 
      (2*a2*a3*a4*a5*a9*f3*f4*f7)/(a1*a6^2*a8) + (2*a3*a5^2*a9*f1*f3*f4*f7)/
       (a1*a6^2*a8) + (a5*a9*f1*f3*f4*f7)/(a6*a8) + (a3^2*a4*a5^2*f4^2*f7)/
       (a1*a6^2*a8) + (a3^2*a5^3*f1*f4^2*f7)/(a1*a2*a6^2*a8) + 
      (a3*a5^2*f1*f4^2*f7)/(a2*a6*a8), (a3*a4*a5*a7*f5)/(a1*a9) + 
      (a3*a5^2*a7*f1*f5)/(a1*a2*a9) + (a5*a6*a7*f1*f5)/(a2*a9) + 
      (a2*a4*a5*a7*f3*f6)/(a1*a6*a8) + (a5^2*a7*f1*f3*f6)/(a1*a6*a8) + 
      (a3*a4*a5^2*a7*f4*f6)/(a1*a6*a8*a9) + (a5^2*a7*f1*f4*f6)/(a2*a8*a9) + 
      (a3*a5^3*a7*f1*f4*f6)/(a1*a2*a6*a8*a9) + (a2*a4^2*a9*f3*f7)/
       (a1*a6*a8) + (a4*a5*a9*f1*f3*f7)/(a1*a6*a8) + 
      (a3*a4^2*a5*f4*f7)/(a1*a6*a8) + (a4*a5*f1*f4*f7)/(a2*a8) + 
      (a3*a4*a5^2*f1*f4*f7)/(a1*a2*a6*a8), (a3*a5^2*a7^2*f5*f6)/(a1*a8*a9) + 
      (a3*a5^2*a7*f1*f5*f6)/(a2*a4*a9) + (a1*a5*a6*a7*f1*f5*f6)/(a2*a4*a9) + 
      (a3*a5^3*a7^2*f1*f5*f6)/(a1*a2*a4*a8*a9) + (a5^2*a6*a7^2*f1*f5*f6)/
       (a2*a4*a8*a9) + (a2*a5^2*a7^2*f3*f6^2)/(a1*a6*a8^2) + 
      (a5^3*a7^2*f1*f3*f6^2)/(a1*a4*a6*a8^2) + (a5^2*a7*f1*f3*f6^2)/
       (a4*a6*a8) + (a3*a5^3*a7^2*f4*f6^2)/(a1*a6*a8^2*a9) + 
      (a5^3*a7^2*f1*f4*f6^2)/(a2*a4*a8^2*a9) + (a3*a5^4*a7^2*f1*f4*f6^2)/
       (a1*a2*a4*a6*a8^2*a9) + (a1*a5^2*a7*f1*f4*f6^2)/(a2*a4*a8*a9) + 
      (a3*a5^3*a7*f1*f4*f6^2)/(a2*a4*a6*a8*a9) + (a3*a4*a5*a7*f5*f7)/
       (a1*a8) + (a3*a5^2*a7*f1*f5*f7)/(a1*a2*a8) + (a5*a6*a7*f1*f5*f7)/
       (a2*a8) + (2*a2*a4*a5*a7*a9*f3*f6*f7)/(a1*a6*a8^2) + 
      (2*a5^2*a7*a9*f1*f3*f6*f7)/(a1*a6*a8^2) + (a5*a9*f1*f3*f6*f7)/(a6*a8) + 
      (2*a3*a4*a5^2*a7*f4*f6*f7)/(a1*a6*a8^2) + (2*a5^2*a7*f1*f4*f6*f7)/
       (a2*a8^2) + (2*a3*a5^3*a7*f1*f4*f6*f7)/(a1*a2*a6*a8^2) + 
      (a1*a5*f1*f4*f6*f7)/(a2*a8) + (a3*a5^2*f1*f4*f6*f7)/(a2*a6*a8) + 
      (a2*a4^2*a9^2*f3*f7^2)/(a1*a6*a8^2) + (a4*a5*a9^2*f1*f3*f7^2)/
       (a1*a6*a8^2) + (a3*a4^2*a5*a9*f4*f7^2)/(a1*a6*a8^2) + 
      (a4*a5*a9*f1*f4*f7^2)/(a2*a8^2) + (a3*a4*a5^2*a9*f1*f4*f7^2)/
       (a1*a2*a6*a8^2), (a2*a5*a7*a9*f3*f6)/(a1*a6*a8) + 
      (a5*a9*f1*f3*f6)/(a4*a6) + (a5^2*a7*a9*f1*f3*f6)/(a1*a4*a6*a8) + 
      (a3*a5^2*a7*f4*f6)/(a1*a6*a8) + (a1*a5*f1*f4*f6)/(a2*a4) + 
      (a3*a5^2*f1*f4*f6)/(a2*a4*a6) + (a5^2*a7*f1*f4*f6)/(a2*a4*a8) + 
      (a3*a5^3*a7*f1*f4*f6)/(a1*a2*a4*a6*a8) + (a2*a4*a9^2*f3*f7)/
       (a1*a6*a8) + (a5*a9^2*f1*f3*f7)/(a1*a6*a8) + (a3*a4*a5*a9*f4*f7)/
       (a1*a6*a8) + (a5*a9*f1*f4*f7)/(a2*a8) + (a3*a5^2*a9*f1*f4*f7)/
       (a1*a2*a6*a8), (a3*a6*a7*a8*f5^2)/(a1*a9^2) + (a3*a5*a6*a7*a8*f1*f5^2)/
       (a1*a2*a4*a9^2) + (a6^2*a7*a8*f1*f5^2)/(a2*a4*a9^2) + 
      (a3*a6*a8^2*f1*f5^2)/(a2*a4*a9^2) + (a1*a6^2*a8^2*f1*f5^2)/
       (a2*a4*a5*a9^2) + (a6*a8*f1*f5^2)/(a5*a9) + (a2*a7*f3*f5*f6)/(a1*a9) + 
      (a5*a7*f1*f3*f5*f6)/(a1*a4*a9) + (a8*f1*f3*f5*f6)/(a4*a9) + 
      (2*a3*a5*a7*f4*f5*f6)/(a1*a9^2) + (2*a3*a5^2*a7*f1*f4*f5*f6)/
       (a1*a2*a4*a9^2) + (2*a5*a6*a7*f1*f4*f5*f6)/(a2*a4*a9^2) + 
      (2*a3*a5*a8*f1*f4*f5*f6)/(a2*a4*a9^2) + (2*a1*a6*a8*f1*f4*f5*f6)/
       (a2*a4*a9^2) + (f1*f4*f5*f6)/a9 + (a2*a5*a7*f3*f4*f6^2)/
       (a1*a6*a8*a9) + (a5*f1*f3*f4*f6^2)/(a4*a6*a9) + 
      (a5^2*a7*f1*f3*f4*f6^2)/(a1*a4*a6*a8*a9) + (a3*a5^2*a7*f4^2*f6^2)/
       (a1*a6*a8*a9^2) + (a1*a5*f1*f4^2*f6^2)/(a2*a4*a9^2) + 
      (a3*a5^2*f1*f4^2*f6^2)/(a2*a4*a6*a9^2) + (a5^2*a7*f1*f4^2*f6^2)/
       (a2*a4*a8*a9^2) + (a3*a5^3*a7*f1*f4^2*f6^2)/(a1*a2*a4*a6*a8*a9^2) + 
      (a3*a4*f4*f5*f7)/(a1*a9) + (a3*a5*f1*f4*f5*f7)/(a1*a2*a9) + 
      (a6*f1*f4*f5*f7)/(a2*a9) + (a2*a4*f3*f4*f6*f7)/(a1*a6*a8) + 
      (a5*f1*f3*f4*f6*f7)/(a1*a6*a8) + (a3*a4*a5*f4^2*f6*f7)/(a1*a6*a8*a9) + 
      (a5*f1*f4^2*f6*f7)/(a2*a8*a9) + (a3*a5^2*f1*f4^2*f6*f7)/
       (a1*a2*a6*a8*a9), (a3*a5*a6*a7^2*f5^2)/(a1*a4*a9^2) + 
      (a3*a6*a7*a8*f5^2)/(a4*a9^2) + (a3*a5^2*a6*a7^2*f1*f5^2)/
       (a1*a2*a4^2*a9^2) + (a5*a6^2*a7^2*f1*f5^2)/(a2*a4^2*a9^2) + 
      (2*a3*a5*a6*a7*a8*f1*f5^2)/(a2*a4^2*a9^2) + (2*a1*a6^2*a7*a8*f1*f5^2)/
       (a2*a4^2*a9^2) + (a1*a3*a6*a8^2*f1*f5^2)/(a2*a4^2*a9^2) + 
      (a1^2*a6^2*a8^2*f1*f5^2)/(a2*a4^2*a5*a9^2) + (a6*a7*f1*f5^2)/(a4*a9) + 
      (a1*a6*a8*f1*f5^2)/(a4*a5*a9) + (a2*a7*f3*f5*f6)/(a4*a9) + 
      (a2*a5*a7^2*f3*f5*f6)/(a1*a4*a8*a9) + (2*a5*a7*f1*f3*f5*f6)/(a4^2*a9) + 
      (a5^2*a7^2*f1*f3*f5*f6)/(a1*a4^2*a8*a9) + (a1*a8*f1*f3*f5*f6)/
       (a4^2*a9) + (2*a3*a5*a7*f4*f5*f6)/(a4*a9^2) + 
      (2*a3*a5^2*a7^2*f4*f5*f6)/(a1*a4*a8*a9^2) + (4*a3*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4^2*a9^2) + (4*a1*a5*a6*a7*f1*f4*f5*f6)/(a2*a4^2*a9^2) + 
      (2*a3*a5^3*a7^2*f1*f4*f5*f6)/(a1*a2*a4^2*a8*a9^2) + 
      (2*a5^2*a6*a7^2*f1*f4*f5*f6)/(a2*a4^2*a8*a9^2) + 
      (2*a1*a3*a5*a8*f1*f4*f5*f6)/(a2*a4^2*a9^2) + (2*a1^2*a6*a8*f1*f4*f5*f6)/
       (a2*a4^2*a9^2) + (a1*f1*f4*f5*f6)/(a4*a9) + (a5*a7*f1*f4*f5*f6)/
       (a4*a8*a9) + (a2*a5^2*a7^2*f3*f4*f6^2)/(a1*a4*a6*a8^2*a9) + 
      (a2*a5*a7*f3*f4*f6^2)/(a4*a6*a8*a9) + (a1*a5*f1*f3*f4*f6^2)/
       (a4^2*a6*a9) + (a5^3*a7^2*f1*f3*f4*f6^2)/(a1*a4^2*a6*a8^2*a9) + 
      (2*a5^2*a7*f1*f3*f4*f6^2)/(a4^2*a6*a8*a9) + (a3*a5^3*a7^2*f4^2*f6^2)/
       (a1*a4*a6*a8^2*a9^2) + (a3*a5^2*a7*f4^2*f6^2)/(a4*a6*a8*a9^2) + 
      (a1^2*a5*f1*f4^2*f6^2)/(a2*a4^2*a9^2) + (a1*a3*a5^2*f1*f4^2*f6^2)/
       (a2*a4^2*a6*a9^2) + (a5^3*a7^2*f1*f4^2*f6^2)/(a2*a4^2*a8^2*a9^2) + 
      (a3*a5^4*a7^2*f1*f4^2*f6^2)/(a1*a2*a4^2*a6*a8^2*a9^2) + 
      (2*a1*a5^2*a7*f1*f4^2*f6^2)/(a2*a4^2*a8*a9^2) + 
      (2*a3*a5^3*a7*f1*f4^2*f6^2)/(a2*a4^2*a6*a8*a9^2) + 
      (a2*a7*f3*f5*f7)/(a1*a8) + (f1*f3*f5*f7)/a4 + (a5*a7*f1*f3*f5*f7)/
       (a1*a4*a8) + (a3*f4*f5*f7)/a9 + (2*a3*a5*a7*f4*f5*f7)/(a1*a8*a9) + 
      (f1*f4*f5*f7)/a8 + (2*a3*a5*f1*f4*f5*f7)/(a2*a4*a9) + 
      (2*a1*a6*f1*f4*f5*f7)/(a2*a4*a9) + (2*a3*a5^2*a7*f1*f4*f5*f7)/
       (a1*a2*a4*a8*a9) + (2*a5*a6*a7*f1*f4*f5*f7)/(a2*a4*a8*a9) + 
      (2*a2*a5*a7*f3*f4*f6*f7)/(a1*a6*a8^2) + (a2*f3*f4*f6*f7)/(a6*a8) + 
      (2*a5^2*a7*f1*f3*f4*f6*f7)/(a1*a4*a6*a8^2) + (2*a5*f1*f3*f4*f6*f7)/
       (a4*a6*a8) + (2*a3*a5^2*a7*f4^2*f6*f7)/(a1*a6*a8^2*a9) + 
      (a3*a5*f4^2*f6*f7)/(a6*a8*a9) + (2*a5^2*a7*f1*f4^2*f6*f7)/
       (a2*a4*a8^2*a9) + (2*a3*a5^3*a7*f1*f4^2*f6*f7)/(a1*a2*a4*a6*a8^2*a9) + 
      (2*a1*a5*f1*f4^2*f6*f7)/(a2*a4*a8*a9) + (2*a3*a5^2*f1*f4^2*f6*f7)/
       (a2*a4*a6*a8*a9) + (a2*a4*a9*f3*f4*f7^2)/(a1*a6*a8^2) + 
      (a5*a9*f1*f3*f4*f7^2)/(a1*a6*a8^2) + (a3*a4*a5*f4^2*f7^2)/
       (a1*a6*a8^2) + (a5*f1*f4^2*f7^2)/(a2*a8^2) + (a3*a5^2*f1*f4^2*f7^2)/
       (a1*a2*a6*a8^2), (a3*a4*a5*f5)/(a1*a9) + (a3*a5^2*f1*f5)/(a1*a2*a9) + 
      (a5*a6*f1*f5)/(a2*a9) + (a2*a4*a5*f3*f6)/(a1*a6*a8) + 
      (a5^2*f1*f3*f6)/(a1*a6*a8) + (a3*a4*a5^2*f4*f6)/(a1*a6*a8*a9) + 
      (a5^2*f1*f4*f6)/(a2*a8*a9) + (a3*a5^3*f1*f4*f6)/(a1*a2*a6*a8*a9) + 
      (a2*a4^2*a9*f3*f7)/(a1*a6*a7*a8) + (a4*a5*a9*f1*f3*f7)/(a1*a6*a7*a8) + 
      (a3*a4^2*a5*f4*f7)/(a1*a6*a7*a8) + (a4*a5*f1*f4*f7)/(a2*a7*a8) + 
      (a3*a4*a5^2*f1*f4*f7)/(a1*a2*a6*a7*a8) + (a2*a4*a9*f3*f8)/(a1*a6*a7) + 
      (a5*a9*f1*f3*f8)/(a1*a6*a7) + (a3*a4*a5*f4*f8)/(a1*a6*a7) + 
      (a5*f1*f4*f8)/(a2*a7) + (a3*a5^2*f1*f4*f8)/(a1*a2*a6*a7), 
     (a3*a5^2*a7*f5*f6)/(a1*a8*a9) + (a3*a5^2*f1*f5*f6)/(a2*a4*a9) + 
      (a1*a5*a6*f1*f5*f6)/(a2*a4*a9) + (a3*a5^3*a7*f1*f5*f6)/
       (a1*a2*a4*a8*a9) + (a5^2*a6*a7*f1*f5*f6)/(a2*a4*a8*a9) + 
      (a2*a5^2*a7*f3*f6^2)/(a1*a6*a8^2) + (a5^3*a7*f1*f3*f6^2)/
       (a1*a4*a6*a8^2) + (a5^2*f1*f3*f6^2)/(a4*a6*a8) + 
      (a3*a5^3*a7*f4*f6^2)/(a1*a6*a8^2*a9) + (a5^3*a7*f1*f4*f6^2)/
       (a2*a4*a8^2*a9) + (a3*a5^4*a7*f1*f4*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (a1*a5^2*f1*f4*f6^2)/(a2*a4*a8*a9) + (a3*a5^3*f1*f4*f6^2)/
       (a2*a4*a6*a8*a9) + (a3*a4*a5*f5*f7)/(a1*a8) + 
      (a3*a5^2*f1*f5*f7)/(a1*a2*a8) + (a5*a6*f1*f5*f7)/(a2*a8) + 
      (2*a2*a4*a5*a9*f3*f6*f7)/(a1*a6*a8^2) + (2*a5^2*a9*f1*f3*f6*f7)/
       (a1*a6*a8^2) + (a5*a9*f1*f3*f6*f7)/(a6*a7*a8) + 
      (2*a3*a4*a5^2*f4*f6*f7)/(a1*a6*a8^2) + (2*a5^2*f1*f4*f6*f7)/(a2*a8^2) + 
      (2*a3*a5^3*f1*f4*f6*f7)/(a1*a2*a6*a8^2) + (a1*a5*f1*f4*f6*f7)/
       (a2*a7*a8) + (a3*a5^2*f1*f4*f6*f7)/(a2*a6*a7*a8) + 
      (a2*a4^2*a9^2*f3*f7^2)/(a1*a6*a7*a8^2) + (a4*a5*a9^2*f1*f3*f7^2)/
       (a1*a6*a7*a8^2) + (a3*a4^2*a5*a9*f4*f7^2)/(a1*a6*a7*a8^2) + 
      (a4*a5*a9*f1*f4*f7^2)/(a2*a7*a8^2) + (a3*a4*a5^2*a9*f1*f4*f7^2)/
       (a1*a2*a6*a7*a8^2) + (a2*a5*a9*f3*f6*f8)/(a1*a6*a8) + 
      (a5*a9*f1*f3*f6*f8)/(a4*a6*a7) + (a5^2*a9*f1*f3*f6*f8)/(a1*a4*a6*a8) + 
      (a3*a5^2*f4*f6*f8)/(a1*a6*a8) + (a1*a5*f1*f4*f6*f8)/(a2*a4*a7) + 
      (a3*a5^2*f1*f4*f6*f8)/(a2*a4*a6*a7) + (a5^2*f1*f4*f6*f8)/(a2*a4*a8) + 
      (a3*a5^3*f1*f4*f6*f8)/(a1*a2*a4*a6*a8) + (a2*a4*a9^2*f3*f7*f8)/
       (a1*a6*a7*a8) + (a5*a9^2*f1*f3*f7*f8)/(a1*a6*a7*a8) + 
      (a3*a4*a5*a9*f4*f7*f8)/(a1*a6*a7*a8) + (a5*a9*f1*f4*f7*f8)/(a2*a7*a8) + 
      (a3*a5^2*a9*f1*f4*f7*f8)/(a1*a2*a6*a7*a8), 
     (a3^2*a5*a7*a8*f5^2)/(a1*a2*a9^2) + (a3*a6*a7*a8*f5^2)/(a2*a9^2) + 
      (a3^2*a5^2*a7*a8*f1*f5^2)/(a1*a2^2*a4*a9^2) + 
      (2*a3*a5*a6*a7*a8*f1*f5^2)/(a2^2*a4*a9^2) + (a1*a6^2*a7*a8*f1*f5^2)/
       (a2^2*a4*a9^2) + (a3^2*a5*a8^2*f1*f5^2)/(a2^2*a4*a9^2) + 
      (2*a1*a3*a6*a8^2*f1*f5^2)/(a2^2*a4*a9^2) + (a1^2*a6^2*a8^2*f1*f5^2)/
       (a2^2*a4*a5*a9^2) + (a3*a8*f1*f5^2)/(a2*a9) + 
      (a1*a6*a8*f1*f5^2)/(a2*a5*a9) + (a7*f3*f5*f6)/a9 + 
      (2*a3*a5*a7*f3*f5*f6)/(a1*a6*a9) + (f1*f3*f5*f6)/a6 + 
      (2*a5*a7*f1*f3*f5*f6)/(a2*a4*a9) + (2*a3*a5^2*a7*f1*f3*f5*f6)/
       (a1*a2*a4*a6*a9) + (2*a1*a8*f1*f3*f5*f6)/(a2*a4*a9) + 
      (2*a3*a5*a8*f1*f3*f5*f6)/(a2*a4*a6*a9) + (2*a3*a5*a7*f4*f5*f6)/
       (a2*a9^2) + (2*a3^2*a5^2*a7*f4*f5*f6)/(a1*a2*a6*a9^2) + 
      (4*a3*a5^2*a7*f1*f4*f5*f6)/(a2^2*a4*a9^2) + 
      (2*a3^2*a5^3*a7*f1*f4*f5*f6)/(a1*a2^2*a4*a6*a9^2) + 
      (2*a1*a5*a6*a7*f1*f4*f5*f6)/(a2^2*a4*a9^2) + 
      (4*a1*a3*a5*a8*f1*f4*f5*f6)/(a2^2*a4*a9^2) + 
      (2*a3^2*a5^2*a8*f1*f4*f5*f6)/(a2^2*a4*a6*a9^2) + 
      (2*a1^2*a6*a8*f1*f4*f5*f6)/(a2^2*a4*a9^2) + (a1*f1*f4*f5*f6)/(a2*a9) + 
      (a3*a5*f1*f4*f5*f6)/(a2*a6*a9) + (a2*a5*a7*f3^2*f6^2)/(a1*a6^2*a8) + 
      (a5*f1*f3^2*f6^2)/(a4*a6^2) + (a5^2*a7*f1*f3^2*f6^2)/(a1*a4*a6^2*a8) + 
      (2*a3*a5^2*a7*f3*f4*f6^2)/(a1*a6^2*a8*a9) + (a5*a7*f3*f4*f6^2)/
       (a6*a8*a9) + (2*a3*a5^2*f1*f3*f4*f6^2)/(a2*a4*a6^2*a9) + 
      (2*a1*a5*f1*f3*f4*f6^2)/(a2*a4*a6*a9) + (2*a3*a5^3*a7*f1*f3*f4*f6^2)/
       (a1*a2*a4*a6^2*a8*a9) + (2*a5^2*a7*f1*f3*f4*f6^2)/(a2*a4*a6*a8*a9) + 
      (a3^2*a5^3*a7*f4^2*f6^2)/(a1*a2*a6^2*a8*a9^2) + 
      (a3*a5^2*a7*f4^2*f6^2)/(a2*a6*a8*a9^2) + (a1^2*a5*f1*f4^2*f6^2)/
       (a2^2*a4*a9^2) + (a3^2*a5^3*f1*f4^2*f6^2)/(a2^2*a4*a6^2*a9^2) + 
      (2*a1*a3*a5^2*f1*f4^2*f6^2)/(a2^2*a4*a6*a9^2) + 
      (a1*a5^2*a7*f1*f4^2*f6^2)/(a2^2*a4*a8*a9^2) + 
      (a3^2*a5^4*a7*f1*f4^2*f6^2)/(a1*a2^2*a4*a6^2*a8*a9^2) + 
      (2*a3*a5^3*a7*f1*f4^2*f6^2)/(a2^2*a4*a6*a8*a9^2) + 
      (a3*a4*f3*f5*f7)/(a1*a6) + (f1*f3*f5*f7)/a2 + (a3*a5*f1*f3*f5*f7)/
       (a1*a2*a6) + (a3*a4*f4*f5*f7)/(a2*a9) + (a3^2*a4*a5*f4*f5*f7)/
       (a1*a2*a6*a9) + (2*a3*a5*f1*f4*f5*f7)/(a2^2*a9) + 
      (a3^2*a5^2*f1*f4*f5*f7)/(a1*a2^2*a6*a9) + (a1*a6*f1*f4*f5*f7)/
       (a2^2*a9) + (a2*a4*a9*f3^2*f6*f7)/(a1*a6^2*a8) + 
      (a5*a9*f1*f3^2*f6*f7)/(a1*a6^2*a8) + (2*a3*a4*a5*f3*f4*f6*f7)/
       (a1*a6^2*a8) + (a4*f3*f4*f6*f7)/(a6*a8) + (2*a3*a5^2*f1*f3*f4*f6*f7)/
       (a1*a2*a6^2*a8) + (2*a5*f1*f3*f4*f6*f7)/(a2*a6*a8) + 
      (a3^2*a4*a5^2*f4^2*f6*f7)/(a1*a2*a6^2*a8*a9) + 
      (a3*a4*a5*f4^2*f6*f7)/(a2*a6*a8*a9) + (a1*a5*f1*f4^2*f6*f7)/
       (a2^2*a8*a9) + (a3^2*a5^3*f1*f4^2*f6*f7)/(a1*a2^2*a6^2*a8*a9) + 
      (2*a3*a5^2*f1*f4^2*f6*f7)/(a2^2*a6*a8*a9), 
     (a3^2*a5^2*a7^2*f5^2)/(a1*a2*a4*a9^2) + (a3*a5*a6*a7^2*f5^2)/
       (a2*a4*a9^2) + (a3^2*a5*a7*a8*f5^2)/(a2*a4*a9^2) + 
      (a1*a3*a6*a7*a8*f5^2)/(a2*a4*a9^2) + (a3^2*a5^3*a7^2*f1*f5^2)/
       (a1*a2^2*a4^2*a9^2) + (2*a3*a5^2*a6*a7^2*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (a1*a5*a6^2*a7^2*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (2*a3^2*a5^2*a7*a8*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (4*a1*a3*a5*a6*a7*a8*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (2*a1^2*a6^2*a7*a8*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (a1*a3^2*a5*a8^2*f1*f5^2)/(a2^2*a4^2*a9^2) + 
      (2*a1^2*a3*a6*a8^2*f1*f5^2)/(a2^2*a4^2*a9^2) + (a1^3*a6^2*a8^2*f1*f5^2)/
       (a2^2*a4^2*a5*a9^2) + (a3*a5*a7*f1*f5^2)/(a2*a4*a9) + 
      (a1*a6*a7*f1*f5^2)/(a2*a4*a9) + (a1*a3*a8*f1*f5^2)/(a2*a4*a9) + 
      (a1^2*a6*a8*f1*f5^2)/(a2*a4*a5*a9) + (a1*a7*f3*f5*f6)/(a4*a9) + 
      (2*a3*a5*a7*f3*f5*f6)/(a4*a6*a9) + (a5*a7^2*f3*f5*f6)/(a4*a8*a9) + 
      (2*a3*a5^2*a7^2*f3*f5*f6)/(a1*a4*a6*a8*a9) + (a1*f1*f3*f5*f6)/(a4*a6) + 
      (a5*a7*f1*f3*f5*f6)/(a4*a6*a8) + (4*a1*a5*a7*f1*f3*f5*f6)/
       (a2*a4^2*a9) + (4*a3*a5^2*a7*f1*f3*f5*f6)/(a2*a4^2*a6*a9) + 
      (2*a5^2*a7^2*f1*f3*f5*f6)/(a2*a4^2*a8*a9) + 
      (2*a3*a5^3*a7^2*f1*f3*f5*f6)/(a1*a2*a4^2*a6*a8*a9) + 
      (2*a1^2*a8*f1*f3*f5*f6)/(a2*a4^2*a9) + (2*a1*a3*a5*a8*f1*f3*f5*f6)/
       (a2*a4^2*a6*a9) + (2*a1*a3*a5*a7*f4*f5*f6)/(a2*a4*a9^2) + 
      (2*a3^2*a5^2*a7*f4*f5*f6)/(a2*a4*a6*a9^2) + (2*a3*a5^2*a7^2*f4*f5*f6)/
       (a2*a4*a8*a9^2) + (2*a3^2*a5^3*a7^2*f4*f5*f6)/(a1*a2*a4*a6*a8*a9^2) + 
      (8*a1*a3*a5^2*a7*f1*f4*f5*f6)/(a2^2*a4^2*a9^2) + 
      (4*a3^2*a5^3*a7*f1*f4*f5*f6)/(a2^2*a4^2*a6*a9^2) + 
      (4*a1^2*a5*a6*a7*f1*f4*f5*f6)/(a2^2*a4^2*a9^2) + 
      (4*a3*a5^3*a7^2*f1*f4*f5*f6)/(a2^2*a4^2*a8*a9^2) + 
      (2*a3^2*a5^4*a7^2*f1*f4*f5*f6)/(a1*a2^2*a4^2*a6*a8*a9^2) + 
      (2*a1*a5^2*a6*a7^2*f1*f4*f5*f6)/(a2^2*a4^2*a8*a9^2) + 
      (4*a1^2*a3*a5*a8*f1*f4*f5*f6)/(a2^2*a4^2*a9^2) + 
      (2*a1*a3^2*a5^2*a8*f1*f4*f5*f6)/(a2^2*a4^2*a6*a9^2) + 
      (2*a1^3*a6*a8*f1*f4*f5*f6)/(a2^2*a4^2*a9^2) + (a1^2*f1*f4*f5*f6)/
       (a2*a4*a9) + (a1*a3*a5*f1*f4*f5*f6)/(a2*a4*a6*a9) + 
      (a1*a5*a7*f1*f4*f5*f6)/(a2*a4*a8*a9) + (a3*a5^2*a7*f1*f4*f5*f6)/
       (a2*a4*a6*a8*a9) + (a2*a5^2*a7^2*f3^2*f6^2)/(a1*a4*a6^2*a8^2) + 
      (a2*a5*a7*f3^2*f6^2)/(a4*a6^2*a8) + (a1*a5*f1*f3^2*f6^2)/(a4^2*a6^2) + 
      (a5^3*a7^2*f1*f3^2*f6^2)/(a1*a4^2*a6^2*a8^2) + (2*a5^2*a7*f1*f3^2*f6^2)/
       (a4^2*a6^2*a8) + (2*a3*a5^3*a7^2*f3*f4*f6^2)/(a1*a4*a6^2*a8^2*a9) + 
      (a5^2*a7^2*f3*f4*f6^2)/(a4*a6*a8^2*a9) + (2*a3*a5^2*a7*f3*f4*f6^2)/
       (a4*a6^2*a8*a9) + (a1*a5*a7*f3*f4*f6^2)/(a4*a6*a8*a9) + 
      (2*a1*a3*a5^2*f1*f3*f4*f6^2)/(a2*a4^2*a6^2*a9) + 
      (2*a1^2*a5*f1*f3*f4*f6^2)/(a2*a4^2*a6*a9) + 
      (2*a3*a5^4*a7^2*f1*f3*f4*f6^2)/(a1*a2*a4^2*a6^2*a8^2*a9) + 
      (2*a5^3*a7^2*f1*f3*f4*f6^2)/(a2*a4^2*a6*a8^2*a9) + 
      (4*a3*a5^3*a7*f1*f3*f4*f6^2)/(a2*a4^2*a6^2*a8*a9) + 
      (4*a1*a5^2*a7*f1*f3*f4*f6^2)/(a2*a4^2*a6*a8*a9) + 
      (a3^2*a5^4*a7^2*f4^2*f6^2)/(a1*a2*a4*a6^2*a8^2*a9^2) + 
      (a3*a5^3*a7^2*f4^2*f6^2)/(a2*a4*a6*a8^2*a9^2) + 
      (a3^2*a5^3*a7*f4^2*f6^2)/(a2*a4*a6^2*a8*a9^2) + 
      (a1*a3*a5^2*a7*f4^2*f6^2)/(a2*a4*a6*a8*a9^2) + 
      (a1^3*a5*f1*f4^2*f6^2)/(a2^2*a4^2*a9^2) + (a1*a3^2*a5^3*f1*f4^2*f6^2)/
       (a2^2*a4^2*a6^2*a9^2) + (2*a1^2*a3*a5^2*f1*f4^2*f6^2)/
       (a2^2*a4^2*a6*a9^2) + (a1*a5^3*a7^2*f1*f4^2*f6^2)/
       (a2^2*a4^2*a8^2*a9^2) + (a3^2*a5^5*a7^2*f1*f4^2*f6^2)/
       (a1*a2^2*a4^2*a6^2*a8^2*a9^2) + (2*a3*a5^4*a7^2*f1*f4^2*f6^2)/
       (a2^2*a4^2*a6*a8^2*a9^2) + (2*a1^2*a5^2*a7*f1*f4^2*f6^2)/
       (a2^2*a4^2*a8*a9^2) + (2*a3^2*a5^4*a7*f1*f4^2*f6^2)/
       (a2^2*a4^2*a6^2*a8*a9^2) + (4*a1*a3*a5^3*a7*f1*f4^2*f6^2)/
       (a2^2*a4^2*a6*a8*a9^2) + (a3*f3*f5*f7)/a6 + (a7*f3*f5*f7)/a8 + 
      (2*a3*a5*a7*f3*f5*f7)/(a1*a6*a8) + (2*a1*f1*f3*f5*f7)/(a2*a4) + 
      (2*a3*a5*f1*f3*f5*f7)/(a2*a4*a6) + (2*a5*a7*f1*f3*f5*f7)/(a2*a4*a8) + 
      (2*a3*a5^2*a7*f1*f3*f5*f7)/(a1*a2*a4*a6*a8) + 
      (a9*f1*f3*f5*f7)/(a6*a8) + (a1*a3*f4*f5*f7)/(a2*a9) + 
      (a3^2*a5*f4*f5*f7)/(a2*a6*a9) + (2*a3*a5*a7*f4*f5*f7)/(a2*a8*a9) + 
      (2*a3^2*a5^2*a7*f4*f5*f7)/(a1*a2*a6*a8*a9) + (a1*f1*f4*f5*f7)/(a2*a8) + 
      (a3*a5*f1*f4*f5*f7)/(a2*a6*a8) + (4*a1*a3*a5*f1*f4*f5*f7)/
       (a2^2*a4*a9) + (2*a3^2*a5^2*f1*f4*f5*f7)/(a2^2*a4*a6*a9) + 
      (2*a1^2*a6*f1*f4*f5*f7)/(a2^2*a4*a9) + (4*a3*a5^2*a7*f1*f4*f5*f7)/
       (a2^2*a4*a8*a9) + (2*a3^2*a5^3*a7*f1*f4*f5*f7)/(a1*a2^2*a4*a6*a8*a9) + 
      (2*a1*a5*a6*a7*f1*f4*f5*f7)/(a2^2*a4*a8*a9) + 
      (2*a2*a5*a7*a9*f3^2*f6*f7)/(a1*a6^2*a8^2) + (a2*a9*f3^2*f6*f7)/
       (a6^2*a8) + (2*a5^2*a7*a9*f1*f3^2*f6*f7)/(a1*a4*a6^2*a8^2) + 
      (2*a5*a9*f1*f3^2*f6*f7)/(a4*a6^2*a8) + (4*a3*a5^2*a7*f3*f4*f6*f7)/
       (a1*a6^2*a8^2) + (2*a5*a7*f3*f4*f6*f7)/(a6*a8^2) + 
      (2*a3*a5*f3*f4*f6*f7)/(a6^2*a8) + (a1*f3*f4*f6*f7)/(a6*a8) + 
      (4*a3*a5^3*a7*f1*f3*f4*f6*f7)/(a1*a2*a4*a6^2*a8^2) + 
      (4*a5^2*a7*f1*f3*f4*f6*f7)/(a2*a4*a6*a8^2) + (4*a3*a5^2*f1*f3*f4*f6*f7)/
       (a2*a4*a6^2*a8) + (4*a1*a5*f1*f3*f4*f6*f7)/(a2*a4*a6*a8) + 
      (2*a3^2*a5^3*a7*f4^2*f6*f7)/(a1*a2*a6^2*a8^2*a9) + 
      (2*a3*a5^2*a7*f4^2*f6*f7)/(a2*a6*a8^2*a9) + (a3^2*a5^2*f4^2*f6*f7)/
       (a2*a6^2*a8*a9) + (a1*a3*a5*f4^2*f6*f7)/(a2*a6*a8*a9) + 
      (2*a1*a5^2*a7*f1*f4^2*f6*f7)/(a2^2*a4*a8^2*a9) + 
      (2*a3^2*a5^4*a7*f1*f4^2*f6*f7)/(a1*a2^2*a4*a6^2*a8^2*a9) + 
      (4*a3*a5^3*a7*f1*f4^2*f6*f7)/(a2^2*a4*a6*a8^2*a9) + 
      (2*a1^2*a5*f1*f4^2*f6*f7)/(a2^2*a4*a8*a9) + (2*a3^2*a5^3*f1*f4^2*f6*f7)/
       (a2^2*a4*a6^2*a8*a9) + (4*a1*a3*a5^2*f1*f4^2*f6*f7)/
       (a2^2*a4*a6*a8*a9) + (a2*a4*a9^2*f3^2*f7^2)/(a1*a6^2*a8^2) + 
      (a5*a9^2*f1*f3^2*f7^2)/(a1*a6^2*a8^2) + (2*a3*a4*a5*a9*f3*f4*f7^2)/
       (a1*a6^2*a8^2) + (a4*a9*f3*f4*f7^2)/(a6*a8^2) + 
      (2*a3*a5^2*a9*f1*f3*f4*f7^2)/(a1*a2*a6^2*a8^2) + 
      (2*a5*a9*f1*f3*f4*f7^2)/(a2*a6*a8^2) + (a3^2*a4*a5^2*f4^2*f7^2)/
       (a1*a2*a6^2*a8^2) + (a3*a4*a5*f4^2*f7^2)/(a2*a6*a8^2) + 
      (a1*a5*f1*f4^2*f7^2)/(a2^2*a8^2) + (a3^2*a5^3*f1*f4^2*f7^2)/
       (a1*a2^2*a6^2*a8^2) + (2*a3*a5^2*f1*f4^2*f7^2)/(a2^2*a6*a8^2), 
     (a2*a3*a4*a7*f5)/(a1^2*a9) + (2*a3*a5*a7*f1*f5)/(a1^2*a9) + 
      (a6*a7*f1*f5)/(a1*a9) + (a3*a8*f1*f5)/(a1*a9) + 
      (a3*a5^2*a7*f1^2*f5)/(a1^2*a2*a4*a9) + (a5*a6*a7*f1^2*f5)/
       (a1*a2*a4*a9) + (a3*a5*a8*f1^2*f5)/(a1*a2*a4*a9) + 
      (a6*a8*f1^2*f5)/(a2*a4*a9) + (a2^2*a4*a7*f3*f6)/(a1^2*a6*a8) + 
      (a2*f1*f3*f6)/(a1*a6) + (2*a2*a5*a7*f1*f3*f6)/(a1^2*a6*a8) + 
      (a5*f1^2*f3*f6)/(a1*a4*a6) + (a5^2*a7*f1^2*f3*f6)/(a1^2*a4*a6*a8) + 
      (a2*a3*a4*a5*a7*f4*f6)/(a1^2*a6*a8*a9) + (a3*a5*f1*f4*f6)/(a1*a6*a9) + 
      (a5*a7*f1*f4*f6)/(a1*a8*a9) + (2*a3*a5^2*a7*f1*f4*f6)/(a1^2*a6*a8*a9) + 
      (a5*f1^2*f4*f6)/(a2*a4*a9) + (a3*a5^2*f1^2*f4*f6)/(a1*a2*a4*a6*a9) + 
      (a5^2*a7*f1^2*f4*f6)/(a1*a2*a4*a8*a9) + (a3*a5^3*a7*f1^2*f4*f6)/
       (a1^2*a2*a4*a6*a8*a9) + (a2*a4*f3*f7)/(a1*a5) + 
      (a2^2*a4^2*a9*f3*f7)/(a1^2*a5*a6*a8) + (f1*f3*f7)/a1 + 
      (2*a2*a4*a9*f1*f3*f7)/(a1^2*a6*a8) + (a5*a9*f1^2*f3*f7)/(a1^2*a6*a8) + 
      (a2*a3*a4^2*f4*f7)/(a1^2*a6*a8) + (a4*f1*f4*f7)/(a1*a8) + 
      (2*a3*a4*a5*f1*f4*f7)/(a1^2*a6*a8) + (a5*f1^2*f4*f7)/(a1*a2*a8) + 
      (a3*a5^2*f1^2*f4*f7)/(a1^2*a2*a6*a8), 
     (a2*a3*a5*a7^2*f5*f6)/(a1^2*a8*a9) + (2*a3*a5*a7*f1*f5*f6)/(a1*a4*a9) + 
      (a6*a7*f1*f5*f6)/(a4*a9) + (2*a3*a5^2*a7^2*f1*f5*f6)/(a1^2*a4*a8*a9) + 
      (a5*a6*a7^2*f1*f5*f6)/(a1*a4*a8*a9) + (2*a3*a5^2*a7*f1^2*f5*f6)/
       (a1*a2*a4^2*a9) + (2*a5*a6*a7*f1^2*f5*f6)/(a2*a4^2*a9) + 
      (a3*a5^3*a7^2*f1^2*f5*f6)/(a1^2*a2*a4^2*a8*a9) + 
      (a5^2*a6*a7^2*f1^2*f5*f6)/(a1*a2*a4^2*a8*a9) + 
      (a3*a5*a8*f1^2*f5*f6)/(a2*a4^2*a9) + (a1*a6*a8*f1^2*f5*f6)/
       (a2*a4^2*a9) + (a2^2*a5*a7^2*f3*f6^2)/(a1^2*a6*a8^2) + 
      (2*a2*a5^2*a7^2*f1*f3*f6^2)/(a1^2*a4*a6*a8^2) + 
      (2*a2*a5*a7*f1*f3*f6^2)/(a1*a4*a6*a8) + (a5*f1^2*f3*f6^2)/(a4^2*a6) + 
      (a5^3*a7^2*f1^2*f3*f6^2)/(a1^2*a4^2*a6*a8^2) + (2*a5^2*a7*f1^2*f3*f6^2)/
       (a1*a4^2*a6*a8) + (a2*a3*a5^2*a7^2*f4*f6^2)/(a1^2*a6*a8^2*a9) + 
      (a5^2*a7^2*f1*f4*f6^2)/(a1*a4*a8^2*a9) + (2*a3*a5^3*a7^2*f1*f4*f6^2)/
       (a1^2*a4*a6*a8^2*a9) + (a5*a7*f1*f4*f6^2)/(a4*a8*a9) + 
      (2*a3*a5^2*a7*f1*f4*f6^2)/(a1*a4*a6*a8*a9) + (a1*a5*f1^2*f4*f6^2)/
       (a2*a4^2*a9) + (a3*a5^2*f1^2*f4*f6^2)/(a2*a4^2*a6*a9) + 
      (a5^3*a7^2*f1^2*f4*f6^2)/(a1*a2*a4^2*a8^2*a9) + 
      (a3*a5^4*a7^2*f1^2*f4*f6^2)/(a1^2*a2*a4^2*a6*a8^2*a9) + 
      (2*a5^2*a7*f1^2*f4*f6^2)/(a2*a4^2*a8*a9) + (2*a3*a5^3*a7*f1^2*f4*f6^2)/
       (a1*a2*a4^2*a6*a8*a9) + (a2*a3*a4*a7*f5*f7)/(a1^2*a8) + 
      (a3*f1*f5*f7)/a1 + (2*a3*a5*a7*f1*f5*f7)/(a1^2*a8) + 
      (a6*a7*f1*f5*f7)/(a1*a8) + (a3*a5*f1^2*f5*f7)/(a1*a2*a4) + 
      (a6*f1^2*f5*f7)/(a2*a4) + (a3*a5^2*a7*f1^2*f5*f7)/(a1^2*a2*a4*a8) + 
      (a5*a6*a7*f1^2*f5*f7)/(a1*a2*a4*a8) + (a2*a7*f3*f6*f7)/(a1*a8) + 
      (2*a2^2*a4*a7*a9*f3*f6*f7)/(a1^2*a6*a8^2) + (f1*f3*f6*f7)/a4 + 
      (a5*a7*f1*f3*f6*f7)/(a1*a4*a8) + (4*a2*a5*a7*a9*f1*f3*f6*f7)/
       (a1^2*a6*a8^2) + (2*a2*a9*f1*f3*f6*f7)/(a1*a6*a8) + 
      (2*a5^2*a7*a9*f1^2*f3*f6*f7)/(a1^2*a4*a6*a8^2) + 
      (2*a5*a9*f1^2*f3*f6*f7)/(a1*a4*a6*a8) + (2*a2*a3*a4*a5*a7*f4*f6*f7)/
       (a1^2*a6*a8^2) + (2*a5*a7*f1*f4*f6*f7)/(a1*a8^2) + 
      (4*a3*a5^2*a7*f1*f4*f6*f7)/(a1^2*a6*a8^2) + (f1*f4*f6*f7)/a8 + 
      (2*a3*a5*f1*f4*f6*f7)/(a1*a6*a8) + (2*a5^2*a7*f1^2*f4*f6*f7)/
       (a1*a2*a4*a8^2) + (2*a3*a5^3*a7*f1^2*f4*f6*f7)/(a1^2*a2*a4*a6*a8^2) + 
      (2*a5*f1^2*f4*f6*f7)/(a2*a4*a8) + (2*a3*a5^2*f1^2*f4*f6*f7)/
       (a1*a2*a4*a6*a8) + (a2*a4*a9*f3*f7^2)/(a1*a5*a8) + 
      (a2^2*a4^2*a9^2*f3*f7^2)/(a1^2*a5*a6*a8^2) + (a9*f1*f3*f7^2)/(a1*a8) + 
      (2*a2*a4*a9^2*f1*f3*f7^2)/(a1^2*a6*a8^2) + (a5*a9^2*f1^2*f3*f7^2)/
       (a1^2*a6*a8^2) + (a2*a3*a4^2*a9*f4*f7^2)/(a1^2*a6*a8^2) + 
      (a4*a9*f1*f4*f7^2)/(a1*a8^2) + (2*a3*a4*a5*a9*f1*f4*f7^2)/
       (a1^2*a6*a8^2) + (a5*a9*f1^2*f4*f7^2)/(a1*a2*a8^2) + 
      (a3*a5^2*a9*f1^2*f4*f7^2)/(a1^2*a2*a6*a8^2), 
     (a2*a3*a4*a7*f3*f5)/(a1^2*a6) + (a7*f1*f3*f5)/a1 + 
      (2*a3*a5*a7*f1*f3*f5)/(a1^2*a6) + (a3*a8*f1*f3*f5)/(a1*a6) + 
      (a5*a7*f1^2*f3*f5)/(a1*a2*a4) + (a3*a5^2*a7*f1^2*f3*f5)/
       (a1^2*a2*a4*a6) + (a8*f1^2*f3*f5)/(a2*a4) + (a3*a5*a8*f1^2*f3*f5)/
       (a1*a2*a4*a6) + (a3^2*a4*a5*a7*f4*f5)/(a1^2*a6*a9) + 
      (2*a3*a5*a7*f1*f4*f5)/(a1*a2*a9) + (2*a3^2*a5^2*a7*f1*f4*f5)/
       (a1^2*a2*a6*a9) + (a3*a8*f1*f4*f5)/(a2*a9) + (a3^2*a5*a8*f1*f4*f5)/
       (a1*a2*a6*a9) + (2*a3*a5^2*a7*f1^2*f4*f5)/(a1*a2^2*a4*a9) + 
      (a3^2*a5^3*a7*f1^2*f4*f5)/(a1^2*a2^2*a4*a6*a9) + 
      (a5*a6*a7*f1^2*f4*f5)/(a2^2*a4*a9) + (2*a3*a5*a8*f1^2*f4*f5)/
       (a2^2*a4*a9) + (a3^2*a5^2*a8*f1^2*f4*f5)/(a1*a2^2*a4*a6*a9) + 
      (a1*a6*a8*f1^2*f4*f5)/(a2^2*a4*a9) + (a2^2*a4*a7*a9*f3^2*f6)/
       (a1^2*a6^2*a8) + (a2*a9*f1*f3^2*f6)/(a1*a6^2) + 
      (2*a2*a5*a7*a9*f1*f3^2*f6)/(a1^2*a6^2*a8) + (a5*a9*f1^2*f3^2*f6)/
       (a1*a4*a6^2) + (a5^2*a7*a9*f1^2*f3^2*f6)/(a1^2*a4*a6^2*a8) + 
      (2*a2*a3*a4*a5*a7*f3*f4*f6)/(a1^2*a6^2*a8) + (2*a3*a5*f1*f3*f4*f6)/
       (a1*a6^2) + (f1*f3*f4*f6)/a6 + (4*a3*a5^2*a7*f1*f3*f4*f6)/
       (a1^2*a6^2*a8) + (2*a5*a7*f1*f3*f4*f6)/(a1*a6*a8) + 
      (2*a3*a5^2*f1^2*f3*f4*f6)/(a1*a2*a4*a6^2) + (2*a5*f1^2*f3*f4*f6)/
       (a2*a4*a6) + (2*a3*a5^3*a7*f1^2*f3*f4*f6)/(a1^2*a2*a4*a6^2*a8) + 
      (2*a5^2*a7*f1^2*f3*f4*f6)/(a1*a2*a4*a6*a8) + (a3^2*a4*a5^2*a7*f4^2*f6)/
       (a1^2*a6^2*a8*a9) + (a3^2*a5^2*f1*f4^2*f6)/(a1*a2*a6^2*a9) + 
      (a3*a5*f1*f4^2*f6)/(a2*a6*a9) + (2*a3^2*a5^3*a7*f1*f4^2*f6)/
       (a1^2*a2*a6^2*a8*a9) + (2*a3*a5^2*a7*f1*f4^2*f6)/(a1*a2*a6*a8*a9) + 
      (a1*a5*f1^2*f4^2*f6)/(a2^2*a4*a9) + (a3^2*a5^3*f1^2*f4^2*f6)/
       (a1*a2^2*a4*a6^2*a9) + (2*a3*a5^2*f1^2*f4^2*f6)/(a2^2*a4*a6*a9) + 
      (a5^2*a7*f1^2*f4^2*f6)/(a2^2*a4*a8*a9) + (a3^2*a5^4*a7*f1^2*f4^2*f6)/
       (a1^2*a2^2*a4*a6^2*a8*a9) + (2*a3*a5^3*a7*f1^2*f4^2*f6)/
       (a1*a2^2*a4*a6*a8*a9) + (a2*a4*a9*f3^2*f7)/(a1*a5*a6) + 
      (a2^2*a4^2*a9^2*f3^2*f7)/(a1^2*a5*a6^2*a8) + (a9*f1*f3^2*f7)/(a1*a6) + 
      (2*a2*a4*a9^2*f1*f3^2*f7)/(a1^2*a6^2*a8) + (a5*a9^2*f1^2*f3^2*f7)/
       (a1^2*a6^2*a8) + (a3*a4*f3*f4*f7)/(a1*a6) + (2*a2*a3*a4^2*a9*f3*f4*f7)/
       (a1^2*a6^2*a8) + (f1*f3*f4*f7)/a2 + (a3*a5*f1*f3*f4*f7)/(a1*a2*a6) + 
      (4*a3*a4*a5*a9*f1*f3*f4*f7)/(a1^2*a6^2*a8) + (2*a4*a9*f1*f3*f4*f7)/
       (a1*a6*a8) + (2*a3*a5^2*a9*f1^2*f3*f4*f7)/(a1^2*a2*a6^2*a8) + 
      (2*a5*a9*f1^2*f3*f4*f7)/(a1*a2*a6*a8) + (a3^2*a4^2*a5*f4^2*f7)/
       (a1^2*a6^2*a8) + (2*a3^2*a4*a5^2*f1*f4^2*f7)/(a1^2*a2*a6^2*a8) + 
      (2*a3*a4*a5*f1*f4^2*f7)/(a1*a2*a6*a8) + (a5*f1^2*f4^2*f7)/(a2^2*a8) + 
      (a3^2*a5^3*f1^2*f4^2*f7)/(a1^2*a2^2*a6^2*a8) + (2*a3*a5^2*f1^2*f4^2*f7)/
       (a1*a2^2*a6*a8), (a2*a3*a5*a7^2*f3*f5*f6)/(a1^2*a6*a8) + 
      (a7*f1*f3*f5*f6)/a4 + (2*a3*a5*a7*f1*f3*f5*f6)/(a1*a4*a6) + 
      (a5*a7^2*f1*f3*f5*f6)/(a1*a4*a8) + (2*a3*a5^2*a7^2*f1*f3*f5*f6)/
       (a1^2*a4*a6*a8) + (2*a5*a7*f1^2*f3*f5*f6)/(a2*a4^2) + 
      (2*a3*a5^2*a7*f1^2*f3*f5*f6)/(a1*a2*a4^2*a6) + 
      (a5^2*a7^2*f1^2*f3*f5*f6)/(a1*a2*a4^2*a8) + 
      (a3*a5^3*a7^2*f1^2*f3*f5*f6)/(a1^2*a2*a4^2*a6*a8) + 
      (a1*a8*f1^2*f3*f5*f6)/(a2*a4^2) + (a3*a5*a8*f1^2*f3*f5*f6)/
       (a2*a4^2*a6) + (a3^2*a5^2*a7^2*f4*f5*f6)/(a1^2*a6*a8*a9) + 
      (2*a3*a5*a7*f1*f4*f5*f6)/(a2*a4*a9) + (2*a3^2*a5^2*a7*f1*f4*f5*f6)/
       (a1*a2*a4*a6*a9) + (2*a3*a5^2*a7^2*f1*f4*f5*f6)/(a1*a2*a4*a8*a9) + 
      (2*a3^2*a5^3*a7^2*f1*f4*f5*f6)/(a1^2*a2*a4*a6*a8*a9) + 
      (4*a3*a5^2*a7*f1^2*f4*f5*f6)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^3*a7*f1^2*f4*f5*f6)/(a1*a2^2*a4^2*a6*a9) + 
      (2*a1*a5*a6*a7*f1^2*f4*f5*f6)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*a7^2*f1^2*f4*f5*f6)/(a1*a2^2*a4^2*a8*a9) + 
      (a3^2*a5^4*a7^2*f1^2*f4*f5*f6)/(a1^2*a2^2*a4^2*a6*a8*a9) + 
      (a5^2*a6*a7^2*f1^2*f4*f5*f6)/(a2^2*a4^2*a8*a9) + 
      (2*a1*a3*a5*a8*f1^2*f4*f5*f6)/(a2^2*a4^2*a9) + 
      (a3^2*a5^2*a8*f1^2*f4*f5*f6)/(a2^2*a4^2*a6*a9) + 
      (a1^2*a6*a8*f1^2*f4*f5*f6)/(a2^2*a4^2*a9) + (a2^2*a5*a7^2*a9*f3^2*f6^2)/
       (a1^2*a6^2*a8^2) + (2*a2*a5^2*a7^2*a9*f1*f3^2*f6^2)/
       (a1^2*a4*a6^2*a8^2) + (2*a2*a5*a7*a9*f1*f3^2*f6^2)/(a1*a4*a6^2*a8) + 
      (a5*a9*f1^2*f3^2*f6^2)/(a4^2*a6^2) + (a5^3*a7^2*a9*f1^2*f3^2*f6^2)/
       (a1^2*a4^2*a6^2*a8^2) + (2*a5^2*a7*a9*f1^2*f3^2*f6^2)/
       (a1*a4^2*a6^2*a8) + (2*a2*a3*a5^2*a7^2*f3*f4*f6^2)/(a1^2*a6^2*a8^2) + 
      (4*a3*a5^3*a7^2*f1*f3*f4*f6^2)/(a1^2*a4*a6^2*a8^2) + 
      (2*a5^2*a7^2*f1*f3*f4*f6^2)/(a1*a4*a6*a8^2) + 
      (4*a3*a5^2*a7*f1*f3*f4*f6^2)/(a1*a4*a6^2*a8) + 
      (2*a5*a7*f1*f3*f4*f6^2)/(a4*a6*a8) + (2*a3*a5^2*f1^2*f3*f4*f6^2)/
       (a2*a4^2*a6^2) + (2*a1*a5*f1^2*f3*f4*f6^2)/(a2*a4^2*a6) + 
      (2*a3*a5^4*a7^2*f1^2*f3*f4*f6^2)/(a1^2*a2*a4^2*a6^2*a8^2) + 
      (2*a5^3*a7^2*f1^2*f3*f4*f6^2)/(a1*a2*a4^2*a6*a8^2) + 
      (4*a3*a5^3*a7*f1^2*f3*f4*f6^2)/(a1*a2*a4^2*a6^2*a8) + 
      (4*a5^2*a7*f1^2*f3*f4*f6^2)/(a2*a4^2*a6*a8) + 
      (a3^2*a5^3*a7^2*f4^2*f6^2)/(a1^2*a6^2*a8^2*a9) + 
      (2*a3^2*a5^4*a7^2*f1*f4^2*f6^2)/(a1^2*a2*a4*a6^2*a8^2*a9) + 
      (2*a3*a5^3*a7^2*f1*f4^2*f6^2)/(a1*a2*a4*a6*a8^2*a9) + 
      (2*a3^2*a5^3*a7*f1*f4^2*f6^2)/(a1*a2*a4*a6^2*a8*a9) + 
      (2*a3*a5^2*a7*f1*f4^2*f6^2)/(a2*a4*a6*a8*a9) + (a1^2*a5*f1^2*f4^2*f6^2)/
       (a2^2*a4^2*a9) + (a3^2*a5^3*f1^2*f4^2*f6^2)/(a2^2*a4^2*a6^2*a9) + 
      (2*a1*a3*a5^2*f1^2*f4^2*f6^2)/(a2^2*a4^2*a6*a9) + 
      (a5^3*a7^2*f1^2*f4^2*f6^2)/(a2^2*a4^2*a8^2*a9) + 
      (a3^2*a5^5*a7^2*f1^2*f4^2*f6^2)/(a1^2*a2^2*a4^2*a6^2*a8^2*a9) + 
      (2*a3*a5^4*a7^2*f1^2*f4^2*f6^2)/(a1*a2^2*a4^2*a6*a8^2*a9) + 
      (2*a1*a5^2*a7*f1^2*f4^2*f6^2)/(a2^2*a4^2*a8*a9) + 
      (2*a3^2*a5^4*a7*f1^2*f4^2*f6^2)/(a1*a2^2*a4^2*a6^2*a8*a9) + 
      (4*a3*a5^3*a7*f1^2*f4^2*f6^2)/(a2^2*a4^2*a6*a8*a9) + 
      (a2*a3*a4*a7*a9*f3*f5*f7)/(a1^2*a6*a8) + (a3*a9*f1*f3*f5*f7)/(a1*a6) + 
      (a7*a9*f1*f3*f5*f7)/(a1*a8) + (2*a3*a5*a7*a9*f1*f3*f5*f7)/
       (a1^2*a6*a8) + (a9*f1^2*f3*f5*f7)/(a2*a4) + (a3*a5*a9*f1^2*f3*f5*f7)/
       (a1*a2*a4*a6) + (a5*a7*a9*f1^2*f3*f5*f7)/(a1*a2*a4*a8) + 
      (a3*a5^2*a7*a9*f1^2*f3*f5*f7)/(a1^2*a2*a4*a6*a8) + 
      (a3^2*a4*a5*a7*f4*f5*f7)/(a1^2*a6*a8) + (a3*f1*f4*f5*f7)/a2 + 
      (a3^2*a5*f1*f4*f5*f7)/(a1*a2*a6) + (2*a3*a5*a7*f1*f4*f5*f7)/
       (a1*a2*a8) + (2*a3^2*a5^2*a7*f1*f4*f5*f7)/(a1^2*a2*a6*a8) + 
      (2*a3*a5*f1^2*f4*f5*f7)/(a2^2*a4) + (a3^2*a5^2*f1^2*f4*f5*f7)/
       (a1*a2^2*a4*a6) + (a1*a6*f1^2*f4*f5*f7)/(a2^2*a4) + 
      (2*a3*a5^2*a7*f1^2*f4*f5*f7)/(a1*a2^2*a4*a8) + 
      (a3^2*a5^3*a7*f1^2*f4*f5*f7)/(a1^2*a2^2*a4*a6*a8) + 
      (a5*a6*a7*f1^2*f4*f5*f7)/(a2^2*a4*a8) + (a2*a7*a9*f3^2*f6*f7)/
       (a1*a6*a8) + (2*a2^2*a4*a7*a9^2*f3^2*f6*f7)/(a1^2*a6^2*a8^2) + 
      (a9*f1*f3^2*f6*f7)/(a4*a6) + (a5*a7*a9*f1*f3^2*f6*f7)/(a1*a4*a6*a8) + 
      (4*a2*a5*a7*a9^2*f1*f3^2*f6*f7)/(a1^2*a6^2*a8^2) + 
      (2*a2*a9^2*f1*f3^2*f6*f7)/(a1*a6^2*a8) + 
      (2*a5^2*a7*a9^2*f1^2*f3^2*f6*f7)/(a1^2*a4*a6^2*a8^2) + 
      (2*a5*a9^2*f1^2*f3^2*f6*f7)/(a1*a4*a6^2*a8) + (a3*a5*a7*f3*f4*f6*f7)/
       (a1*a6*a8) + (4*a2*a3*a4*a5*a7*a9*f3*f4*f6*f7)/(a1^2*a6^2*a8^2) + 
      (a1*f1*f3*f4*f6*f7)/(a2*a4) + (a3*a5*f1*f3*f4*f6*f7)/(a2*a4*a6) + 
      (a5*a7*f1*f3*f4*f6*f7)/(a2*a4*a8) + (a3*a5^2*a7*f1*f3*f4*f6*f7)/
       (a1*a2*a4*a6*a8) + (8*a3*a5^2*a7*a9*f1*f3*f4*f6*f7)/(a1^2*a6^2*a8^2) + 
      (4*a5*a7*a9*f1*f3*f4*f6*f7)/(a1*a6*a8^2) + (4*a3*a5*a9*f1*f3*f4*f6*f7)/
       (a1*a6^2*a8) + (2*a9*f1*f3*f4*f6*f7)/(a6*a8) + 
      (4*a3*a5^3*a7*a9*f1^2*f3*f4*f6*f7)/(a1^2*a2*a4*a6^2*a8^2) + 
      (4*a5^2*a7*a9*f1^2*f3*f4*f6*f7)/(a1*a2*a4*a6*a8^2) + 
      (4*a3*a5^2*a9*f1^2*f3*f4*f6*f7)/(a1*a2*a4*a6^2*a8) + 
      (4*a5*a9*f1^2*f3*f4*f6*f7)/(a2*a4*a6*a8) + 
      (2*a3^2*a4*a5^2*a7*f4^2*f6*f7)/(a1^2*a6^2*a8^2) + 
      (4*a3^2*a5^3*a7*f1*f4^2*f6*f7)/(a1^2*a2*a6^2*a8^2) + 
      (4*a3*a5^2*a7*f1*f4^2*f6*f7)/(a1*a2*a6*a8^2) + 
      (2*a3^2*a5^2*f1*f4^2*f6*f7)/(a1*a2*a6^2*a8) + (2*a3*a5*f1*f4^2*f6*f7)/
       (a2*a6*a8) + (2*a5^2*a7*f1^2*f4^2*f6*f7)/(a2^2*a4*a8^2) + 
      (2*a3^2*a5^4*a7*f1^2*f4^2*f6*f7)/(a1^2*a2^2*a4*a6^2*a8^2) + 
      (4*a3*a5^3*a7*f1^2*f4^2*f6*f7)/(a1*a2^2*a4*a6*a8^2) + 
      (2*a1*a5*f1^2*f4^2*f6*f7)/(a2^2*a4*a8) + (2*a3^2*a5^3*f1^2*f4^2*f6*f7)/
       (a1*a2^2*a4*a6^2*a8) + (4*a3*a5^2*f1^2*f4^2*f6*f7)/(a2^2*a4*a6*a8) + 
      (a2*a4*a9^2*f3^2*f7^2)/(a1*a5*a6*a8) + (a2^2*a4^2*a9^3*f3^2*f7^2)/
       (a1^2*a5*a6^2*a8^2) + (a9^2*f1*f3^2*f7^2)/(a1*a6*a8) + 
      (2*a2*a4*a9^3*f1*f3^2*f7^2)/(a1^2*a6^2*a8^2) + (a5*a9^3*f1^2*f3^2*f7^2)/
       (a1^2*a6^2*a8^2) + (a3*a4*a9*f3*f4*f7^2)/(a1*a6*a8) + 
      (2*a2*a3*a4^2*a9^2*f3*f4*f7^2)/(a1^2*a6^2*a8^2) + 
      (a9*f1*f3*f4*f7^2)/(a2*a8) + (a3*a5*a9*f1*f3*f4*f7^2)/(a1*a2*a6*a8) + 
      (4*a3*a4*a5*a9^2*f1*f3*f4*f7^2)/(a1^2*a6^2*a8^2) + 
      (2*a4*a9^2*f1*f3*f4*f7^2)/(a1*a6*a8^2) + 
      (2*a3*a5^2*a9^2*f1^2*f3*f4*f7^2)/(a1^2*a2*a6^2*a8^2) + 
      (2*a5*a9^2*f1^2*f3*f4*f7^2)/(a1*a2*a6*a8^2) + 
      (a3^2*a4^2*a5*a9*f4^2*f7^2)/(a1^2*a6^2*a8^2) + 
      (2*a3^2*a4*a5^2*a9*f1*f4^2*f7^2)/(a1^2*a2*a6^2*a8^2) + 
      (2*a3*a4*a5*a9*f1*f4^2*f7^2)/(a1*a2*a6*a8^2) + 
      (a5*a9*f1^2*f4^2*f7^2)/(a2^2*a8^2) + (a3^2*a5^3*a9*f1^2*f4^2*f7^2)/
       (a1^2*a2^2*a6^2*a8^2) + (2*a3*a5^2*a9*f1^2*f4^2*f7^2)/
       (a1*a2^2*a6*a8^2), (a3*a5*a7*a8*f5)/(a1*a9) + 
      (a3*a5^2*a7*a8*f1*f5)/(a1*a2*a4*a9) + (a5*a6*a7*a8*f1*f5)/(a2*a4*a9) + 
      (a3*a5*a8^2*f1*f5)/(a2*a4*a9) + (a1*a6*a8^2*f1*f5)/(a2*a4*a9) + 
      (a2*a5*a7*f3*f6)/(a1*a6) + (a5^2*a7*f1*f3*f6)/(a1*a4*a6) + 
      (a5*a8*f1*f3*f6)/(a4*a6) + (a3*a5^2*a7*f4*f6)/(a1*a6*a9) + 
      (a5^2*a7*f1*f4*f6)/(a2*a4*a9) + (a3*a5^3*a7*f1*f4*f6)/
       (a1*a2*a4*a6*a9) + (a1*a5*a8*f1*f4*f6)/(a2*a4*a9) + 
      (a3*a5^2*a8*f1*f4*f6)/(a2*a4*a6*a9), (a3*a5^2*a7^2*f5)/(a1*a4*a9) + 
      (a3*a5*a7*a8*f5)/(a4*a9) + (a3*a5^3*a7^2*f1*f5)/(a1*a2*a4^2*a9) + 
      (a5^2*a6*a7^2*f1*f5)/(a2*a4^2*a9) + (2*a3*a5^2*a7*a8*f1*f5)/
       (a2*a4^2*a9) + (2*a1*a5*a6*a7*a8*f1*f5)/(a2*a4^2*a9) + 
      (a1*a3*a5*a8^2*f1*f5)/(a2*a4^2*a9) + (a1^2*a6*a8^2*f1*f5)/
       (a2*a4^2*a9) + (a2*a5*a7*f3*f6)/(a4*a6) + (a2*a5^2*a7^2*f3*f6)/
       (a1*a4*a6*a8) + (2*a5^2*a7*f1*f3*f6)/(a4^2*a6) + 
      (a5^3*a7^2*f1*f3*f6)/(a1*a4^2*a6*a8) + (a1*a5*a8*f1*f3*f6)/(a4^2*a6) + 
      (a3*a5^2*a7*f4*f6)/(a4*a6*a9) + (a3*a5^3*a7^2*f4*f6)/(a1*a4*a6*a8*a9) + 
      (2*a1*a5^2*a7*f1*f4*f6)/(a2*a4^2*a9) + (2*a3*a5^3*a7*f1*f4*f6)/
       (a2*a4^2*a6*a9) + (a5^3*a7^2*f1*f4*f6)/(a2*a4^2*a8*a9) + 
      (a3*a5^4*a7^2*f1*f4*f6)/(a1*a2*a4^2*a6*a8*a9) + 
      (a1^2*a5*a8*f1*f4*f6)/(a2*a4^2*a9) + (a1*a3*a5^2*a8*f1*f4*f6)/
       (a2*a4^2*a6*a9) + (a2*a5*a7*a9*f3*f7)/(a1*a6*a8) + 
      (a5*a9*f1*f3*f7)/(a4*a6) + (a5^2*a7*a9*f1*f3*f7)/(a1*a4*a6*a8) + 
      (a3*a5^2*a7*f4*f7)/(a1*a6*a8) + (a1*a5*f1*f4*f7)/(a2*a4) + 
      (a3*a5^2*f1*f4*f7)/(a2*a4*a6) + (a5^2*a7*f1*f4*f7)/(a2*a4*a8) + 
      (a3*a5^3*a7*f1*f4*f7)/(a1*a2*a4*a6*a8), 
     (a3*a5*a8*f1*f5*f7)/(a2*a7*a9) + (a1*a6*a8*f1*f5*f7)/(a2*a7*a9) + 
      (a5*f1*f3*f6*f7)/(a6*a7) + (a1*a5*f1*f4*f6*f7)/(a2*a7*a9) + 
      (a3*a5^2*f1*f4*f6*f7)/(a2*a6*a7*a9) + (a3*a5*a8*f5*f8)/(a1*a9) + 
      (a3*a5^2*a8*f1*f5*f8)/(a1*a2*a4*a9) + (a5*a6*a8*f1*f5*f8)/(a2*a4*a9) + 
      (a3*a5*a8^2*f1*f5*f8)/(a2*a4*a7*a9) + (a1*a6*a8^2*f1*f5*f8)/
       (a2*a4*a7*a9) + (a2*a5*f3*f6*f8)/(a1*a6) + (a5^2*f1*f3*f6*f8)/
       (a1*a4*a6) + (a5*a8*f1*f3*f6*f8)/(a4*a6*a7) + 
      (a3*a5^2*f4*f6*f8)/(a1*a6*a9) + (a5^2*f1*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5^3*f1*f4*f6*f8)/(a1*a2*a4*a6*a9) + (a1*a5*a8*f1*f4*f6*f8)/
       (a2*a4*a7*a9) + (a3*a5^2*a8*f1*f4*f6*f8)/(a2*a4*a6*a7*a9), 
     (a3*a5^2*f1*f5*f7)/(a2*a4*a9) + (a1*a5*a6*f1*f5*f7)/(a2*a4*a9) + 
      (a1*a3*a5*a8*f1*f5*f7)/(a2*a4*a7*a9) + (a1^2*a6*a8*f1*f5*f7)/
       (a2*a4*a7*a9) + (a1*a5*f1*f3*f6*f7)/(a4*a6*a7) + 
      (a5^2*f1*f3*f6*f7)/(a4*a6*a8) + (a1^2*a5*f1*f4*f6*f7)/(a2*a4*a7*a9) + 
      (a1*a3*a5^2*f1*f4*f6*f7)/(a2*a4*a6*a7*a9) + (a1*a5^2*f1*f4*f6*f7)/
       (a2*a4*a8*a9) + (a3*a5^3*f1*f4*f6*f7)/(a2*a4*a6*a8*a9) + 
      (a5*a9*f1*f3*f7^2)/(a6*a7*a8) + (a1*a5*f1*f4*f7^2)/(a2*a7*a8) + 
      (a3*a5^2*f1*f4*f7^2)/(a2*a6*a7*a8) + (a3*a5^2*a7*f5*f8)/(a1*a4*a9) + 
      (a3*a5*a8*f5*f8)/(a4*a9) + (a3*a5^3*a7*f1*f5*f8)/(a1*a2*a4^2*a9) + 
      (a5^2*a6*a7*f1*f5*f8)/(a2*a4^2*a9) + (2*a3*a5^2*a8*f1*f5*f8)/
       (a2*a4^2*a9) + (2*a1*a5*a6*a8*f1*f5*f8)/(a2*a4^2*a9) + 
      (a1*a3*a5*a8^2*f1*f5*f8)/(a2*a4^2*a7*a9) + (a1^2*a6*a8^2*f1*f5*f8)/
       (a2*a4^2*a7*a9) + (a2*a5*f3*f6*f8)/(a4*a6) + (a2*a5^2*a7*f3*f6*f8)/
       (a1*a4*a6*a8) + (2*a5^2*f1*f3*f6*f8)/(a4^2*a6) + 
      (a5^3*a7*f1*f3*f6*f8)/(a1*a4^2*a6*a8) + (a1*a5*a8*f1*f3*f6*f8)/
       (a4^2*a6*a7) + (a3*a5^2*f4*f6*f8)/(a4*a6*a9) + 
      (a3*a5^3*a7*f4*f6*f8)/(a1*a4*a6*a8*a9) + (2*a1*a5^2*f1*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a3*a5^3*f1*f4*f6*f8)/(a2*a4^2*a6*a9) + 
      (a5^3*a7*f1*f4*f6*f8)/(a2*a4^2*a8*a9) + (a3*a5^4*a7*f1*f4*f6*f8)/
       (a1*a2*a4^2*a6*a8*a9) + (a1^2*a5*a8*f1*f4*f6*f8)/(a2*a4^2*a7*a9) + 
      (a1*a3*a5^2*a8*f1*f4*f6*f8)/(a2*a4^2*a6*a7*a9) + 
      (a2*a5*a9*f3*f7*f8)/(a1*a6*a8) + (a5*a9*f1*f3*f7*f8)/(a4*a6*a7) + 
      (a5^2*a9*f1*f3*f7*f8)/(a1*a4*a6*a8) + (a3*a5^2*f4*f7*f8)/(a1*a6*a8) + 
      (a1*a5*f1*f4*f7*f8)/(a2*a4*a7) + (a3*a5^2*f1*f4*f7*f8)/(a2*a4*a6*a7) + 
      (a5^2*f1*f4*f7*f8)/(a2*a4*a8) + (a3*a5^3*f1*f4*f7*f8)/(a1*a2*a4*a6*a8), 
     (a3*a5*a7^2*f5)/(a1*a4*a9) + (a3*a7*a8*f5)/(a4*a9) + (a7*f1*f5)/a4 + 
      (a1*a8*f1*f5)/(a4*a5) + (a3*a5^2*a7^2*f1*f5)/(a1*a2*a4^2*a9) + 
      (a5*a6*a7^2*f1*f5)/(a2*a4^2*a9) + (2*a3*a5*a7*a8*f1*f5)/(a2*a4^2*a9) + 
      (2*a1*a6*a7*a8*f1*f5)/(a2*a4^2*a9) + (a1*a3*a8^2*f1*f5)/(a2*a4^2*a9) + 
      (a1^2*a6*a8^2*f1*f5)/(a2*a4^2*a5*a9) + (a2*a7*f3*f6)/(a4*a6) + 
      (a2*a5*a7^2*f3*f6)/(a1*a4*a6*a8) + (2*a5*a7*f1*f3*f6)/(a4^2*a6) + 
      (a5^2*a7^2*f1*f3*f6)/(a1*a4^2*a6*a8) + (a1*a8*f1*f3*f6)/(a4^2*a6) + 
      (a3*a5*a7*f4*f6)/(a4*a6*a9) + (a3*a5^2*a7^2*f4*f6)/(a1*a4*a6*a8*a9) + 
      (2*a1*a5*a7*f1*f4*f6)/(a2*a4^2*a9) + (2*a3*a5^2*a7*f1*f4*f6)/
       (a2*a4^2*a6*a9) + (a5^2*a7^2*f1*f4*f6)/(a2*a4^2*a8*a9) + 
      (a3*a5^3*a7^2*f1*f4*f6)/(a1*a2*a4^2*a6*a8*a9) + 
      (a1^2*a8*f1*f4*f6)/(a2*a4^2*a9) + (a1*a3*a5*a8*f1*f4*f6)/
       (a2*a4^2*a6*a9) + (a2*a7*a9*f3*f7)/(a1*a6*a8) + 
      (a9*f1*f3*f7)/(a4*a6) + (a5*a7*a9*f1*f3*f7)/(a1*a4*a6*a8) + 
      (a3*a5*a7*f4*f7)/(a1*a6*a8) + (a1*f1*f4*f7)/(a2*a4) + 
      (a3*a5*f1*f4*f7)/(a2*a4*a6) + (a5*a7*f1*f4*f7)/(a2*a4*a8) + 
      (a3*a5^2*a7*f1*f4*f7)/(a1*a2*a4*a6*a8), (a2*a5*a7*f5)/(a1*a9) + 
      (a5^2*a7*f1*f5)/(a1*a4*a9) + (a5*a8*f1*f5)/(a4*a9) + 
      (a2*a5*a7*f2*f6)/(a1*a3*a8) + (a5*f1*f2*f6)/(a3*a4) + 
      (a5^2*a7*f1*f2*f6)/(a1*a3*a4*a8) + (a2^2*a5*a7*f3*f6)/(a1*a3*a6*a8) + 
      (a2*a5*f1*f3*f6)/(a3*a4*a6) + (a2*a5^2*a7*f1*f3*f6)/(a1*a3*a4*a6*a8) + 
      (a2*a5^2*a7*f4*f6)/(a1*a6*a8*a9) + (a5^2*f1*f4*f6)/(a4*a6*a9) + 
      (a5^3*a7*f1*f4*f6)/(a1*a4*a6*a8*a9) + (a2*a4*a9*f2*f7)/(a1*a3*a8) + 
      (a5*a9*f1*f2*f7)/(a1*a3*a8) + (a2^2*a4*a9*f3*f7)/(a1*a3*a6*a8) + 
      (a2*a5*a9*f1*f3*f7)/(a1*a3*a6*a8) + (a2*a4*a5*f4*f7)/(a1*a6*a8) + 
      (a5^2*f1*f4*f7)/(a1*a6*a8), (a2*a5*a7*f3*f5)/(a1*a6) + 
      (a5^2*a7*f1*f3*f5)/(a1*a4*a6) + (a5*a8*f1*f3*f5)/(a4*a6) + 
      (a3*a5^2*a7*f4*f5)/(a1*a6*a9) + (a5^2*a7*f1*f4*f5)/(a2*a4*a9) + 
      (a3*a5^3*a7*f1*f4*f5)/(a1*a2*a4*a6*a9) + (a1*a5*a8*f1*f4*f5)/
       (a2*a4*a9) + (a3*a5^2*a8*f1*f4*f5)/(a2*a4*a6*a9) + 
      (a2*a5*a7*a9*f2*f3*f6)/(a1*a3*a6*a8) + (a5*a9*f1*f2*f3*f6)/(a3*a4*a6) + 
      (a5^2*a7*a9*f1*f2*f3*f6)/(a1*a3*a4*a6*a8) + (a2^2*a5*a7*a9*f3^2*f6)/
       (a1*a3*a6^2*a8) + (a2*a5*a9*f1*f3^2*f6)/(a3*a4*a6^2) + 
      (a2*a5^2*a7*a9*f1*f3^2*f6)/(a1*a3*a4*a6^2*a8) + 
      (a5^2*a7*f2*f4*f6)/(a1*a6*a8) + (a1*a5*f1*f2*f4*f6)/(a2*a3*a4) + 
      (a5^2*f1*f2*f4*f6)/(a2*a4*a6) + (a5^2*a7*f1*f2*f4*f6)/(a2*a3*a4*a8) + 
      (a5^3*a7*f1*f2*f4*f6)/(a1*a2*a4*a6*a8) + (2*a2*a5^2*a7*f3*f4*f6)/
       (a1*a6^2*a8) + (2*a5^2*f1*f3*f4*f6)/(a4*a6^2) + 
      (a1*a5*f1*f3*f4*f6)/(a3*a4*a6) + (2*a5^3*a7*f1*f3*f4*f6)/
       (a1*a4*a6^2*a8) + (a5^2*a7*f1*f3*f4*f6)/(a3*a4*a6*a8) + 
      (a3*a5^3*a7*f4^2*f6)/(a1*a6^2*a8*a9) + (a3*a5^3*f1*f4^2*f6)/
       (a2*a4*a6^2*a9) + (a1*a5^2*f1*f4^2*f6)/(a2*a4*a6*a9) + 
      (a3*a5^4*a7*f1*f4^2*f6)/(a1*a2*a4*a6^2*a8*a9) + 
      (a5^3*a7*f1*f4^2*f6)/(a2*a4*a6*a8*a9) + (a2*a4*a9^2*f2*f3*f7)/
       (a1*a3*a6*a8) + (a5*a9^2*f1*f2*f3*f7)/(a1*a3*a6*a8) + 
      (a2^2*a4*a9^2*f3^2*f7)/(a1*a3*a6^2*a8) + (a2*a5*a9^2*f1*f3^2*f7)/
       (a1*a3*a6^2*a8) + (a4*a5*a9*f2*f4*f7)/(a1*a6*a8) + 
      (a5*a9*f1*f2*f4*f7)/(a2*a3*a8) + (a5^2*a9*f1*f2*f4*f7)/(a1*a2*a6*a8) + 
      (2*a2*a4*a5*a9*f3*f4*f7)/(a1*a6^2*a8) + (2*a5^2*a9*f1*f3*f4*f7)/
       (a1*a6^2*a8) + (a5*a9*f1*f3*f4*f7)/(a3*a6*a8) + 
      (a3*a4*a5^2*f4^2*f7)/(a1*a6^2*a8) + (a3*a5^3*f1*f4^2*f7)/
       (a1*a2*a6^2*a8) + (a5^2*f1*f4^2*f7)/(a2*a6*a8), 
     (a3*a5*a6*a7*f5)/(a1*a9) + (a3*a5^2*a6*a7*f1*f5)/(a1*a2*a4*a9) + 
      (a5*a6^2*a7*f1*f5)/(a2*a4*a9) + (a3*a5*a6*a8*f1*f5)/(a2*a4*a9) + 
      (a1*a6^2*a8*f1*f5)/(a2*a4*a9) + (a3*a5^2*a7*f4*f6)/(a1*a8*a9) + 
      (a3*a5^2*f1*f4*f6)/(a2*a4*a9) + (a1*a5*a6*f1*f4*f6)/(a2*a4*a9) + 
      (a3*a5^3*a7*f1*f4*f6)/(a1*a2*a4*a8*a9) + (a5^2*a6*a7*f1*f4*f6)/
       (a2*a4*a8*a9) + (a3*a4*a5*f4*f7)/(a1*a8) + (a3*a5^2*f1*f4*f7)/
       (a1*a2*a8) + (a5*a6*f1*f4*f7)/(a2*a8), (a3^2*a5^2*a7*f5)/(a1*a2*a9) + 
      (a3*a5*a6*a7*f5)/(a2*a9) + (a3^2*a5^3*a7*f1*f5)/(a1*a2^2*a4*a9) + 
      (2*a3*a5^2*a6*a7*f1*f5)/(a2^2*a4*a9) + (a1*a5*a6^2*a7*f1*f5)/
       (a2^2*a4*a9) + (a3^2*a5^2*a8*f1*f5)/(a2^2*a4*a9) + 
      (2*a1*a3*a5*a6*a8*f1*f5)/(a2^2*a4*a9) + (a1^2*a6^2*a8*f1*f5)/
       (a2^2*a4*a9) + (a3*a5^2*a7*f3*f6)/(a1*a6*a8) + 
      (a1*a5*f1*f3*f6)/(a2*a4) + (a3*a5^2*f1*f3*f6)/(a2*a4*a6) + 
      (a5^2*a7*f1*f3*f6)/(a2*a4*a8) + (a3*a5^3*a7*f1*f3*f6)/
       (a1*a2*a4*a6*a8) + (a3*a5^2*a7*f4*f6)/(a2*a8*a9) + 
      (a3^2*a5^3*a7*f4*f6)/(a1*a2*a6*a8*a9) + (2*a1*a3*a5^2*f1*f4*f6)/
       (a2^2*a4*a9) + (a3^2*a5^3*f1*f4*f6)/(a2^2*a4*a6*a9) + 
      (a1^2*a5*a6*f1*f4*f6)/(a2^2*a4*a9) + (2*a3*a5^3*a7*f1*f4*f6)/
       (a2^2*a4*a8*a9) + (a3^2*a5^4*a7*f1*f4*f6)/(a1*a2^2*a4*a6*a8*a9) + 
      (a1*a5^2*a6*a7*f1*f4*f6)/(a2^2*a4*a8*a9) + (a3*a4*a5*a9*f3*f7)/
       (a1*a6*a8) + (a5*a9*f1*f3*f7)/(a2*a8) + (a3*a5^2*a9*f1*f3*f7)/
       (a1*a2*a6*a8) + (a3*a4*a5*f4*f7)/(a2*a8) + (a3^2*a4*a5^2*f4*f7)/
       (a1*a2*a6*a8) + (2*a3*a5^2*f1*f4*f7)/(a2^2*a8) + 
      (a3^2*a5^3*f1*f4*f7)/(a1*a2^2*a6*a8) + (a1*a5*a6*f1*f4*f7)/(a2^2*a8), 
     (a3^2*a5*a7*f5)/(a1*a2*a9) + (a3*a6*a7*f5)/(a2*a9) + (a3*f1*f5)/a2 + 
      (a1*a6*f1*f5)/(a2*a5) + (a3^2*a5^2*a7*f1*f5)/(a1*a2^2*a4*a9) + 
      (2*a3*a5*a6*a7*f1*f5)/(a2^2*a4*a9) + (a1*a6^2*a7*f1*f5)/(a2^2*a4*a9) + 
      (a3^2*a5*a8*f1*f5)/(a2^2*a4*a9) + (2*a1*a3*a6*a8*f1*f5)/(a2^2*a4*a9) + 
      (a1^2*a6^2*a8*f1*f5)/(a2^2*a4*a5*a9) + (a3*a5*a7*f3*f6)/(a1*a6*a8) + 
      (a1*f1*f3*f6)/(a2*a4) + (a3*a5*f1*f3*f6)/(a2*a4*a6) + 
      (a5*a7*f1*f3*f6)/(a2*a4*a8) + (a3*a5^2*a7*f1*f3*f6)/(a1*a2*a4*a6*a8) + 
      (a3*a5*a7*f4*f6)/(a2*a8*a9) + (a3^2*a5^2*a7*f4*f6)/(a1*a2*a6*a8*a9) + 
      (2*a1*a3*a5*f1*f4*f6)/(a2^2*a4*a9) + (a3^2*a5^2*f1*f4*f6)/
       (a2^2*a4*a6*a9) + (a1^2*a6*f1*f4*f6)/(a2^2*a4*a9) + 
      (2*a3*a5^2*a7*f1*f4*f6)/(a2^2*a4*a8*a9) + (a3^2*a5^3*a7*f1*f4*f6)/
       (a1*a2^2*a4*a6*a8*a9) + (a1*a5*a6*a7*f1*f4*f6)/(a2^2*a4*a8*a9) + 
      (a3*a4*a9*f3*f7)/(a1*a6*a8) + (a9*f1*f3*f7)/(a2*a8) + 
      (a3*a5*a9*f1*f3*f7)/(a1*a2*a6*a8) + (a3*a4*f4*f7)/(a2*a8) + 
      (a3^2*a4*a5*f4*f7)/(a1*a2*a6*a8) + (2*a3*a5*f1*f4*f7)/(a2^2*a8) + 
      (a3^2*a5^2*f1*f4*f7)/(a1*a2^2*a6*a8) + (a1*a6*f1*f4*f7)/(a2^2*a8), 
     (a3*a5*a7)/a1 + (a3*a5^2*a7*f1)/(a1*a2*a4) + (a5*a6*a7*f1)/(a2*a4) + 
      (a3*a5*a8*f1)/(a2*a4) + (a1*a6*a8*f1)/(a2*a4), 
     (a3*a6*a7*a8*f5)/(a1*a9) + (a6*a8*f1*f5)/a5 + (a3*a5*a6*a7*a8*f1*f5)/
       (a1*a2*a4*a9) + (a6^2*a7*a8*f1*f5)/(a2*a4*a9) + 
      (a3*a6*a8^2*f1*f5)/(a2*a4*a9) + (a1*a6^2*a8^2*f1*f5)/(a2*a4*a5*a9) + 
      (a3*a5*a7*f4*f6)/(a1*a9) + (a3*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a9) + 
      (a5*a6*a7*f1*f4*f6)/(a2*a4*a9) + (a3*a5*a8*f1*f4*f6)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f4*f6)/(a2*a4*a9), (a3*a5*a6*a7^2*f5)/(a1*a4*a9) + 
      (a3*a6*a7*a8*f5)/(a4*a9) + (a6*a7*f1*f5)/a4 + 
      (a1*a6*a8*f1*f5)/(a4*a5) + (a3*a5^2*a6*a7^2*f1*f5)/(a1*a2*a4^2*a9) + 
      (a5*a6^2*a7^2*f1*f5)/(a2*a4^2*a9) + (2*a3*a5*a6*a7*a8*f1*f5)/
       (a2*a4^2*a9) + (2*a1*a6^2*a7*a8*f1*f5)/(a2*a4^2*a9) + 
      (a1*a3*a6*a8^2*f1*f5)/(a2*a4^2*a9) + (a1^2*a6^2*a8^2*f1*f5)/
       (a2*a4^2*a5*a9) + (a3*a5*a7*f4*f6)/(a4*a9) + (a3*a5^2*a7^2*f4*f6)/
       (a1*a4*a8*a9) + (2*a3*a5^2*a7*f1*f4*f6)/(a2*a4^2*a9) + 
      (2*a1*a5*a6*a7*f1*f4*f6)/(a2*a4^2*a9) + (a3*a5^3*a7^2*f1*f4*f6)/
       (a1*a2*a4^2*a8*a9) + (a5^2*a6*a7^2*f1*f4*f6)/(a2*a4^2*a8*a9) + 
      (a1*a3*a5*a8*f1*f4*f6)/(a2*a4^2*a9) + (a1^2*a6*a8*f1*f4*f6)/
       (a2*a4^2*a9) + (a3*a5*a7*f4*f7)/(a1*a8) + (a3*a5*f1*f4*f7)/(a2*a4) + 
      (a1*a6*f1*f4*f7)/(a2*a4) + (a3*a5^2*a7*f1*f4*f7)/(a1*a2*a4*a8) + 
      (a5*a6*a7*f1*f4*f7)/(a2*a4*a8), (a4*a6*f1*f5*f7)/(a5*a7) + 
      (a3*a6*a8*f1*f5*f7)/(a2*a7*a9) + (a1*a6^2*a8*f1*f5*f7)/(a2*a5*a7*a9) + 
      (a3*a5*f1*f4*f6*f7)/(a2*a7*a9) + (a1*a6*f1*f4*f6*f7)/(a2*a7*a9) + 
      (a3*a6*a8*f5*f8)/(a1*a9) + (a6*a8*f1*f5*f8)/(a5*a7) + 
      (a3*a5*a6*a8*f1*f5*f8)/(a1*a2*a4*a9) + (a6^2*a8*f1*f5*f8)/(a2*a4*a9) + 
      (a3*a6*a8^2*f1*f5*f8)/(a2*a4*a7*a9) + (a1*a6^2*a8^2*f1*f5*f8)/
       (a2*a4*a5*a7*a9) + (a3*a5*f4*f6*f8)/(a1*a9) + 
      (a3*a5^2*f1*f4*f6*f8)/(a1*a2*a4*a9) + (a5*a6*f1*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5*a8*f1*f4*f6*f8)/(a2*a4*a7*a9) + (a1*a6*a8*f1*f4*f6*f8)/
       (a2*a4*a7*a9), (a3^2*a5*a7*a8*f5)/(a1*a2*a9) + 
      (a3*a6*a7*a8*f5)/(a2*a9) + (a3*a8*f1*f5)/a2 + 
      (a1*a6*a8*f1*f5)/(a2*a5) + (a3^2*a5^2*a7*a8*f1*f5)/(a1*a2^2*a4*a9) + 
      (2*a3*a5*a6*a7*a8*f1*f5)/(a2^2*a4*a9) + (a1*a6^2*a7*a8*f1*f5)/
       (a2^2*a4*a9) + (a3^2*a5*a8^2*f1*f5)/(a2^2*a4*a9) + 
      (2*a1*a3*a6*a8^2*f1*f5)/(a2^2*a4*a9) + (a1^2*a6^2*a8^2*f1*f5)/
       (a2^2*a4*a5*a9) + (a3*a5*a7*f3*f6)/(a1*a6) + 
      (a5*a7*f1*f3*f6)/(a2*a4) + (a3*a5^2*a7*f1*f3*f6)/(a1*a2*a4*a6) + 
      (a1*a8*f1*f3*f6)/(a2*a4) + (a3*a5*a8*f1*f3*f6)/(a2*a4*a6) + 
      (a3*a5*a7*f4*f6)/(a2*a9) + (a3^2*a5^2*a7*f4*f6)/(a1*a2*a6*a9) + 
      (2*a3*a5^2*a7*f1*f4*f6)/(a2^2*a4*a9) + (a3^2*a5^3*a7*f1*f4*f6)/
       (a1*a2^2*a4*a6*a9) + (a1*a5*a6*a7*f1*f4*f6)/(a2^2*a4*a9) + 
      (2*a1*a3*a5*a8*f1*f4*f6)/(a2^2*a4*a9) + (a3^2*a5^2*a8*f1*f4*f6)/
       (a2^2*a4*a6*a9) + (a1^2*a6*a8*f1*f4*f6)/(a2^2*a4*a9), 
     (a3^2*a5^2*a7^2*f5)/(a1*a2*a4*a9) + (a3*a5*a6*a7^2*f5)/(a2*a4*a9) + 
      (a3^2*a5*a7*a8*f5)/(a2*a4*a9) + (a1*a3*a6*a7*a8*f5)/(a2*a4*a9) + 
      (a3*a5*a7*f1*f5)/(a2*a4) + (a1*a6*a7*f1*f5)/(a2*a4) + 
      (a1*a3*a8*f1*f5)/(a2*a4) + (a1^2*a6*a8*f1*f5)/(a2*a4*a5) + 
      (a3^2*a5^3*a7^2*f1*f5)/(a1*a2^2*a4^2*a9) + (2*a3*a5^2*a6*a7^2*f1*f5)/
       (a2^2*a4^2*a9) + (a1*a5*a6^2*a7^2*f1*f5)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^2*a7*a8*f1*f5)/(a2^2*a4^2*a9) + (4*a1*a3*a5*a6*a7*a8*f1*f5)/
       (a2^2*a4^2*a9) + (2*a1^2*a6^2*a7*a8*f1*f5)/(a2^2*a4^2*a9) + 
      (a1*a3^2*a5*a8^2*f1*f5)/(a2^2*a4^2*a9) + (2*a1^2*a3*a6*a8^2*f1*f5)/
       (a2^2*a4^2*a9) + (a1^3*a6^2*a8^2*f1*f5)/(a2^2*a4^2*a5*a9) + 
      (a3*a5*a7*f3*f6)/(a4*a6) + (a3*a5^2*a7^2*f3*f6)/(a1*a4*a6*a8) + 
      (2*a1*a5*a7*f1*f3*f6)/(a2*a4^2) + (2*a3*a5^2*a7*f1*f3*f6)/
       (a2*a4^2*a6) + (a5^2*a7^2*f1*f3*f6)/(a2*a4^2*a8) + 
      (a3*a5^3*a7^2*f1*f3*f6)/(a1*a2*a4^2*a6*a8) + (a1^2*a8*f1*f3*f6)/
       (a2*a4^2) + (a1*a3*a5*a8*f1*f3*f6)/(a2*a4^2*a6) + 
      (a1*a3*a5*a7*f4*f6)/(a2*a4*a9) + (a3^2*a5^2*a7*f4*f6)/(a2*a4*a6*a9) + 
      (a3*a5^2*a7^2*f4*f6)/(a2*a4*a8*a9) + (a3^2*a5^3*a7^2*f4*f6)/
       (a1*a2*a4*a6*a8*a9) + (4*a1*a3*a5^2*a7*f1*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^3*a7*f1*f4*f6)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a5*a6*a7*f1*f4*f6)/(a2^2*a4^2*a9) + (2*a3*a5^3*a7^2*f1*f4*f6)/
       (a2^2*a4^2*a8*a9) + (a3^2*a5^4*a7^2*f1*f4*f6)/(a1*a2^2*a4^2*a6*a8*
        a9) + (a1*a5^2*a6*a7^2*f1*f4*f6)/(a2^2*a4^2*a8*a9) + 
      (2*a1^2*a3*a5*a8*f1*f4*f6)/(a2^2*a4^2*a9) + (a1*a3^2*a5^2*a8*f1*f4*f6)/
       (a2^2*a4^2*a6*a9) + (a1^3*a6*a8*f1*f4*f6)/(a2^2*a4^2*a9) + 
      (a3*a5*a7*a9*f3*f7)/(a1*a6*a8) + (a1*a9*f1*f3*f7)/(a2*a4) + 
      (a3*a5*a9*f1*f3*f7)/(a2*a4*a6) + (a5*a7*a9*f1*f3*f7)/(a2*a4*a8) + 
      (a3*a5^2*a7*a9*f1*f3*f7)/(a1*a2*a4*a6*a8) + (a3*a5*a7*f4*f7)/(a2*a8) + 
      (a3^2*a5^2*a7*f4*f7)/(a1*a2*a6*a8) + (2*a1*a3*a5*f1*f4*f7)/(a2^2*a4) + 
      (a3^2*a5^2*f1*f4*f7)/(a2^2*a4*a6) + (a1^2*a6*f1*f4*f7)/(a2^2*a4) + 
      (2*a3*a5^2*a7*f1*f4*f7)/(a2^2*a4*a8) + (a3^2*a5^3*a7*f1*f4*f7)/
       (a1*a2^2*a4*a6*a8) + (a1*a5*a6*a7*f1*f4*f7)/(a2^2*a4*a8), 
     (a3*a4*f1*f5*f7)/(a2*a7) + (a1*a4*a6*f1*f5*f7)/(a2*a5*a7) + 
      (a3^2*a5*a8*f1*f5*f7)/(a2^2*a7*a9) + (2*a1*a3*a6*a8*f1*f5*f7)/
       (a2^2*a7*a9) + (a1^2*a6^2*a8*f1*f5*f7)/(a2^2*a5*a7*a9) + 
      (a1*f1*f3*f6*f7)/(a2*a7) + (a3*a5*f1*f3*f6*f7)/(a2*a6*a7) + 
      (2*a1*a3*a5*f1*f4*f6*f7)/(a2^2*a7*a9) + (a3^2*a5^2*f1*f4*f6*f7)/
       (a2^2*a6*a7*a9) + (a1^2*a6*f1*f4*f6*f7)/(a2^2*a7*a9) + 
      (a3^2*a5*a8*f5*f8)/(a1*a2*a9) + (a3*a6*a8*f5*f8)/(a2*a9) + 
      (a3*a8*f1*f5*f8)/(a2*a7) + (a1*a6*a8*f1*f5*f8)/(a2*a5*a7) + 
      (a3^2*a5^2*a8*f1*f5*f8)/(a1*a2^2*a4*a9) + (2*a3*a5*a6*a8*f1*f5*f8)/
       (a2^2*a4*a9) + (a1*a6^2*a8*f1*f5*f8)/(a2^2*a4*a9) + 
      (a3^2*a5*a8^2*f1*f5*f8)/(a2^2*a4*a7*a9) + (2*a1*a3*a6*a8^2*f1*f5*f8)/
       (a2^2*a4*a7*a9) + (a1^2*a6^2*a8^2*f1*f5*f8)/(a2^2*a4*a5*a7*a9) + 
      (a3*a5*f3*f6*f8)/(a1*a6) + (a5*f1*f3*f6*f8)/(a2*a4) + 
      (a3*a5^2*f1*f3*f6*f8)/(a1*a2*a4*a6) + (a1*a8*f1*f3*f6*f8)/(a2*a4*a7) + 
      (a3*a5*a8*f1*f3*f6*f8)/(a2*a4*a6*a7) + (a3*a5*f4*f6*f8)/(a2*a9) + 
      (a3^2*a5^2*f4*f6*f8)/(a1*a2*a6*a9) + (2*a3*a5^2*f1*f4*f6*f8)/
       (a2^2*a4*a9) + (a3^2*a5^3*f1*f4*f6*f8)/(a1*a2^2*a4*a6*a9) + 
      (a1*a5*a6*f1*f4*f6*f8)/(a2^2*a4*a9) + (2*a1*a3*a5*a8*f1*f4*f6*f8)/
       (a2^2*a4*a7*a9) + (a3^2*a5^2*a8*f1*f4*f6*f8)/(a2^2*a4*a6*a7*a9) + 
      (a1^2*a6*a8*f1*f4*f6*f8)/(a2^2*a4*a7*a9), (a1*a3*f1*f5*f7)/(a2*a7) + 
      (a1^2*a6*f1*f5*f7)/(a2*a5*a7) + (a3^2*a5^2*f1*f5*f7)/(a2^2*a4*a9) + 
      (2*a1*a3*a5*a6*f1*f5*f7)/(a2^2*a4*a9) + (a1^2*a6^2*f1*f5*f7)/
       (a2^2*a4*a9) + (a1*a3^2*a5*a8*f1*f5*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a3*a6*a8*f1*f5*f7)/(a2^2*a4*a7*a9) + (a1^3*a6^2*a8*f1*f5*f7)/
       (a2^2*a4*a5*a7*a9) + (a1^2*f1*f3*f6*f7)/(a2*a4*a7) + 
      (a1*a3*a5*f1*f3*f6*f7)/(a2*a4*a6*a7) + (a1*a5*f1*f3*f6*f7)/(a2*a4*a8) + 
      (a3*a5^2*f1*f3*f6*f7)/(a2*a4*a6*a8) + (2*a1^2*a3*a5*f1*f4*f6*f7)/
       (a2^2*a4*a7*a9) + (a1*a3^2*a5^2*f1*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^3*a6*f1*f4*f6*f7)/(a2^2*a4*a7*a9) + (2*a1*a3*a5^2*f1*f4*f6*f7)/
       (a2^2*a4*a8*a9) + (a3^2*a5^3*f1*f4*f6*f7)/(a2^2*a4*a6*a8*a9) + 
      (a1^2*a5*a6*f1*f4*f6*f7)/(a2^2*a4*a8*a9) + (a1*a9*f1*f3*f7^2)/
       (a2*a7*a8) + (a3*a5*a9*f1*f3*f7^2)/(a2*a6*a7*a8) + 
      (2*a1*a3*a5*f1*f4*f7^2)/(a2^2*a7*a8) + (a3^2*a5^2*f1*f4*f7^2)/
       (a2^2*a6*a7*a8) + (a1^2*a6*f1*f4*f7^2)/(a2^2*a7*a8) + 
      (a3^2*a5^2*a7*f5*f8)/(a1*a2*a4*a9) + (a3*a5*a6*a7*f5*f8)/(a2*a4*a9) + 
      (a3^2*a5*a8*f5*f8)/(a2*a4*a9) + (a1*a3*a6*a8*f5*f8)/(a2*a4*a9) + 
      (a3*a5*f1*f5*f8)/(a2*a4) + (a1*a6*f1*f5*f8)/(a2*a4) + 
      (a1*a3*a8*f1*f5*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f5*f8)/(a2*a4*a5*a7) + 
      (a3^2*a5^3*a7*f1*f5*f8)/(a1*a2^2*a4^2*a9) + (2*a3*a5^2*a6*a7*f1*f5*f8)/
       (a2^2*a4^2*a9) + (a1*a5*a6^2*a7*f1*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^2*a8*f1*f5*f8)/(a2^2*a4^2*a9) + (4*a1*a3*a5*a6*a8*f1*f5*f8)/
       (a2^2*a4^2*a9) + (2*a1^2*a6^2*a8*f1*f5*f8)/(a2^2*a4^2*a9) + 
      (a1*a3^2*a5*a8^2*f1*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a3*a6*a8^2*f1*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a3*a5*f3*f6*f8)/(a4*a6) + (a3*a5^2*a7*f3*f6*f8)/(a1*a4*a6*a8) + 
      (2*a1*a5*f1*f3*f6*f8)/(a2*a4^2) + (2*a3*a5^2*f1*f3*f6*f8)/
       (a2*a4^2*a6) + (a5^2*a7*f1*f3*f6*f8)/(a2*a4^2*a8) + 
      (a3*a5^3*a7*f1*f3*f6*f8)/(a1*a2*a4^2*a6*a8) + (a1^2*a8*f1*f3*f6*f8)/
       (a2*a4^2*a7) + (a1*a3*a5*a8*f1*f3*f6*f8)/(a2*a4^2*a6*a7) + 
      (a1*a3*a5*f4*f6*f8)/(a2*a4*a9) + (a3^2*a5^2*f4*f6*f8)/(a2*a4*a6*a9) + 
      (a3*a5^2*a7*f4*f6*f8)/(a2*a4*a8*a9) + (a3^2*a5^3*a7*f4*f6*f8)/
       (a1*a2*a4*a6*a8*a9) + (4*a1*a3*a5^2*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^3*f1*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a5*a6*f1*f4*f6*f8)/(a2^2*a4^2*a9) + (2*a3*a5^3*a7*f1*f4*f6*f8)/
       (a2^2*a4^2*a8*a9) + (a3^2*a5^4*a7*f1*f4*f6*f8)/
       (a1*a2^2*a4^2*a6*a8*a9) + (a1*a5^2*a6*a7*f1*f4*f6*f8)/
       (a2^2*a4^2*a8*a9) + (2*a1^2*a3*a5*a8*f1*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1*a3^2*a5^2*a8*f1*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^3*a6*a8*f1*f4*f6*f8)/(a2^2*a4^2*a7*a9) + (a3*a5*a9*f3*f7*f8)/
       (a1*a6*a8) + (a1*a9*f1*f3*f7*f8)/(a2*a4*a7) + 
      (a3*a5*a9*f1*f3*f7*f8)/(a2*a4*a6*a7) + (a5*a9*f1*f3*f7*f8)/(a2*a4*a8) + 
      (a3*a5^2*a9*f1*f3*f7*f8)/(a1*a2*a4*a6*a8) + (a3*a5*f4*f7*f8)/(a2*a8) + 
      (a3^2*a5^2*f4*f7*f8)/(a1*a2*a6*a8) + (2*a1*a3*a5*f1*f4*f7*f8)/
       (a2^2*a4*a7) + (a3^2*a5^2*f1*f4*f7*f8)/(a2^2*a4*a6*a7) + 
      (a1^2*a6*f1*f4*f7*f8)/(a2^2*a4*a7) + (2*a3*a5^2*f1*f4*f7*f8)/
       (a2^2*a4*a8) + (a3^2*a5^3*f1*f4*f7*f8)/(a1*a2^2*a4*a6*a8) + 
      (a1*a5*a6*f1*f4*f7*f8)/(a2^2*a4*a8), (a3*f1*f5*f7)/a2 + 
      (a1*a6*f1*f5*f7)/(a2*a5) + (2*a1*a3*a8*f1*f5*f7)/(a2*a5*a7) + 
      (2*a1^2*a6*a8*f1*f5*f7)/(a2*a5^2*a7) + (a3^2*a5*a8*f1*f5*f7)/
       (a2^2*a4*a9) + (2*a1*a3*a6*a8*f1*f5*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^2*a8*f1*f5*f7)/(a2^2*a4*a5*a9) + (a1*a3^2*a8^2*f1*f5*f7)/
       (a2^2*a4*a7*a9) + (2*a1^2*a3*a6*a8^2*f1*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f5*f7)/(a2^2*a4*a5^2*a7*a9) + 
      (a1*a4*a9*f1*f5*f7)/(a5^2*a7) + (a1*f1*f3*f6*f7)/(a2*a4) + 
      (a3*a5*f1*f3*f6*f7)/(a2*a4*a6) + (a1^2*a8*f1*f3*f6*f7)/(a2*a4*a5*a7) + 
      (a1*a3*a8*f1*f3*f6*f7)/(a2*a4*a6*a7) + (a1*a9*f1*f3*f6*f7)/(a5*a6*a7) + 
      (a1^2*f1*f4*f6*f7)/(a2*a5*a7) + (a1*a3*f1*f4*f6*f7)/(a2*a6*a7) + 
      (2*a1*a3*a5*f1*f4*f6*f7)/(a2^2*a4*a9) + (a3^2*a5^2*f1*f4*f6*f7)/
       (a2^2*a4*a6*a9) + (a1^2*a6*f1*f4*f6*f7)/(a2^2*a4*a9) + 
      (2*a1^2*a3*a8*f1*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (a1*a3^2*a5*a8*f1*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^3*a6*a8*f1*f4*f6*f7)/(a2^2*a4*a5*a7*a9) + (a3*a8*f5*f8)/a5 + 
      (a3^2*a5*a7*a8*f5*f8)/(a1*a2*a4*a9) + (a3*a6*a7*a8*f5*f8)/(a2*a4*a9) + 
      (a3^2*a8^2*f5*f8)/(a2*a4*a9) + (a1*a3*a6*a8^2*f5*f8)/(a2*a4*a5*a9) + 
      (2*a3*a8*f1*f5*f8)/(a2*a4) + (2*a1*a6*a8*f1*f5*f8)/(a2*a4*a5) + 
      (2*a1*a3*a8^2*f1*f5*f8)/(a2*a4*a5*a7) + (2*a1^2*a6*a8^2*f1*f5*f8)/
       (a2*a4*a5^2*a7) + (a3^2*a5^2*a7*a8*f1*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a3*a5*a6*a7*a8*f1*f5*f8)/(a2^2*a4^2*a9) + (a1*a6^2*a7*a8*f1*f5*f8)/
       (a2^2*a4^2*a9) + (2*a3^2*a5*a8^2*f1*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a3*a6*a8^2*f1*f5*f8)/(a2^2*a4^2*a9) + (2*a1^2*a6^2*a8^2*f1*f5*f8)/
       (a2^2*a4^2*a5*a9) + (a1*a3^2*a8^3*f1*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a3*a6*a8^3*f1*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^3*a6^2*a8^3*f1*f5*f8)/(a2^2*a4^2*a5^2*a7*a9) + 
      (a1*a8*a9*f1*f5*f8)/(a5^2*a7) + (a3*a5*a7*f3*f6*f8)/(a1*a4*a6) + 
      (a3*a8*f3*f6*f8)/(a4*a6) + (a5*a7*f1*f3*f6*f8)/(a2*a4^2) + 
      (a3*a5^2*a7*f1*f3*f6*f8)/(a1*a2*a4^2*a6) + (2*a1*a8*f1*f3*f6*f8)/
       (a2*a4^2) + (2*a3*a5*a8*f1*f3*f6*f8)/(a2*a4^2*a6) + 
      (a1^2*a8^2*f1*f3*f6*f8)/(a2*a4^2*a5*a7) + (a1*a3*a8^2*f1*f3*f6*f8)/
       (a2*a4^2*a6*a7) + (a9*f1*f3*f6*f8)/(a4*a6) + (a1*a8*a9*f1*f3*f6*f8)/
       (a4*a5*a6*a7) + (a3*a5*a7*f4*f6*f8)/(a2*a4*a9) + 
      (a3^2*a5^2*a7*f4*f6*f8)/(a1*a2*a4*a6*a9) + (a1*a3*a8*f4*f6*f8)/
       (a2*a4*a9) + (a3^2*a5*a8*f4*f6*f8)/(a2*a4*a6*a9) + 
      (a1*f1*f4*f6*f8)/(a2*a4) + (a3*a5*f1*f4*f6*f8)/(a2*a4*a6) + 
      (a1^2*a8*f1*f4*f6*f8)/(a2*a4*a5*a7) + (a1*a3*a8*f1*f4*f6*f8)/
       (a2*a4*a6*a7) + (2*a3*a5^2*a7*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (a3^2*a5^3*a7*f1*f4*f6*f8)/(a1*a2^2*a4^2*a6*a9) + 
      (a1*a5*a6*a7*f1*f4*f6*f8)/(a2^2*a4^2*a9) + (4*a1*a3*a5*a8*f1*f4*f6*f8)/
       (a2^2*a4^2*a9) + (2*a3^2*a5^2*a8*f1*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a6*a8*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a3*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1*a3^2*a5*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^3*a6*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a5*a7*a9), 
     (a5*a6*a7*f2*f5)/(a1*a9) + (a5^2*a6*a7*f1*f2*f5)/(a1*a2*a4*a9) + 
      (a5*a6^2*a7*f1*f2*f5)/(a2*a3*a4*a9) + (a5*a6*a8*f1*f2*f5)/(a2*a4*a9) + 
      (a1*a6^2*a8*f1*f2*f5)/(a2*a3*a4*a9) + (a5*a6*a7*f1*f3*f5)/(a3*a4*a9) + 
      (a1*a6*a8*f1*f3*f5)/(a3*a4*a9) + (a5^2*a7*f2*f4*f6)/(a1*a8*a9) + 
      (a5^2*f1*f2*f4*f6)/(a2*a4*a9) + (a1*a5*a6*f1*f2*f4*f6)/(a2*a3*a4*a9) + 
      (a5^3*a7*f1*f2*f4*f6)/(a1*a2*a4*a8*a9) + (a5^2*a6*a7*f1*f2*f4*f6)/
       (a2*a3*a4*a8*a9) + (a1*a5*f1*f3*f4*f6)/(a3*a4*a9) + 
      (a5^2*a7*f1*f3*f4*f6)/(a3*a4*a8*a9) + (a4*a5*f2*f4*f7)/(a1*a8) + 
      (a5^2*f1*f2*f4*f7)/(a1*a2*a8) + (a5*a6*f1*f2*f4*f7)/(a2*a3*a8) + 
      (a5*f1*f3*f4*f7)/(a3*a8), (a3*a5^2*a7*f2*f5)/(a1*a2*a9) + 
      (a5*a6*a7*f2*f5)/(a2*a9) + (a3*a5^3*a7*f1*f2*f5)/(a1*a2^2*a4*a9) + 
      (2*a5^2*a6*a7*f1*f2*f5)/(a2^2*a4*a9) + (a1*a5*a6^2*a7*f1*f2*f5)/
       (a2^2*a3*a4*a9) + (a3*a5^2*a8*f1*f2*f5)/(a2^2*a4*a9) + 
      (2*a1*a5*a6*a8*f1*f2*f5)/(a2^2*a4*a9) + (a1^2*a6^2*a8*f1*f2*f5)/
       (a2^2*a3*a4*a9) + (a5^2*a7*f1*f3*f5)/(a2*a4*a9) + 
      (a1*a5*a6*a7*f1*f3*f5)/(a2*a3*a4*a9) + (a1*a5*a8*f1*f3*f5)/(a2*a4*a9) + 
      (a1^2*a6*a8*f1*f3*f5)/(a2*a3*a4*a9) + (a5^2*a7*f2*f3*f6)/(a1*a6*a8) + 
      (a1*a5*f1*f2*f3*f6)/(a2*a3*a4) + (a5^2*f1*f2*f3*f6)/(a2*a4*a6) + 
      (a5^2*a7*f1*f2*f3*f6)/(a2*a3*a4*a8) + (a5^3*a7*f1*f2*f3*f6)/
       (a1*a2*a4*a6*a8) + (a1*a5*f1*f3^2*f6)/(a3*a4*a6) + 
      (a5^2*a7*f1*f3^2*f6)/(a3*a4*a6*a8) + (a5^2*a7*f2*f4*f6)/(a2*a8*a9) + 
      (a3*a5^3*a7*f2*f4*f6)/(a1*a2*a6*a8*a9) + (2*a1*a5^2*f1*f2*f4*f6)/
       (a2^2*a4*a9) + (a3*a5^3*f1*f2*f4*f6)/(a2^2*a4*a6*a9) + 
      (a1^2*a5*a6*f1*f2*f4*f6)/(a2^2*a3*a4*a9) + (2*a5^3*a7*f1*f2*f4*f6)/
       (a2^2*a4*a8*a9) + (a3*a5^4*a7*f1*f2*f4*f6)/(a1*a2^2*a4*a6*a8*a9) + 
      (a1*a5^2*a6*a7*f1*f2*f4*f6)/(a2^2*a3*a4*a8*a9) + 
      (a1^2*a5*f1*f3*f4*f6)/(a2*a3*a4*a9) + (a1*a5^2*f1*f3*f4*f6)/
       (a2*a4*a6*a9) + (a1*a5^2*a7*f1*f3*f4*f6)/(a2*a3*a4*a8*a9) + 
      (a5^3*a7*f1*f3*f4*f6)/(a2*a4*a6*a8*a9) + (a4*a5*a9*f2*f3*f7)/
       (a1*a6*a8) + (a5*a9*f1*f2*f3*f7)/(a2*a3*a8) + 
      (a5^2*a9*f1*f2*f3*f7)/(a1*a2*a6*a8) + (a5*a9*f1*f3^2*f7)/(a3*a6*a8) + 
      (a4*a5*f2*f4*f7)/(a2*a8) + (a3*a4*a5^2*f2*f4*f7)/(a1*a2*a6*a8) + 
      (2*a5^2*f1*f2*f4*f7)/(a2^2*a8) + (a3*a5^3*f1*f2*f4*f7)/
       (a1*a2^2*a6*a8) + (a1*a5*a6*f1*f2*f4*f7)/(a2^2*a3*a8) + 
      (a1*a5*f1*f3*f4*f7)/(a2*a3*a8) + (a5^2*f1*f3*f4*f7)/(a2*a6*a8), 
     (a6*a7*a8*f2*f5)/(a1*a9) + (a6*a8*f1*f2*f5)/(a3*a5) + 
      (a5*a6*a7*a8*f1*f2*f5)/(a1*a2*a4*a9) + (a6^2*a7*a8*f1*f2*f5)/
       (a2*a3*a4*a9) + (a6*a8^2*f1*f2*f5)/(a2*a4*a9) + 
      (a1*a6^2*a8^2*f1*f2*f5)/(a2*a3*a4*a5*a9) + (a2*a8*f1*f3*f5)/(a3*a5) + 
      (a6*a7*a8*f1*f3*f5)/(a3*a4*a9) + (a1*a6*a8^2*f1*f3*f5)/(a3*a4*a5*a9) + 
      (a5*a7*f2*f4*f6)/(a1*a9) + (a5^2*a7*f1*f2*f4*f6)/(a1*a2*a4*a9) + 
      (a5*a6*a7*f1*f2*f4*f6)/(a2*a3*a4*a9) + (a5*a8*f1*f2*f4*f6)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f2*f4*f6)/(a2*a3*a4*a9) + (a5*a7*f1*f3*f4*f6)/(a3*a4*a9) + 
      (a1*a8*f1*f3*f4*f6)/(a3*a4*a9), (a5*a6*a7^2*f2*f5)/(a1*a4*a9) + 
      (a6*a7*a8*f2*f5)/(a4*a9) + (a6*a7*f1*f2*f5)/(a3*a4) + 
      (a1*a6*a8*f1*f2*f5)/(a3*a4*a5) + (a5^2*a6*a7^2*f1*f2*f5)/
       (a1*a2*a4^2*a9) + (a5*a6^2*a7^2*f1*f2*f5)/(a2*a3*a4^2*a9) + 
      (2*a5*a6*a7*a8*f1*f2*f5)/(a2*a4^2*a9) + (2*a1*a6^2*a7*a8*f1*f2*f5)/
       (a2*a3*a4^2*a9) + (a1*a6*a8^2*f1*f2*f5)/(a2*a4^2*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f5)/(a2*a3*a4^2*a5*a9) + 
      (a2*a7*f1*f3*f5)/(a3*a4) + (a1*a2*a8*f1*f3*f5)/(a3*a4*a5) + 
      (a5*a6*a7^2*f1*f3*f5)/(a3*a4^2*a9) + (2*a1*a6*a7*a8*f1*f3*f5)/
       (a3*a4^2*a9) + (a1^2*a6*a8^2*f1*f3*f5)/(a3*a4^2*a5*a9) + 
      (a5*a7*f2*f4*f6)/(a4*a9) + (a5^2*a7^2*f2*f4*f6)/(a1*a4*a8*a9) + 
      (2*a5^2*a7*f1*f2*f4*f6)/(a2*a4^2*a9) + (2*a1*a5*a6*a7*f1*f2*f4*f6)/
       (a2*a3*a4^2*a9) + (a5^3*a7^2*f1*f2*f4*f6)/(a1*a2*a4^2*a8*a9) + 
      (a5^2*a6*a7^2*f1*f2*f4*f6)/(a2*a3*a4^2*a8*a9) + 
      (a1*a5*a8*f1*f2*f4*f6)/(a2*a4^2*a9) + (a1^2*a6*a8*f1*f2*f4*f6)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a7*f1*f3*f4*f6)/(a3*a4^2*a9) + 
      (a5^2*a7^2*f1*f3*f4*f6)/(a3*a4^2*a8*a9) + (a1^2*a8*f1*f3*f4*f6)/
       (a3*a4^2*a9) + (a5*a7*f2*f4*f7)/(a1*a8) + (a5*f1*f2*f4*f7)/(a2*a4) + 
      (a1*a6*f1*f2*f4*f7)/(a2*a3*a4) + (a5^2*a7*f1*f2*f4*f7)/(a1*a2*a4*a8) + 
      (a5*a6*a7*f1*f2*f4*f7)/(a2*a3*a4*a8) + (a1*f1*f3*f4*f7)/(a3*a4) + 
      (a5*a7*f1*f3*f4*f7)/(a3*a4*a8), (a4*a6*f1*f2*f5*f7)/(a3*a5*a7) + 
      (a6*a8*f1*f2*f5*f7)/(a2*a7*a9) + (a1*a6^2*a8*f1*f2*f5*f7)/
       (a2*a3*a5*a7*a9) + (a2*a4*f1*f3*f5*f7)/(a3*a5*a7) + 
      (a1*a6*a8*f1*f3*f5*f7)/(a3*a5*a7*a9) + (a5*f1*f2*f4*f6*f7)/(a2*a7*a9) + 
      (a1*a6*f1*f2*f4*f6*f7)/(a2*a3*a7*a9) + (a1*f1*f3*f4*f6*f7)/(a3*a7*a9) + 
      (a6*a8*f2*f5*f8)/(a1*a9) + (a6*a8*f1*f2*f5*f8)/(a3*a5*a7) + 
      (a5*a6*a8*f1*f2*f5*f8)/(a1*a2*a4*a9) + (a6^2*a8*f1*f2*f5*f8)/
       (a2*a3*a4*a9) + (a6*a8^2*f1*f2*f5*f8)/(a2*a4*a7*a9) + 
      (a1*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a2*a8*f1*f3*f5*f8)/(a3*a5*a7) + (a6*a8*f1*f3*f5*f8)/(a3*a4*a9) + 
      (a1*a6*a8^2*f1*f3*f5*f8)/(a3*a4*a5*a7*a9) + (a5*f2*f4*f6*f8)/(a1*a9) + 
      (a5^2*f1*f2*f4*f6*f8)/(a1*a2*a4*a9) + (a5*a6*f1*f2*f4*f6*f8)/
       (a2*a3*a4*a9) + (a5*a8*f1*f2*f4*f6*f8)/(a2*a4*a7*a9) + 
      (a1*a6*a8*f1*f2*f4*f6*f8)/(a2*a3*a4*a7*a9) + (a5*f1*f3*f4*f6*f8)/
       (a3*a4*a9) + (a1*a8*f1*f3*f4*f6*f8)/(a3*a4*a7*a9), 
     (a1*a6*f1*f2*f5*f7)/(a3*a5*a7) + (a5*a6*f1*f2*f5*f7)/(a2*a4*a9) + 
      (a1*a6^2*f1*f2*f5*f7)/(a2*a3*a4*a9) + (a1*a6*a8*f1*f2*f5*f7)/
       (a2*a4*a7*a9) + (a1^2*a6^2*a8*f1*f2*f5*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f5*f7)/(a3*a5*a7) + (a1*a6*f1*f3*f5*f7)/(a3*a4*a9) + 
      (a1^2*a6*a8*f1*f3*f5*f7)/(a3*a4*a5*a7*a9) + (a1*a5*f1*f2*f4*f6*f7)/
       (a2*a4*a7*a9) + (a1^2*a6*f1*f2*f4*f6*f7)/(a2*a3*a4*a7*a9) + 
      (a5^2*f1*f2*f4*f6*f7)/(a2*a4*a8*a9) + (a1*a5*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a4*a8*a9) + (a1^2*f1*f3*f4*f6*f7)/(a3*a4*a7*a9) + 
      (a1*a5*f1*f3*f4*f6*f7)/(a3*a4*a8*a9) + (a5*f1*f2*f4*f7^2)/(a2*a7*a8) + 
      (a1*a6*f1*f2*f4*f7^2)/(a2*a3*a7*a8) + (a1*f1*f3*f4*f7^2)/(a3*a7*a8) + 
      (a5*a6*a7*f2*f5*f8)/(a1*a4*a9) + (a6*a8*f2*f5*f8)/(a4*a9) + 
      (a6*f1*f2*f5*f8)/(a3*a4) + (a1*a6*a8*f1*f2*f5*f8)/(a3*a4*a5*a7) + 
      (a5^2*a6*a7*f1*f2*f5*f8)/(a1*a2*a4^2*a9) + (a5*a6^2*a7*f1*f2*f5*f8)/
       (a2*a3*a4^2*a9) + (2*a5*a6*a8*f1*f2*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6^2*a8*f1*f2*f5*f8)/(a2*a3*a4^2*a9) + (a1*a6*a8^2*f1*f2*f5*f8)/
       (a2*a4^2*a7*a9) + (a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a2*f1*f3*f5*f8)/(a3*a4) + (a1*a2*a8*f1*f3*f5*f8)/(a3*a4*a5*a7) + 
      (a5*a6*a7*f1*f3*f5*f8)/(a3*a4^2*a9) + (2*a1*a6*a8*f1*f3*f5*f8)/
       (a3*a4^2*a9) + (a1^2*a6*a8^2*f1*f3*f5*f8)/(a3*a4^2*a5*a7*a9) + 
      (a5*f2*f4*f6*f8)/(a4*a9) + (a5^2*a7*f2*f4*f6*f8)/(a1*a4*a8*a9) + 
      (2*a5^2*f1*f2*f4*f6*f8)/(a2*a4^2*a9) + (2*a1*a5*a6*f1*f2*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (a5^3*a7*f1*f2*f4*f6*f8)/(a1*a2*a4^2*a8*a9) + 
      (a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a8*a9) + 
      (a1*a5*a8*f1*f2*f4*f6*f8)/(a2*a4^2*a7*a9) + (a1^2*a6*a8*f1*f2*f4*f6*f8)/
       (a2*a3*a4^2*a7*a9) + (2*a1*a5*f1*f3*f4*f6*f8)/(a3*a4^2*a9) + 
      (a5^2*a7*f1*f3*f4*f6*f8)/(a3*a4^2*a8*a9) + (a1^2*a8*f1*f3*f4*f6*f8)/
       (a3*a4^2*a7*a9) + (a5*f2*f4*f7*f8)/(a1*a8) + (a5*f1*f2*f4*f7*f8)/
       (a2*a4*a7) + (a1*a6*f1*f2*f4*f7*f8)/(a2*a3*a4*a7) + 
      (a5^2*f1*f2*f4*f7*f8)/(a1*a2*a4*a8) + (a5*a6*f1*f2*f4*f7*f8)/
       (a2*a3*a4*a8) + (a1*f1*f3*f4*f7*f8)/(a3*a4*a7) + 
      (a5*f1*f3*f4*f7*f8)/(a3*a4*a8), (a3*a5^2*a7^2*f2*f5)/(a1*a2*a4*a9) + 
      (a5*a6*a7^2*f2*f5)/(a2*a4*a9) + (a3*a5*a7*a8*f2*f5)/(a2*a4*a9) + 
      (a1*a6*a7*a8*f2*f5)/(a2*a4*a9) + (a5*a7*f1*f2*f5)/(a2*a4) + 
      (a1*a6*a7*f1*f2*f5)/(a2*a3*a4) + (a1*a8*f1*f2*f5)/(a2*a4) + 
      (a1^2*a6*a8*f1*f2*f5)/(a2*a3*a4*a5) + (a3*a5^3*a7^2*f1*f2*f5)/
       (a1*a2^2*a4^2*a9) + (2*a5^2*a6*a7^2*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (a1*a5*a6^2*a7^2*f1*f2*f5)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a7*a8*f1*f2*f5)/(a2^2*a4^2*a9) + (4*a1*a5*a6*a7*a8*f1*f2*f5)/
       (a2^2*a4^2*a9) + (2*a1^2*a6^2*a7*a8*f1*f2*f5)/(a2^2*a3*a4^2*a9) + 
      (a1*a3*a5*a8^2*f1*f2*f5)/(a2^2*a4^2*a9) + (2*a1^2*a6*a8^2*f1*f2*f5)/
       (a2^2*a4^2*a9) + (a1^3*a6^2*a8^2*f1*f2*f5)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a7*f1*f3*f5)/(a3*a4) + (a1^2*a8*f1*f3*f5)/(a3*a4*a5) + 
      (a5^2*a7^2*f1*f3*f5)/(a2*a4^2*a9) + (a1*a5*a6*a7^2*f1*f3*f5)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a7*a8*f1*f3*f5)/(a2*a4^2*a9) + 
      (2*a1^2*a6*a7*a8*f1*f3*f5)/(a2*a3*a4^2*a9) + (a1^2*a8^2*f1*f3*f5)/
       (a2*a4^2*a9) + (a1^3*a6*a8^2*f1*f3*f5)/(a2*a3*a4^2*a5*a9) + 
      (a5*a7*f2*f3*f6)/(a4*a6) + (a5^2*a7^2*f2*f3*f6)/(a1*a4*a6*a8) + 
      (2*a1*a5*a7*f1*f2*f3*f6)/(a2*a3*a4^2) + (2*a5^2*a7*f1*f2*f3*f6)/
       (a2*a4^2*a6) + (a5^2*a7^2*f1*f2*f3*f6)/(a2*a3*a4^2*a8) + 
      (a5^3*a7^2*f1*f2*f3*f6)/(a1*a2*a4^2*a6*a8) + (a1^2*a8*f1*f2*f3*f6)/
       (a2*a3*a4^2) + (a1*a5*a8*f1*f2*f3*f6)/(a2*a4^2*a6) + 
      (2*a1*a5*a7*f1*f3^2*f6)/(a3*a4^2*a6) + (a5^2*a7^2*f1*f3^2*f6)/
       (a3*a4^2*a6*a8) + (a1^2*a8*f1*f3^2*f6)/(a3*a4^2*a6) + 
      (a1*a5*a7*f2*f4*f6)/(a2*a4*a9) + (a3*a5^2*a7*f2*f4*f6)/(a2*a4*a6*a9) + 
      (a5^2*a7^2*f2*f4*f6)/(a2*a4*a8*a9) + (a3*a5^3*a7^2*f2*f4*f6)/
       (a1*a2*a4*a6*a8*a9) + (4*a1*a5^2*a7*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*a7*f1*f2*f4*f6)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a5*a6*a7*f1*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (2*a5^3*a7^2*f1*f2*f4*f6)/(a2^2*a4^2*a8*a9) + 
      (a3*a5^4*a7^2*f1*f2*f4*f6)/(a1*a2^2*a4^2*a6*a8*a9) + 
      (a1*a5^2*a6*a7^2*f1*f2*f4*f6)/(a2^2*a3*a4^2*a8*a9) + 
      (2*a1^2*a5*a8*f1*f2*f4*f6)/(a2^2*a4^2*a9) + (a1*a3*a5^2*a8*f1*f2*f4*f6)/
       (a2^2*a4^2*a6*a9) + (a1^3*a6*a8*f1*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a5*a7*f1*f3*f4*f6)/(a2*a3*a4^2*a9) + (2*a1*a5^2*a7*f1*f3*f4*f6)/
       (a2*a4^2*a6*a9) + (a1*a5^2*a7^2*f1*f3*f4*f6)/(a2*a3*a4^2*a8*a9) + 
      (a5^3*a7^2*f1*f3*f4*f6)/(a2*a4^2*a6*a8*a9) + (a1^3*a8*f1*f3*f4*f6)/
       (a2*a3*a4^2*a9) + (a1^2*a5*a8*f1*f3*f4*f6)/(a2*a4^2*a6*a9) + 
      (a5*a7*a9*f2*f3*f7)/(a1*a6*a8) + (a1*a9*f1*f2*f3*f7)/(a2*a3*a4) + 
      (a5*a9*f1*f2*f3*f7)/(a2*a4*a6) + (a5*a7*a9*f1*f2*f3*f7)/(a2*a3*a4*a8) + 
      (a5^2*a7*a9*f1*f2*f3*f7)/(a1*a2*a4*a6*a8) + (a1*a9*f1*f3^2*f7)/
       (a3*a4*a6) + (a5*a7*a9*f1*f3^2*f7)/(a3*a4*a6*a8) + 
      (a5*a7*f2*f4*f7)/(a2*a8) + (a3*a5^2*a7*f2*f4*f7)/(a1*a2*a6*a8) + 
      (2*a1*a5*f1*f2*f4*f7)/(a2^2*a4) + (a3*a5^2*f1*f2*f4*f7)/(a2^2*a4*a6) + 
      (a1^2*a6*f1*f2*f4*f7)/(a2^2*a3*a4) + (2*a5^2*a7*f1*f2*f4*f7)/
       (a2^2*a4*a8) + (a3*a5^3*a7*f1*f2*f4*f7)/(a1*a2^2*a4*a6*a8) + 
      (a1*a5*a6*a7*f1*f2*f4*f7)/(a2^2*a3*a4*a8) + (a1^2*f1*f3*f4*f7)/
       (a2*a3*a4) + (a1*a5*f1*f3*f4*f7)/(a2*a4*a6) + 
      (a1*a5*a7*f1*f3*f4*f7)/(a2*a3*a4*a8) + (a5^2*a7*f1*f3*f4*f7)/
       (a2*a4*a6*a8), (a4*f1*f2*f5*f7)/(a2*a7) + (a1*a4*a6*f1*f2*f5*f7)/
       (a2*a3*a5*a7) + (a3*a5*a8*f1*f2*f5*f7)/(a2^2*a7*a9) + 
      (2*a1*a6*a8*f1*f2*f5*f7)/(a2^2*a7*a9) + (a1^2*a6^2*a8*f1*f2*f5*f7)/
       (a2^2*a3*a5*a7*a9) + (a1*a4*f1*f3*f5*f7)/(a3*a5*a7) + 
      (a1*a8*f1*f3*f5*f7)/(a2*a7*a9) + (a1^2*a6*a8*f1*f3*f5*f7)/
       (a2*a3*a5*a7*a9) + (a1*f1*f2*f3*f6*f7)/(a2*a3*a7) + 
      (a5*f1*f2*f3*f6*f7)/(a2*a6*a7) + (a1*f1*f3^2*f6*f7)/(a3*a6*a7) + 
      (2*a1*a5*f1*f2*f4*f6*f7)/(a2^2*a7*a9) + (a3*a5^2*f1*f2*f4*f6*f7)/
       (a2^2*a6*a7*a9) + (a1^2*a6*f1*f2*f4*f6*f7)/(a2^2*a3*a7*a9) + 
      (a1^2*f1*f3*f4*f6*f7)/(a2*a3*a7*a9) + (a1*a5*f1*f3*f4*f6*f7)/
       (a2*a6*a7*a9) + (a3*a5*a8*f2*f5*f8)/(a1*a2*a9) + 
      (a6*a8*f2*f5*f8)/(a2*a9) + (a8*f1*f2*f5*f8)/(a2*a7) + 
      (a1*a6*a8*f1*f2*f5*f8)/(a2*a3*a5*a7) + (a3*a5^2*a8*f1*f2*f5*f8)/
       (a1*a2^2*a4*a9) + (2*a5*a6*a8*f1*f2*f5*f8)/(a2^2*a4*a9) + 
      (a1*a6^2*a8*f1*f2*f5*f8)/(a2^2*a3*a4*a9) + (a3*a5*a8^2*f1*f2*f5*f8)/
       (a2^2*a4*a7*a9) + (2*a1*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1*a8*f1*f3*f5*f8)/(a3*a5*a7) + (a5*a8*f1*f3*f5*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f3*f5*f8)/(a2*a3*a4*a9) + (a1*a8^2*f1*f3*f5*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8^2*f1*f3*f5*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a5*f2*f3*f6*f8)/(a1*a6) + (a5*f1*f2*f3*f6*f8)/(a2*a3*a4) + 
      (a5^2*f1*f2*f3*f6*f8)/(a1*a2*a4*a6) + (a1*a8*f1*f2*f3*f6*f8)/
       (a2*a3*a4*a7) + (a5*a8*f1*f2*f3*f6*f8)/(a2*a4*a6*a7) + 
      (a5*f1*f3^2*f6*f8)/(a3*a4*a6) + (a1*a8*f1*f3^2*f6*f8)/(a3*a4*a6*a7) + 
      (a5*f2*f4*f6*f8)/(a2*a9) + (a3*a5^2*f2*f4*f6*f8)/(a1*a2*a6*a9) + 
      (2*a5^2*f1*f2*f4*f6*f8)/(a2^2*a4*a9) + (a3*a5^3*f1*f2*f4*f6*f8)/
       (a1*a2^2*a4*a6*a9) + (a1*a5*a6*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a9) + 
      (2*a1*a5*a8*f1*f2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4*a6*a7*a9) + 
      (a1^2*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a7*a9) + 
      (a1*a5*f1*f3*f4*f6*f8)/(a2*a3*a4*a9) + (a5^2*f1*f3*f4*f6*f8)/
       (a2*a4*a6*a9) + (a1^2*a8*f1*f3*f4*f6*f8)/(a2*a3*a4*a7*a9) + 
      (a1*a5*a8*f1*f3*f4*f6*f8)/(a2*a4*a6*a7*a9), (a1*f1*f2*f5*f7)/(a2*a7) + 
      (a1^2*a6*f1*f2*f5*f7)/(a2*a3*a5*a7) + (a3*a5^2*f1*f2*f5*f7)/
       (a2^2*a4*a9) + (2*a1*a5*a6*f1*f2*f5*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^2*f1*f2*f5*f7)/(a2^2*a3*a4*a9) + (a1*a3*a5*a8*f1*f2*f5*f7)/
       (a2^2*a4*a7*a9) + (2*a1^2*a6*a8*f1*f2*f5*f7)/(a2^2*a4*a7*a9) + 
      (a1^3*a6^2*a8*f1*f2*f5*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^2*f1*f3*f5*f7)/(a3*a5*a7) + (a1*a5*f1*f3*f5*f7)/(a2*a4*a9) + 
      (a1^2*a6*f1*f3*f5*f7)/(a2*a3*a4*a9) + (a1^2*a8*f1*f3*f5*f7)/
       (a2*a4*a7*a9) + (a1^3*a6*a8*f1*f3*f5*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a1^2*f1*f2*f3*f6*f7)/(a2*a3*a4*a7) + (a1*a5*f1*f2*f3*f6*f7)/
       (a2*a4*a6*a7) + (a1*a5*f1*f2*f3*f6*f7)/(a2*a3*a4*a8) + 
      (a5^2*f1*f2*f3*f6*f7)/(a2*a4*a6*a8) + (a1^2*f1*f3^2*f6*f7)/
       (a3*a4*a6*a7) + (a1*a5*f1*f3^2*f6*f7)/(a3*a4*a6*a8) + 
      (2*a1^2*a5*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (a1*a3*a5^2*f1*f2*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^3*a6*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a7*a9) + 
      (2*a1*a5^2*f1*f2*f4*f6*f7)/(a2^2*a4*a8*a9) + (a3*a5^3*f1*f2*f4*f6*f7)/
       (a2^2*a4*a6*a8*a9) + (a1^2*a5*a6*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a8*a9) + 
      (a1^3*f1*f3*f4*f6*f7)/(a2*a3*a4*a7*a9) + (a1^2*a5*f1*f3*f4*f6*f7)/
       (a2*a4*a6*a7*a9) + (a1^2*a5*f1*f3*f4*f6*f7)/(a2*a3*a4*a8*a9) + 
      (a1*a5^2*f1*f3*f4*f6*f7)/(a2*a4*a6*a8*a9) + (a1*a9*f1*f2*f3*f7^2)/
       (a2*a3*a7*a8) + (a5*a9*f1*f2*f3*f7^2)/(a2*a6*a7*a8) + 
      (a1*a9*f1*f3^2*f7^2)/(a3*a6*a7*a8) + (2*a1*a5*f1*f2*f4*f7^2)/
       (a2^2*a7*a8) + (a3*a5^2*f1*f2*f4*f7^2)/(a2^2*a6*a7*a8) + 
      (a1^2*a6*f1*f2*f4*f7^2)/(a2^2*a3*a7*a8) + (a1^2*f1*f3*f4*f7^2)/
       (a2*a3*a7*a8) + (a1*a5*f1*f3*f4*f7^2)/(a2*a6*a7*a8) + 
      (a3*a5^2*a7*f2*f5*f8)/(a1*a2*a4*a9) + (a5*a6*a7*f2*f5*f8)/(a2*a4*a9) + 
      (a3*a5*a8*f2*f5*f8)/(a2*a4*a9) + (a1*a6*a8*f2*f5*f8)/(a2*a4*a9) + 
      (a5*f1*f2*f5*f8)/(a2*a4) + (a1*a6*f1*f2*f5*f8)/(a2*a3*a4) + 
      (a1*a8*f1*f2*f5*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f2*f5*f8)/
       (a2*a3*a4*a5*a7) + (a3*a5^3*a7*f1*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5^2*a6*a7*f1*f2*f5*f8)/(a2^2*a4^2*a9) + (a1*a5*a6^2*a7*f1*f2*f5*f8)/
       (a2^2*a3*a4^2*a9) + (2*a3*a5^2*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a5*a6*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a3*a5*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1*f1*f3*f5*f8)/(a3*a4) + (a1^2*a8*f1*f3*f5*f8)/(a3*a4*a5*a7) + 
      (a5^2*a7*f1*f3*f5*f8)/(a2*a4^2*a9) + (a1*a5*a6*a7*f1*f3*f5*f8)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a8*f1*f3*f5*f8)/(a2*a4^2*a9) + 
      (2*a1^2*a6*a8*f1*f3*f5*f8)/(a2*a3*a4^2*a9) + (a1^2*a8^2*f1*f3*f5*f8)/
       (a2*a4^2*a7*a9) + (a1^3*a6*a8^2*f1*f3*f5*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a5*f2*f3*f6*f8)/(a4*a6) + (a5^2*a7*f2*f3*f6*f8)/(a1*a4*a6*a8) + 
      (2*a1*a5*f1*f2*f3*f6*f8)/(a2*a3*a4^2) + (2*a5^2*f1*f2*f3*f6*f8)/
       (a2*a4^2*a6) + (a5^2*a7*f1*f2*f3*f6*f8)/(a2*a3*a4^2*a8) + 
      (a5^3*a7*f1*f2*f3*f6*f8)/(a1*a2*a4^2*a6*a8) + (a1^2*a8*f1*f2*f3*f6*f8)/
       (a2*a3*a4^2*a7) + (a1*a5*a8*f1*f2*f3*f6*f8)/(a2*a4^2*a6*a7) + 
      (2*a1*a5*f1*f3^2*f6*f8)/(a3*a4^2*a6) + (a5^2*a7*f1*f3^2*f6*f8)/
       (a3*a4^2*a6*a8) + (a1^2*a8*f1*f3^2*f6*f8)/(a3*a4^2*a6*a7) + 
      (a1*a5*f2*f4*f6*f8)/(a2*a4*a9) + (a3*a5^2*f2*f4*f6*f8)/(a2*a4*a6*a9) + 
      (a5^2*a7*f2*f4*f6*f8)/(a2*a4*a8*a9) + (a3*a5^3*a7*f2*f4*f6*f8)/
       (a1*a2*a4*a6*a8*a9) + (4*a1*a5^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*f1*f2*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a5*a6*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a5^3*a7*f1*f2*f4*f6*f8)/(a2^2*a4^2*a8*a9) + 
      (a3*a5^4*a7*f1*f2*f4*f6*f8)/(a1*a2^2*a4^2*a6*a8*a9) + 
      (a1*a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a8*a9) + 
      (2*a1^2*a5*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1*a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^3*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a7*a9) + 
      (2*a1^2*a5*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + (2*a1*a5^2*f1*f3*f4*f6*f8)/
       (a2*a4^2*a6*a9) + (a1*a5^2*a7*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a8*a9) + 
      (a5^3*a7*f1*f3*f4*f6*f8)/(a2*a4^2*a6*a8*a9) + (a1^3*a8*f1*f3*f4*f6*f8)/
       (a2*a3*a4^2*a7*a9) + (a1^2*a5*a8*f1*f3*f4*f6*f8)/(a2*a4^2*a6*a7*a9) + 
      (a5*a9*f2*f3*f7*f8)/(a1*a6*a8) + (a1*a9*f1*f2*f3*f7*f8)/(a2*a3*a4*a7) + 
      (a5*a9*f1*f2*f3*f7*f8)/(a2*a4*a6*a7) + (a5*a9*f1*f2*f3*f7*f8)/
       (a2*a3*a4*a8) + (a5^2*a9*f1*f2*f3*f7*f8)/(a1*a2*a4*a6*a8) + 
      (a1*a9*f1*f3^2*f7*f8)/(a3*a4*a6*a7) + (a5*a9*f1*f3^2*f7*f8)/
       (a3*a4*a6*a8) + (a5*f2*f4*f7*f8)/(a2*a8) + (a3*a5^2*f2*f4*f7*f8)/
       (a1*a2*a6*a8) + (2*a1*a5*f1*f2*f4*f7*f8)/(a2^2*a4*a7) + 
      (a3*a5^2*f1*f2*f4*f7*f8)/(a2^2*a4*a6*a7) + (a1^2*a6*f1*f2*f4*f7*f8)/
       (a2^2*a3*a4*a7) + (2*a5^2*f1*f2*f4*f7*f8)/(a2^2*a4*a8) + 
      (a3*a5^3*f1*f2*f4*f7*f8)/(a1*a2^2*a4*a6*a8) + (a1*a5*a6*f1*f2*f4*f7*f8)/
       (a2^2*a3*a4*a8) + (a1^2*f1*f3*f4*f7*f8)/(a2*a3*a4*a7) + 
      (a1*a5*f1*f3*f4*f7*f8)/(a2*a4*a6*a7) + (a1*a5*f1*f3*f4*f7*f8)/
       (a2*a3*a4*a8) + (a5^2*f1*f3*f4*f7*f8)/(a2*a4*a6*a8), 
     (a6*a7*f2)/a1 + (a5*a6*a7*f1*f2)/(a1*a2*a4) + 
      (a6^2*a7*f1*f2)/(a2*a3*a4) + (a6*a8*f1*f2)/(a2*a4) + 
      (a1*a6^2*a8*f1*f2)/(a2*a3*a4*a5) + (a6*a9*f1*f2)/(a3*a5) + 
      (a6*a7*f1*f3)/(a3*a4) + (a1*a6*a8*f1*f3)/(a3*a4*a5) + 
      (a2*a9*f1*f3)/(a3*a5), (a6*a8*f1*f2*f7)/(a2*a7) + 
      (a1*a6^2*a8*f1*f2*f7)/(a2*a3*a5*a7) + (a4*a6*a9*f1*f2*f7)/(a3*a5*a7) + 
      (a1*a6*a8*f1*f3*f7)/(a3*a5*a7) + (a2*a4*a9*f1*f3*f7)/(a3*a5*a7) + 
      (a6*a8*f2*f8)/a1 + (a5*a6*a8*f1*f2*f8)/(a1*a2*a4) + 
      (a6^2*a8*f1*f2*f8)/(a2*a3*a4) + (a6*a8^2*f1*f2*f8)/(a2*a4*a7) + 
      (a1*a6^2*a8^2*f1*f2*f8)/(a2*a3*a4*a5*a7) + (a6*a8*a9*f1*f2*f8)/
       (a3*a5*a7) + (a6*a8*f1*f3*f8)/(a3*a4) + (a1*a6*a8^2*f1*f3*f8)/
       (a3*a4*a5*a7) + (a2*a8*a9*f1*f3*f8)/(a3*a5*a7), 
     (a5*a6*f1*f2*f7)/(a2*a4) + (a1*a6^2*f1*f2*f7)/(a2*a3*a4) + 
      (a1*a6*a8*f1*f2*f7)/(a2*a4*a7) + (a1^2*a6^2*a8*f1*f2*f7)/
       (a2*a3*a4*a5*a7) + (a1*a6*a9*f1*f2*f7)/(a3*a5*a7) + 
      (a1*a6*f1*f3*f7)/(a3*a4) + (a1^2*a6*a8*f1*f3*f7)/(a3*a4*a5*a7) + 
      (a1*a2*a9*f1*f3*f7)/(a3*a5*a7) + (a5*a6*a7*f2*f8)/(a1*a4) + 
      (a6*a8*f2*f8)/a4 + (a5^2*a6*a7*f1*f2*f8)/(a1*a2*a4^2) + 
      (a5*a6^2*a7*f1*f2*f8)/(a2*a3*a4^2) + (2*a5*a6*a8*f1*f2*f8)/(a2*a4^2) + 
      (2*a1*a6^2*a8*f1*f2*f8)/(a2*a3*a4^2) + (a1*a6*a8^2*f1*f2*f8)/
       (a2*a4^2*a7) + (a1^2*a6^2*a8^2*f1*f2*f8)/(a2*a3*a4^2*a5*a7) + 
      (a6*a9*f1*f2*f8)/(a3*a4) + (a1*a6*a8*a9*f1*f2*f8)/(a3*a4*a5*a7) + 
      (a5*a6*a7*f1*f3*f8)/(a3*a4^2) + (2*a1*a6*a8*f1*f3*f8)/(a3*a4^2) + 
      (a1^2*a6*a8^2*f1*f3*f8)/(a3*a4^2*a5*a7) + (a2*a9*f1*f3*f8)/(a3*a4) + 
      (a1*a2*a8*a9*f1*f3*f8)/(a3*a4*a5*a7), (a6^2*f1*f2*f5*f7)/(a3*a5) + 
      (a6*a8*f1*f2*f5*f7)/(a5*a7) + (2*a1*a6^2*a8*f1*f2*f5*f7)/(a3*a5^2*a7) + 
      (a6^2*a8*f1*f2*f5*f7)/(a2*a4*a9) + (a1*a6^3*a8*f1*f2*f5*f7)/
       (a2*a3*a4*a5*a9) + (a1*a6^2*a8^2*f1*f2*f5*f7)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^3*a8^2*f1*f2*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + (a2*a6*f1*f3*f5*f7)/(a3*a5) + 
      (2*a1*a2*a6*a8*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*a6^2*a8*f1*f3*f5*f7)/
       (a3*a4*a5*a9) + (a1^2*a6^2*a8^2*f1*f3*f5*f7)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*a6*f1*f2*f4*f6*f7)/
       (a3*a5*a7) + (a5*a6*f1*f2*f4*f6*f7)/(a2*a4*a9) + 
      (a1*a6^2*f1*f2*f4*f6*f7)/(a2*a3*a4*a9) + (a1*a6*a8*f1*f2*f4*f6*f7)/
       (a2*a4*a7*a9) + (a1^2*a6^2*a8*f1*f2*f4*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f4*f6*f7)/(a3*a5*a7) + (a1*a6*f1*f3*f4*f6*f7)/(a3*a4*a9) + 
      (a1^2*a6*a8*f1*f3*f4*f6*f7)/(a3*a4*a5*a7*a9) + 
      (a2*a6*a8*f2*f5*f8)/(a1*a5) + (a6^2*a7*a8*f2*f5*f8)/(a1*a4*a9) + 
      (a6^2*a8^2*f2*f5*f8)/(a4*a5*a9) + (a6*a8*f1*f2*f5*f8)/(a1*a4) + 
      (2*a6^2*a8*f1*f2*f5*f8)/(a3*a4*a5) + (a6*a8^2*f1*f2*f5*f8)/(a4*a5*a7) + 
      (2*a1*a6^2*a8^2*f1*f2*f5*f8)/(a3*a4*a5^2*a7) + 
      (a5*a6^2*a7*a8*f1*f2*f5*f8)/(a1*a2*a4^2*a9) + (a6^3*a7*a8*f1*f2*f5*f8)/
       (a2*a3*a4^2*a9) + (2*a6^2*a8^2*f1*f2*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6^3*a8^2*f1*f2*f5*f8)/(a2*a3*a4^2*a5*a9) + 
      (a1*a6^2*a8^3*f1*f2*f5*f8)/(a2*a4^2*a5*a7*a9) + 
      (a1^2*a6^3*a8^3*f1*f2*f5*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a2*a6*a8*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (2*a2*a6*a8*f1*f3*f5*f8)/
       (a3*a4*a5) + (2*a1*a2*a6*a8^2*f1*f3*f5*f8)/(a3*a4*a5^2*a7) + 
      (a6^2*a7*a8*f1*f3*f5*f8)/(a3*a4^2*a9) + (2*a1*a6^2*a8^2*f1*f3*f5*f8)/
       (a3*a4^2*a5*a9) + (a1^2*a6^2*a8^3*f1*f3*f5*f8)/(a3*a4^2*a5^2*a7*a9) + 
      (a2^2*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a5*a6*a7*f2*f4*f6*f8)/
       (a1*a4*a9) + (a6*a8*f2*f4*f6*f8)/(a4*a9) + (a6*f1*f2*f4*f6*f8)/
       (a3*a4) + (a1*a6*a8*f1*f2*f4*f6*f8)/(a3*a4*a5*a7) + 
      (a5^2*a6*a7*f1*f2*f4*f6*f8)/(a1*a2*a4^2*a9) + 
      (a5*a6^2*a7*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (2*a5*a6*a8*f1*f2*f4*f6*f8)/(a2*a4^2*a9) + 
      (2*a1*a6^2*a8*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (a1*a6*a8^2*f1*f2*f4*f6*f8)/(a2*a4^2*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a2*f1*f3*f4*f6*f8)/(a3*a4) + (a1*a2*a8*f1*f3*f4*f6*f8)/(a3*a4*a5*a7) + 
      (a5*a6*a7*f1*f3*f4*f6*f8)/(a3*a4^2*a9) + (2*a1*a6*a8*f1*f3*f4*f6*f8)/
       (a3*a4^2*a9) + (a1^2*a6*a8^2*f1*f3*f4*f6*f8)/(a3*a4^2*a5*a7*a9), 
     (a5*f1*f2*f7)/(a2*a4) + (a1*a6*f1*f2*f7)/(a2*a3*a4) + 
      (a1*a8*f1*f2*f7)/(a2*a4*a7) + (a1^2*a6*a8*f1*f2*f7)/(a2*a3*a4*a5*a7) + 
      (a1*a9*f1*f2*f7)/(a3*a5*a7) + (a1*f1*f3*f7)/(a3*a4) + 
      (a1^2*a8*f1*f3*f7)/(a3*a4*a5*a7) + (a1*a2*a9*f1*f3*f7)/(a3*a5*a6*a7) + 
      (a1*f1*f4*f7)/(a6*a7) + (a5*a7*f2*f8)/(a1*a4) + (a8*f2*f8)/a4 + 
      (a5^2*a7*f1*f2*f8)/(a1*a2*a4^2) + (a5*a6*a7*f1*f2*f8)/(a2*a3*a4^2) + 
      (2*a5*a8*f1*f2*f8)/(a2*a4^2) + (2*a1*a6*a8*f1*f2*f8)/(a2*a3*a4^2) + 
      (a1*a8^2*f1*f2*f8)/(a2*a4^2*a7) + (a1^2*a6*a8^2*f1*f2*f8)/
       (a2*a3*a4^2*a5*a7) + (a9*f1*f2*f8)/(a3*a4) + (a1*a8*a9*f1*f2*f8)/
       (a3*a4*a5*a7) + (a5*a7*f1*f3*f8)/(a3*a4^2) + (2*a1*a8*f1*f3*f8)/
       (a3*a4^2) + (a1^2*a8^2*f1*f3*f8)/(a3*a4^2*a5*a7) + 
      (a2*a9*f1*f3*f8)/(a3*a4*a6) + (a1*a2*a8*a9*f1*f3*f8)/(a3*a4*a5*a6*a7) + 
      (a5*f1*f4*f8)/(a4*a6) + (a1*a8*f1*f4*f8)/(a4*a6*a7), 
     (a6*f1*f2*f5*f7)/(a3*a5) + (a8*f1*f2*f5*f7)/(a5*a7) + 
      (2*a1*a6*a8*f1*f2*f5*f7)/(a3*a5^2*a7) + (a6*a8*f1*f2*f5*f7)/
       (a2*a4*a9) + (a1*a6^2*a8*f1*f2*f5*f7)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^2*f1*f2*f5*f7)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + (a2*f1*f3*f5*f7)/(a3*a5) + 
      (2*a1*a2*a8*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*a6*a8*f1*f3*f5*f7)/
       (a3*a4*a5*a9) + (a1^2*a6*a8^2*f1*f3*f5*f7)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a6*a7) + (a2*a4*f1*f4*f5*f7)/
       (a5*a6*a7) + (a1*a8*f1*f4*f5*f7)/(a5*a7*a9) + 
      (a1*f1*f2*f4*f6*f7)/(a3*a5*a7) + (a5*f1*f2*f4*f6*f7)/(a2*a4*a9) + 
      (a1*a6*f1*f2*f4*f6*f7)/(a2*a3*a4*a9) + (a1*a8*f1*f2*f4*f6*f7)/
       (a2*a4*a7*a9) + (a1^2*a6*a8*f1*f2*f4*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f4*f6*f7)/(a3*a5*a6*a7) + (a1*f1*f3*f4*f6*f7)/(a3*a4*a9) + 
      (a1^2*a8*f1*f3*f4*f6*f7)/(a3*a4*a5*a7*a9) + (a1*f1*f4^2*f6*f7)/
       (a6*a7*a9) + (a2*a8*f2*f5*f8)/(a1*a5) + (a6*a7*a8*f2*f5*f8)/
       (a1*a4*a9) + (a6*a8^2*f2*f5*f8)/(a4*a5*a9) + 
      (a8*f1*f2*f5*f8)/(a1*a4) + (2*a6*a8*f1*f2*f5*f8)/(a3*a4*a5) + 
      (a8^2*f1*f2*f5*f8)/(a4*a5*a7) + (2*a1*a6*a8^2*f1*f2*f5*f8)/
       (a3*a4*a5^2*a7) + (a5*a6*a7*a8*f1*f2*f5*f8)/(a1*a2*a4^2*a9) + 
      (a6^2*a7*a8*f1*f2*f5*f8)/(a2*a3*a4^2*a9) + (2*a6*a8^2*f1*f2*f5*f8)/
       (a2*a4^2*a9) + (2*a1*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4^2*a5*a9) + 
      (a1*a6*a8^3*f1*f2*f5*f8)/(a2*a4^2*a5*a7*a9) + 
      (a1^2*a6^2*a8^3*f1*f2*f5*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a2*a8*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (2*a2*a8*f1*f3*f5*f8)/
       (a3*a4*a5) + (2*a1*a2*a8^2*f1*f3*f5*f8)/(a3*a4*a5^2*a7) + 
      (a6*a7*a8*f1*f3*f5*f8)/(a3*a4^2*a9) + (2*a1*a6*a8^2*f1*f3*f5*f8)/
       (a3*a4^2*a5*a9) + (a1^2*a6*a8^3*f1*f3*f5*f8)/(a3*a4^2*a5^2*a7*a9) + 
      (a2^2*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a6*a7) + (a2*a8*f1*f4*f5*f8)/
       (a5*a6*a7) + (a8*f1*f4*f5*f8)/(a4*a9) + (a1*a8^2*f1*f4*f5*f8)/
       (a4*a5*a7*a9) + (a5*a7*f2*f4*f6*f8)/(a1*a4*a9) + 
      (a8*f2*f4*f6*f8)/(a4*a9) + (f1*f2*f4*f6*f8)/(a3*a4) + 
      (a1*a8*f1*f2*f4*f6*f8)/(a3*a4*a5*a7) + (a5^2*a7*f1*f2*f4*f6*f8)/
       (a1*a2*a4^2*a9) + (a5*a6*a7*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (2*a5*a8*f1*f2*f4*f6*f8)/(a2*a4^2*a9) + (2*a1*a6*a8*f1*f2*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (a1*a8^2*f1*f2*f4*f6*f8)/(a2*a4^2*a7*a9) + 
      (a1^2*a6*a8^2*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a2*f1*f3*f4*f6*f8)/(a3*a4*a6) + (a1*a2*a8*f1*f3*f4*f6*f8)/
       (a3*a4*a5*a6*a7) + (a5*a7*f1*f3*f4*f6*f8)/(a3*a4^2*a9) + 
      (2*a1*a8*f1*f3*f4*f6*f8)/(a3*a4^2*a9) + (a1^2*a8^2*f1*f3*f4*f6*f8)/
       (a3*a4^2*a5*a7*a9) + (a5*f1*f4^2*f6*f8)/(a4*a6*a9) + 
      (a1*a8*f1*f4^2*f6*f8)/(a4*a6*a7*a9), (f1*f2*f5*f7)/a2 + 
      (a1*a6*f1*f2*f5*f7)/(a2*a3*a5) + (2*a1*a8*f1*f2*f5*f7)/(a2*a5*a7) + 
      (2*a1^2*a6*a8*f1*f2*f5*f7)/(a2*a3*a5^2*a7) + (a3*a5*a8*f1*f2*f5*f7)/
       (a2^2*a4*a9) + (2*a1*a6*a8*f1*f2*f5*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^2*a8*f1*f2*f5*f7)/(a2^2*a3*a4*a5*a9) + 
      (a1*a3*a8^2*f1*f2*f5*f7)/(a2^2*a4*a7*a9) + (2*a1^2*a6*a8^2*f1*f2*f5*f7)/
       (a2^2*a4*a5*a7*a9) + (a1^3*a6^2*a8^2*f1*f2*f5*f7)/
       (a2^2*a3*a4*a5^2*a7*a9) + (a1*a4*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + 
      (a1*f1*f3*f5*f7)/(a3*a5) + (2*a1^2*a8*f1*f3*f5*f7)/(a3*a5^2*a7) + 
      (a1*a8*f1*f3*f5*f7)/(a5*a6*a7) + (a1*a8*f1*f3*f5*f7)/(a2*a4*a9) + 
      (a1^2*a6*a8*f1*f3*f5*f7)/(a2*a3*a4*a5*a9) + (a1^2*a8^2*f1*f3*f5*f7)/
       (a2*a4*a5*a7*a9) + (a1^3*a6*a8^2*f1*f3*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (a1*a2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a6*a7) + (a1*a4*f1*f4*f5*f7)/
       (a5*a6*a7) + (a1^2*a8*f1*f4*f5*f7)/(a2*a5*a7*a9) + 
      (a1*a3*a8*f1*f4*f5*f7)/(a2*a6*a7*a9) + (a1*f1*f2*f3*f6*f7)/(a2*a3*a4) + 
      (a5*f1*f2*f3*f6*f7)/(a2*a4*a6) + (a1^2*a8*f1*f2*f3*f6*f7)/
       (a2*a3*a4*a5*a7) + (a1*a8*f1*f2*f3*f6*f7)/(a2*a4*a6*a7) + 
      (a1*a9*f1*f2*f3*f6*f7)/(a3*a5*a6*a7) + (a1*f1*f3^2*f6*f7)/(a3*a4*a6) + 
      (a1^2*a8*f1*f3^2*f6*f7)/(a3*a4*a5*a6*a7) + (a1*a2*a9*f1*f3^2*f6*f7)/
       (a3*a5*a6^2*a7) + (a1^2*f1*f2*f4*f6*f7)/(a2*a3*a5*a7) + 
      (a1*f1*f2*f4*f6*f7)/(a2*a6*a7) + (2*a1*a5*f1*f2*f4*f6*f7)/
       (a2^2*a4*a9) + (a3*a5^2*f1*f2*f4*f6*f7)/(a2^2*a4*a6*a9) + 
      (a1^2*a6*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a9) + (2*a1^2*a8*f1*f2*f4*f6*f7)/
       (a2^2*a4*a7*a9) + (a1*a3*a5*a8*f1*f2*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^3*a6*a8*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1*f1*f3*f4*f6*f7)/(a6^2*a7) + (a1^2*f1*f3*f4*f6*f7)/(a3*a5*a6*a7) + 
      (a1^2*f1*f3*f4*f6*f7)/(a2*a3*a4*a9) + (a1*a5*f1*f3*f4*f6*f7)/
       (a2*a4*a6*a9) + (a1^3*a8*f1*f3*f4*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a1^2*a8*f1*f3*f4*f6*f7)/(a2*a4*a6*a7*a9) + (a1*a3*a5*f1*f4^2*f6*f7)/
       (a2*a6^2*a7*a9) + (a1^2*f1*f4^2*f6*f7)/(a2*a6*a7*a9) + 
      (a8*f2*f5*f8)/a5 + (a3*a5*a7*a8*f2*f5*f8)/(a1*a2*a4*a9) + 
      (a6*a7*a8*f2*f5*f8)/(a2*a4*a9) + (a3*a8^2*f2*f5*f8)/(a2*a4*a9) + 
      (a1*a6*a8^2*f2*f5*f8)/(a2*a4*a5*a9) + (2*a8*f1*f2*f5*f8)/(a2*a4) + 
      (2*a1*a6*a8*f1*f2*f5*f8)/(a2*a3*a4*a5) + (2*a1*a8^2*f1*f2*f5*f8)/
       (a2*a4*a5*a7) + (2*a1^2*a6*a8^2*f1*f2*f5*f8)/(a2*a3*a4*a5^2*a7) + 
      (a3*a5^2*a7*a8*f1*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6*a7*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (a1*a6^2*a7*a8*f1*f2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a9) + (4*a1*a6*a8^2*f1*f2*f5*f8)/
       (a2^2*a4^2*a9) + (2*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a3*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^3*a6^2*a8^3*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a8*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (2*a1*a8*f1*f3*f5*f8)/
       (a3*a4*a5) + (a8*f1*f3*f5*f8)/(a4*a6) + (2*a1^2*a8^2*f1*f3*f5*f8)/
       (a3*a4*a5^2*a7) + (a1*a8^2*f1*f3*f5*f8)/(a4*a5*a6*a7) + 
      (a5*a7*a8*f1*f3*f5*f8)/(a2*a4^2*a9) + (a1*a6*a7*a8*f1*f3*f5*f8)/
       (a2*a3*a4^2*a9) + (2*a1*a8^2*f1*f3*f5*f8)/(a2*a4^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f3*f5*f8)/(a2*a3*a4^2*a5*a9) + 
      (a1^2*a8^3*f1*f3*f5*f8)/(a2*a4^2*a5*a7*a9) + (a1^3*a6*a8^3*f1*f3*f5*f8)/
       (a2*a3*a4^2*a5^2*a7*a9) + (a1*a2*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a6*a7) + 
      (a1*a8*f1*f4*f5*f8)/(a5*a6*a7) + (a1*a8*f1*f4*f5*f8)/(a2*a4*a9) + 
      (a3*a5*a8*f1*f4*f5*f8)/(a2*a4*a6*a9) + (a1^2*a8^2*f1*f4*f5*f8)/
       (a2*a4*a5*a7*a9) + (a1*a3*a8^2*f1*f4*f5*f8)/(a2*a4*a6*a7*a9) + 
      (a5*a7*f2*f3*f6*f8)/(a1*a4*a6) + (a8*f2*f3*f6*f8)/(a4*a6) + 
      (a5*a7*f1*f2*f3*f6*f8)/(a2*a3*a4^2) + (a5^2*a7*f1*f2*f3*f6*f8)/
       (a1*a2*a4^2*a6) + (2*a1*a8*f1*f2*f3*f6*f8)/(a2*a3*a4^2) + 
      (2*a5*a8*f1*f2*f3*f6*f8)/(a2*a4^2*a6) + (a1^2*a8^2*f1*f2*f3*f6*f8)/
       (a2*a3*a4^2*a5*a7) + (a1*a8^2*f1*f2*f3*f6*f8)/(a2*a4^2*a6*a7) + 
      (a9*f1*f2*f3*f6*f8)/(a3*a4*a6) + (a1*a8*a9*f1*f2*f3*f6*f8)/
       (a3*a4*a5*a6*a7) + (a5*a7*f1*f3^2*f6*f8)/(a3*a4^2*a6) + 
      (2*a1*a8*f1*f3^2*f6*f8)/(a3*a4^2*a6) + (a1^2*a8^2*f1*f3^2*f6*f8)/
       (a3*a4^2*a5*a6*a7) + (a2*a9*f1*f3^2*f6*f8)/(a3*a4*a6^2) + 
      (a1*a2*a8*a9*f1*f3^2*f6*f8)/(a3*a4*a5*a6^2*a7) + 
      (a5*a7*f2*f4*f6*f8)/(a2*a4*a9) + (a3*a5^2*a7*f2*f4*f6*f8)/
       (a1*a2*a4*a6*a9) + (a1*a8*f2*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5*a8*f2*f4*f6*f8)/(a2*a4*a6*a9) + (a1*f1*f2*f4*f6*f8)/(a2*a3*a4) + 
      (a5*f1*f2*f4*f6*f8)/(a2*a4*a6) + (a1^2*a8*f1*f2*f4*f6*f8)/
       (a2*a3*a4*a5*a7) + (a1*a8*f1*f2*f4*f6*f8)/(a2*a4*a6*a7) + 
      (2*a5^2*a7*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + (a3*a5^3*a7*f1*f2*f4*f6*f8)/
       (a1*a2^2*a4^2*a6*a9) + (a1*a5*a6*a7*f1*f2*f4*f6*f8)/
       (a2^2*a3*a4^2*a9) + (4*a1*a5*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1*a3*a5*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^3*a6*a8^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (2*a5*f1*f3*f4*f6*f8)/(a4*a6^2) + (a1*f1*f3*f4*f6*f8)/(a3*a4*a6) + 
      (2*a1*a8*f1*f3*f4*f6*f8)/(a4*a6^2*a7) + (a1^2*a8*f1*f3*f4*f6*f8)/
       (a3*a4*a5*a6*a7) + (a1*a5*a7*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (a5^2*a7*f1*f3*f4*f6*f8)/(a2*a4^2*a6*a9) + (2*a1^2*a8*f1*f3*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a8*f1*f3*f4*f6*f8)/(a2*a4^2*a6*a9) + 
      (a1^3*a8^2*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a8^2*f1*f3*f4*f6*f8)/(a2*a4^2*a6*a7*a9) + 
      (a3*a5^2*f1*f4^2*f6*f8)/(a2*a4*a6^2*a9) + (a1*a5*f1*f4^2*f6*f8)/
       (a2*a4*a6*a9) + (a1*a3*a5*a8*f1*f4^2*f6*f8)/(a2*a4*a6^2*a7*a9) + 
      (a1^2*a8*f1*f4^2*f6*f8)/(a2*a4*a6*a7*a9), 
     (a1*a6*f1*f2*f6*f7)/(a3*a5*a7) + (a2*a4*a9*f1*f2*f6*f7)/(a3*a5*a7*a8) + 
      (a1*a2*f1*f3*f6*f7)/(a3*a5*a7) + (a2^2*a4*a9*f1*f3*f6*f7)/
       (a3*a5*a6*a7*a8) + (a2*a4*f1*f4*f6*f7)/(a6*a7*a8) + 
      (a1*a6*a8*f1*f2*f7^2)/(a2*a5*a7^2) + (a1^2*a6^2*a8*f1*f2*f7^2)/
       (a2*a3*a5^2*a7^2) + (a4*a9*f1*f2*f7^2)/(a5*a7^2) + 
      (2*a1*a4*a6*a9*f1*f2*f7^2)/(a3*a5^2*a7^2) + (a2*a4^2*a9^2*f1*f2*f7^2)/
       (a3*a5^2*a7^2*a8) + (a1^2*a6*a8*f1*f3*f7^2)/(a3*a5^2*a7^2) + 
      (2*a1*a2*a4*a9*f1*f3*f7^2)/(a3*a5^2*a7^2) + (a2^2*a4^2*a9^2*f1*f3*f7^2)/
       (a3*a5^2*a6*a7^2*a8) + (a1*a4*f1*f4*f7^2)/(a5*a7^2) + 
      (a2*a4^2*a9*f1*f4*f7^2)/(a5*a6*a7^2*a8) + (a6*f1*f2*f6*f8)/(a3*a4) + 
      (a1*a6*a8*f1*f2*f6*f8)/(a3*a4*a5*a7) + (a2*a9*f1*f2*f6*f8)/(a3*a5*a7) + 
      (a2*f1*f3*f6*f8)/(a3*a4) + (a1*a2*a8*f1*f3*f6*f8)/(a3*a4*a5*a7) + 
      (a2^2*a9*f1*f3*f6*f8)/(a3*a5*a6*a7) + (a2*f1*f4*f6*f8)/(a6*a7) + 
      (a6*a8*f2*f7*f8)/(a5*a7) + (a2*a4*a9*f2*f7*f8)/(a1*a5*a7) + 
      (2*a6*a8*f1*f2*f7*f8)/(a2*a4*a7) + (2*a1*a6^2*a8*f1*f2*f7*f8)/
       (a2*a3*a4*a5*a7) + (2*a1*a6*a8^2*f1*f2*f7*f8)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (a9*f1*f2*f7*f8)/(a1*a7) + (2*a6*a9*f1*f2*f7*f8)/(a3*a5*a7) + 
      (2*a8*a9*f1*f2*f7*f8)/(a5*a7^2) + (4*a1*a6*a8*a9*f1*f2*f7*f8)/
       (a3*a5^2*a7^2) + (2*a2*a4*a9^2*f1*f2*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a6*a8*f1*f3*f7*f8)/(a3*a4*a5*a7) + (2*a1^2*a6*a8^2*f1*f3*f7*f8)/
       (a3*a4*a5^2*a7^2) + (2*a2*a9*f1*f3*f7*f8)/(a3*a5*a7) + 
      (4*a1*a2*a8*a9*f1*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a2^2*a4*a9^2*f1*f3*f7*f8)/(a3*a5^2*a6*a7^2) + (f1*f4*f7*f8)/a7 + 
      (2*a1*a8*f1*f4*f7*f8)/(a5*a7^2) + (2*a2*a4*a9*f1*f4*f7*f8)/
       (a5*a6*a7^2) + (a6*a8*f2*f8^2)/(a1*a4) + (a6*a8^2*f2*f8^2)/
       (a4*a5*a7) + (a2*a8*a9*f2*f8^2)/(a1*a5*a7) + (a5*a6*a8*f1*f2*f8^2)/
       (a1*a2*a4^2) + (a6^2*a8*f1*f2*f8^2)/(a2*a3*a4^2) + 
      (2*a6*a8^2*f1*f2*f8^2)/(a2*a4^2*a7) + (2*a1*a6^2*a8^2*f1*f2*f8^2)/
       (a2*a3*a4^2*a5*a7) + (a1*a6*a8^3*f1*f2*f8^2)/(a2*a4^2*a5*a7^2) + 
      (a1^2*a6^2*a8^3*f1*f2*f8^2)/(a2*a3*a4^2*a5^2*a7^2) + 
      (a8*a9*f1*f2*f8^2)/(a1*a4*a7) + (2*a6*a8*a9*f1*f2*f8^2)/(a3*a4*a5*a7) + 
      (a8^2*a9*f1*f2*f8^2)/(a4*a5*a7^2) + (2*a1*a6*a8^2*a9*f1*f2*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2*a8*a9^2*f1*f2*f8^2)/(a3*a5^2*a7^2) + 
      (a6*a8*f1*f3*f8^2)/(a3*a4^2) + (2*a1*a6*a8^2*f1*f3*f8^2)/
       (a3*a4^2*a5*a7) + (a1^2*a6*a8^3*f1*f3*f8^2)/(a3*a4^2*a5^2*a7^2) + 
      (2*a2*a8*a9*f1*f3*f8^2)/(a3*a4*a5*a7) + (2*a1*a2*a8^2*a9*f1*f3*f8^2)/
       (a3*a4*a5^2*a7^2) + (a2^2*a8*a9^2*f1*f3*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a8*f1*f4*f8^2)/(a4*a7) + (a1*a8^2*f1*f4*f8^2)/(a4*a5*a7^2) + 
      (a2*a8*a9*f1*f4*f8^2)/(a5*a6*a7^2), (a3*a6*f1*f5*f7)/a2 + 
      (a1*a6^2*f1*f5*f7)/(a2*a5) + (2*a1*a3*a6*a8*f1*f5*f7)/(a2*a5*a7) + 
      (2*a1^2*a6^2*a8*f1*f5*f7)/(a2*a5^2*a7) + (a3^2*a5*a6*a8*f1*f5*f7)/
       (a2^2*a4*a9) + (2*a1*a3*a6^2*a8*f1*f5*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^3*a8*f1*f5*f7)/(a2^2*a4*a5*a9) + (a1*a3^2*a6*a8^2*f1*f5*f7)/
       (a2^2*a4*a7*a9) + (2*a1^2*a3*a6^2*a8^2*f1*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f5*f7)/(a2^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f1*f5*f7)/(a5^2*a7) + (a1*a3*f1*f4*f6*f7)/(a2*a7) + 
      (a1^2*a6*f1*f4*f6*f7)/(a2*a5*a7) + (a3^2*a5^2*f1*f4*f6*f7)/
       (a2^2*a4*a9) + (2*a1*a3*a5*a6*f1*f4*f6*f7)/(a2^2*a4*a9) + 
      (a1^2*a6^2*f1*f4*f6*f7)/(a2^2*a4*a9) + (a1*a3^2*a5*a8*f1*f4*f6*f7)/
       (a2^2*a4*a7*a9) + (2*a1^2*a3*a6*a8*f1*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (a1^3*a6^2*a8*f1*f4*f6*f7)/(a2^2*a4*a5*a7*a9) + (a3*a6*a8*f5*f8)/a5 + 
      (a3^2*a5*a6*a7*a8*f5*f8)/(a1*a2*a4*a9) + (a3*a6^2*a7*a8*f5*f8)/
       (a2*a4*a9) + (a3^2*a6*a8^2*f5*f8)/(a2*a4*a9) + 
      (a1*a3*a6^2*a8^2*f5*f8)/(a2*a4*a5*a9) + (2*a3*a6*a8*f1*f5*f8)/(a2*a4) + 
      (2*a1*a6^2*a8*f1*f5*f8)/(a2*a4*a5) + (2*a1*a3*a6*a8^2*f1*f5*f8)/
       (a2*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f1*f5*f8)/(a2*a4*a5^2*a7) + 
      (a3^2*a5^2*a6*a7*a8*f1*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a3*a5*a6^2*a7*a8*f1*f5*f8)/(a2^2*a4^2*a9) + (a1*a6^3*a7*a8*f1*f5*f8)/
       (a2^2*a4^2*a9) + (2*a3^2*a5*a6*a8^2*f1*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a3*a6^2*a8^2*f1*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f5*f8)/(a2^2*a4^2*a5*a9) + 
      (a1*a3^2*a6*a8^3*f1*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a3*a6^2*a8^3*f1*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^3*a6^3*a8^3*f1*f5*f8)/(a2^2*a4^2*a5^2*a7*a9) + 
      (a1*a6*a8*a9*f1*f5*f8)/(a5^2*a7) + (a3^2*a5^2*a7*f4*f6*f8)/
       (a1*a2*a4*a9) + (a3*a5*a6*a7*f4*f6*f8)/(a2*a4*a9) + 
      (a3^2*a5*a8*f4*f6*f8)/(a2*a4*a9) + (a1*a3*a6*a8*f4*f6*f8)/(a2*a4*a9) + 
      (a3*a5*f1*f4*f6*f8)/(a2*a4) + (a1*a6*f1*f4*f6*f8)/(a2*a4) + 
      (a1*a3*a8*f1*f4*f6*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f4*f6*f8)/
       (a2*a4*a5*a7) + (a3^2*a5^3*a7*f1*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a3*a5^2*a6*a7*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (a1*a5*a6^2*a7*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^2*a8*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a3*a5*a6*a8*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (a1*a3^2*a5*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a3*a6*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f4*f6*f8)/(a2^2*a4^2*a5*a7*a9), 
     (a4*a6*a7*f2*f5)/(a1*a5) + (a3*a6*a7*a8*f2*f5)/(a1*a2*a9) + 
      (a6^2*a7*a8*f2*f5)/(a2*a5*a9) + (a6*a7*f1*f2*f5)/(a1*a2) + 
      (a6^2*a7*f1*f2*f5)/(a2*a3*a5) + (2*a6*a8*f1*f2*f5)/(a2*a5) + 
      (2*a1*a6^2*a8*f1*f2*f5)/(a2*a3*a5^2) + (a3*a5*a6*a7*a8*f1*f2*f5)/
       (a1*a2^2*a4*a9) + (2*a6^2*a7*a8*f1*f2*f5)/(a2^2*a4*a9) + 
      (a1*a6^3*a7*a8*f1*f2*f5)/(a2^2*a3*a4*a5*a9) + (a3*a6*a8^2*f1*f2*f5)/
       (a2^2*a4*a9) + (2*a1*a6^2*a8^2*f1*f2*f5)/(a2^2*a4*a5*a9) + 
      (a1^2*a6^3*a8^2*f1*f2*f5)/(a2^2*a3*a4*a5^2*a9) + 
      (a4*a6*a9*f1*f2*f5)/(a3*a5^2) + (a6*a7*f1*f3*f5)/(a3*a5) + 
      (a8*f1*f3*f5)/a5 + (2*a1*a6*a8*f1*f3*f5)/(a3*a5^2) + 
      (a6*a7*a8*f1*f3*f5)/(a2*a4*a9) + (a1*a6^2*a7*a8*f1*f3*f5)/
       (a2*a3*a4*a5*a9) + (a1*a6*a8^2*f1*f3*f5)/(a2*a4*a5*a9) + 
      (a1^2*a6^2*a8^2*f1*f3*f5)/(a2*a3*a4*a5^2*a9) + 
      (a2*a4*a9*f1*f3*f5)/(a3*a5^2) + (a3*a5*a7*f2*f4*f6)/(a1*a2*a9) + 
      (a6*a7*f2*f4*f6)/(a2*a9) + (f1*f2*f4*f6)/a2 + (a1*a6*f1*f2*f4*f6)/
       (a2*a3*a5) + (a3*a5^2*a7*f1*f2*f4*f6)/(a1*a2^2*a4*a9) + 
      (2*a5*a6*a7*f1*f2*f4*f6)/(a2^2*a4*a9) + (a1*a6^2*a7*f1*f2*f4*f6)/
       (a2^2*a3*a4*a9) + (a3*a5*a8*f1*f2*f4*f6)/(a2^2*a4*a9) + 
      (2*a1*a6*a8*f1*f2*f4*f6)/(a2^2*a4*a9) + (a1^2*a6^2*a8*f1*f2*f4*f6)/
       (a2^2*a3*a4*a5*a9) + (a1*f1*f3*f4*f6)/(a3*a5) + 
      (a5*a7*f1*f3*f4*f6)/(a2*a4*a9) + (a1*a6*a7*f1*f3*f4*f6)/(a2*a3*a4*a9) + 
      (a1*a8*f1*f3*f4*f6)/(a2*a4*a9) + (a1^2*a6*a8*f1*f3*f4*f6)/
       (a2*a3*a4*a5*a9), (a6*a7*f2*f5)/a5 + (a3*a5*a6*a7^2*f2*f5)/
       (a1*a2*a4*a9) + (a6^2*a7^2*f2*f5)/(a2*a4*a9) + 
      (a3*a6*a7*a8*f2*f5)/(a2*a4*a9) + (a1*a6^2*a7*a8*f2*f5)/(a2*a4*a5*a9) + 
      (2*a6*a7*f1*f2*f5)/(a2*a4) + (2*a1*a6^2*a7*f1*f2*f5)/(a2*a3*a4*a5) + 
      (2*a1*a6*a8*f1*f2*f5)/(a2*a4*a5) + (2*a1^2*a6^2*a8*f1*f2*f5)/
       (a2*a3*a4*a5^2) + (a3*a5^2*a6*a7^2*f1*f2*f5)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7^2*f1*f2*f5)/(a2^2*a4^2*a9) + (a1*a6^3*a7^2*f1*f2*f5)/
       (a2^2*a3*a4^2*a9) + (2*a3*a5*a6*a7*a8*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a7*a8*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^3*a7*a8*f1*f2*f5)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a3*a6*a8^2*f1*f2*f5)/(a2^2*a4^2*a9) + (2*a1^2*a6^2*a8^2*f1*f2*f5)/
       (a2^2*a4^2*a5*a9) + (a1^3*a6^3*a8^2*f1*f2*f5)/(a2^2*a3*a4^2*a5^2*a9) + 
      (a1*a6*a9*f1*f2*f5)/(a3*a5^2) + (a7*f1*f3*f5)/a4 + 
      (2*a1*a6*a7*f1*f3*f5)/(a3*a4*a5) + (a1*a8*f1*f3*f5)/(a4*a5) + 
      (2*a1^2*a6*a8*f1*f3*f5)/(a3*a4*a5^2) + (a5*a6*a7^2*f1*f3*f5)/
       (a2*a4^2*a9) + (a1*a6^2*a7^2*f1*f3*f5)/(a2*a3*a4^2*a9) + 
      (2*a1*a6*a7*a8*f1*f3*f5)/(a2*a4^2*a9) + (2*a1^2*a6^2*a7*a8*f1*f3*f5)/
       (a2*a3*a4^2*a5*a9) + (a1^2*a6*a8^2*f1*f3*f5)/(a2*a4^2*a5*a9) + 
      (a1^3*a6^2*a8^2*f1*f3*f5)/(a2*a3*a4^2*a5^2*a9) + 
      (a1*a2*a9*f1*f3*f5)/(a3*a5^2) + (a3*a5*a7*f2*f4*f6)/(a2*a4*a9) + 
      (a1*a6*a7*f2*f4*f6)/(a2*a4*a9) + (a3*a5^2*a7^2*f2*f4*f6)/
       (a1*a2*a4*a8*a9) + (a5*a6*a7^2*f2*f4*f6)/(a2*a4*a8*a9) + 
      (a1*f1*f2*f4*f6)/(a2*a4) + (a1^2*a6*f1*f2*f4*f6)/(a2*a3*a4*a5) + 
      (a5*a7*f1*f2*f4*f6)/(a2*a4*a8) + (a1*a6*a7*f1*f2*f4*f6)/(a2*a3*a4*a8) + 
      (2*a3*a5^2*a7*f1*f2*f4*f6)/(a2^2*a4^2*a9) + (4*a1*a5*a6*a7*f1*f2*f4*f6)/
       (a2^2*a4^2*a9) + (2*a1^2*a6^2*a7*f1*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (a3*a5^3*a7^2*f1*f2*f4*f6)/(a1*a2^2*a4^2*a8*a9) + 
      (2*a5^2*a6*a7^2*f1*f2*f4*f6)/(a2^2*a4^2*a8*a9) + 
      (a1*a5*a6^2*a7^2*f1*f2*f4*f6)/(a2^2*a3*a4^2*a8*a9) + 
      (a1*a3*a5*a8*f1*f2*f4*f6)/(a2^2*a4^2*a9) + (2*a1^2*a6*a8*f1*f2*f4*f6)/
       (a2^2*a4^2*a9) + (a1^3*a6^2*a8*f1*f2*f4*f6)/(a2^2*a3*a4^2*a5*a9) + 
      (a1^2*f1*f3*f4*f6)/(a3*a4*a5) + (a1*a7*f1*f3*f4*f6)/(a3*a4*a8) + 
      (2*a1*a5*a7*f1*f3*f4*f6)/(a2*a4^2*a9) + (2*a1^2*a6*a7*f1*f3*f4*f6)/
       (a2*a3*a4^2*a9) + (a5^2*a7^2*f1*f3*f4*f6)/(a2*a4^2*a8*a9) + 
      (a1*a5*a6*a7^2*f1*f3*f4*f6)/(a2*a3*a4^2*a8*a9) + 
      (a1^2*a8*f1*f3*f4*f6)/(a2*a4^2*a9) + (a1^3*a6*a8*f1*f3*f4*f6)/
       (a2*a3*a4^2*a5*a9) + (a3*a5*a7*f2*f4*f7)/(a1*a2*a8) + 
      (a6*a7*f2*f4*f7)/(a2*a8) + (a3*a5*f1*f2*f4*f7)/(a2^2*a4) + 
      (2*a1*a6*f1*f2*f4*f7)/(a2^2*a4) + (a1^2*a6^2*f1*f2*f4*f7)/
       (a2^2*a3*a4*a5) + (a3*a5^2*a7*f1*f2*f4*f7)/(a1*a2^2*a4*a8) + 
      (2*a5*a6*a7*f1*f2*f4*f7)/(a2^2*a4*a8) + (a1*a6^2*a7*f1*f2*f4*f7)/
       (a2^2*a3*a4*a8) + (a9*f1*f2*f4*f7)/(a2*a8) + (a1*a6*a9*f1*f2*f4*f7)/
       (a2*a3*a5*a8) + (a1*f1*f3*f4*f7)/(a2*a4) + (a1^2*a6*f1*f3*f4*f7)/
       (a2*a3*a4*a5) + (a5*a7*f1*f3*f4*f7)/(a2*a4*a8) + 
      (a1*a6*a7*f1*f3*f4*f7)/(a2*a3*a4*a8) + (a1*a9*f1*f3*f4*f7)/(a3*a5*a8), 
     (2*a4*a6*a8*f1*f2*f5*f7)/(a2*a5*a7) + (2*a1*a4*a6^2*a8*f1*f2*f5*f7)/
       (a2*a3*a5^2*a7) + (a3*a6*a8^2*f1*f2*f5*f7)/(a2^2*a7*a9) + 
      (2*a1*a6^2*a8^2*f1*f2*f5*f7)/(a2^2*a5*a7*a9) + 
      (a1^2*a6^3*a8^2*f1*f2*f5*f7)/(a2^2*a3*a5^2*a7*a9) + 
      (a4^2*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + (a4*a8*f1*f3*f5*f7)/(a5*a7) + 
      (2*a1*a4*a6*a8*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*a6*a8^2*f1*f3*f5*f7)/
       (a2*a5*a7*a9) + (a1^2*a6^2*a8^2*f1*f3*f5*f7)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f1*f3*f5*f7)/(a3*a5^2*a7) + (a4*f1*f2*f4*f6*f7)/(a2*a7) + 
      (a1*a4*a6*f1*f2*f4*f6*f7)/(a2*a3*a5*a7) + (a3*a5*a8*f1*f2*f4*f6*f7)/
       (a2^2*a7*a9) + (2*a1*a6*a8*f1*f2*f4*f6*f7)/(a2^2*a7*a9) + 
      (a1^2*a6^2*a8*f1*f2*f4*f6*f7)/(a2^2*a3*a5*a7*a9) + 
      (a1*a4*f1*f3*f4*f6*f7)/(a3*a5*a7) + (a1*a8*f1*f3*f4*f6*f7)/(a2*a7*a9) + 
      (a1^2*a6*a8*f1*f3*f4*f6*f7)/(a2*a3*a5*a7*a9) + 
      (a4*a6*a8*f2*f5*f8)/(a1*a5) + (a3*a6*a8^2*f2*f5*f8)/(a1*a2*a9) + 
      (a6^2*a8^2*f2*f5*f8)/(a2*a5*a9) + (a6*a8*f1*f2*f5*f8)/(a1*a2) + 
      (a6^2*a8*f1*f2*f5*f8)/(a2*a3*a5) + (2*a6*a8^2*f1*f2*f5*f8)/(a2*a5*a7) + 
      (2*a1*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a5^2*a7) + 
      (a3*a5*a6*a8^2*f1*f2*f5*f8)/(a1*a2^2*a4*a9) + (2*a6^2*a8^2*f1*f2*f5*f8)/
       (a2^2*a4*a9) + (a1*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4*a5*a9) + 
      (a3*a6*a8^3*f1*f2*f5*f8)/(a2^2*a4*a7*a9) + (2*a1*a6^2*a8^3*f1*f2*f5*f8)/
       (a2^2*a4*a5*a7*a9) + (a1^2*a6^3*a8^3*f1*f2*f5*f8)/
       (a2^2*a3*a4*a5^2*a7*a9) + (a4*a6*a8*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + 
      (a6*a8*f1*f3*f5*f8)/(a3*a5) + (a8^2*f1*f3*f5*f8)/(a5*a7) + 
      (2*a1*a6*a8^2*f1*f3*f5*f8)/(a3*a5^2*a7) + (a6*a8^2*f1*f3*f5*f8)/
       (a2*a4*a9) + (a1*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^3*f1*f3*f5*f8)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^3*f1*f3*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a3*a5*a8*f2*f4*f6*f8)/
       (a1*a2*a9) + (a6*a8*f2*f4*f6*f8)/(a2*a9) + (a8*f1*f2*f4*f6*f8)/
       (a2*a7) + (a1*a6*a8*f1*f2*f4*f6*f8)/(a2*a3*a5*a7) + 
      (a3*a5^2*a8*f1*f2*f4*f6*f8)/(a1*a2^2*a4*a9) + 
      (2*a5*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4*a9) + (a1*a6^2*a8*f1*f2*f4*f6*f8)/
       (a2^2*a3*a4*a9) + (a3*a5*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (2*a1*a6*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1*a8*f1*f3*f4*f6*f8)/(a3*a5*a7) + (a5*a8*f1*f3*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f3*f4*f6*f8)/(a2*a3*a4*a9) + (a1*a8^2*f1*f3*f4*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8^2*f1*f3*f4*f6*f8)/(a2*a3*a4*a5*a7*a9), 
     (a4*a6*f1*f2*f5*f6)/(a3*a5*a8) + (a6*f1*f2*f5*f6)/(a2*a9) + 
      (a1*a6^2*f1*f2*f5*f6)/(a2*a3*a5*a9) + (a2*a4*f1*f3*f5*f6)/(a3*a5*a8) + 
      (a1*a6*f1*f3*f5*f6)/(a3*a5*a9) + (a5*f1*f2*f4*f6^2)/(a2*a8*a9) + 
      (a1*a6*f1*f2*f4*f6^2)/(a2*a3*a8*a9) + (a1*f1*f3*f4*f6^2)/(a3*a8*a9) + 
      (2*a4*a6*f1*f2*f5*f7)/(a2*a5*a7) + (2*a1*a4*a6^2*f1*f2*f5*f7)/
       (a2*a3*a5^2*a7) + (a3*a6*a8*f1*f2*f5*f7)/(a2^2*a7*a9) + 
      (2*a1*a6^2*a8*f1*f2*f5*f7)/(a2^2*a5*a7*a9) + (a1^2*a6^3*a8*f1*f2*f5*f7)/
       (a2^2*a3*a5^2*a7*a9) + (a4^2*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7*a8) + 
      (a4*f1*f3*f5*f7)/(a5*a7) + (2*a1*a4*a6*f1*f3*f5*f7)/(a3*a5^2*a7) + 
      (a1*a6*a8*f1*f3*f5*f7)/(a2*a5*a7*a9) + (a1^2*a6^2*a8*f1*f3*f5*f7)/
       (a2*a3*a5^2*a7*a9) + (a2*a4^2*a9*f1*f3*f5*f7)/(a3*a5^2*a7*a8) + 
      (a4*f1*f2*f4*f6*f7)/(a2*a7*a8) + (a1*a4*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a5*a7*a8) + (a3*a5*f1*f2*f4*f6*f7)/(a2^2*a7*a9) + 
      (2*a1*a6*f1*f2*f4*f6*f7)/(a2^2*a7*a9) + (a1^2*a6^2*f1*f2*f4*f6*f7)/
       (a2^2*a3*a5*a7*a9) + (a1*a4*f1*f3*f4*f6*f7)/(a3*a5*a7*a8) + 
      (a1*f1*f3*f4*f6*f7)/(a2*a7*a9) + (a1^2*a6*f1*f3*f4*f6*f7)/
       (a2*a3*a5*a7*a9) + (a4*a6*f2*f5*f8)/(a1*a5) + 
      (a3*a6*a8*f2*f5*f8)/(a1*a2*a9) + (a6^2*a8*f2*f5*f8)/(a2*a5*a9) + 
      (a6*f1*f2*f5*f8)/(a1*a2) + (a6^2*f1*f2*f5*f8)/(a2*a3*a5) + 
      (2*a6*a8*f1*f2*f5*f8)/(a2*a5*a7) + (2*a1*a6^2*a8*f1*f2*f5*f8)/
       (a2*a3*a5^2*a7) + (a3*a5*a6*a8*f1*f2*f5*f8)/(a1*a2^2*a4*a9) + 
      (2*a6^2*a8*f1*f2*f5*f8)/(a2^2*a4*a9) + (a1*a6^3*a8*f1*f2*f5*f8)/
       (a2^2*a3*a4*a5*a9) + (a3*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4*a7*a9) + 
      (2*a1*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a4*a5*a7*a9) + 
      (a1^2*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (a4*a6*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (a6*f1*f3*f5*f8)/(a3*a5) + 
      (a8*f1*f3*f5*f8)/(a5*a7) + (2*a1*a6*a8*f1*f3*f5*f8)/(a3*a5^2*a7) + 
      (a6*a8*f1*f3*f5*f8)/(a2*a4*a9) + (a1*a6^2*a8*f1*f3*f5*f8)/
       (a2*a3*a4*a5*a9) + (a1*a6*a8^2*f1*f3*f5*f8)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a3*a5*f2*f4*f6*f8)/(a1*a2*a9) + 
      (a6*f2*f4*f6*f8)/(a2*a9) + (f1*f2*f4*f6*f8)/(a2*a7) + 
      (a1*a6*f1*f2*f4*f6*f8)/(a2*a3*a5*a7) + (a3*a5^2*f1*f2*f4*f6*f8)/
       (a1*a2^2*a4*a9) + (2*a5*a6*f1*f2*f4*f6*f8)/(a2^2*a4*a9) + 
      (a1*a6^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a9) + (a3*a5*a8*f1*f2*f4*f6*f8)/
       (a2^2*a4*a7*a9) + (2*a1*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4*a7*a9) + 
      (a1^2*a6^2*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1*f1*f3*f4*f6*f8)/(a3*a5*a7) + (a5*f1*f3*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*f1*f3*f4*f6*f8)/(a2*a3*a4*a9) + (a1*a8*f1*f3*f4*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8*f1*f3*f4*f6*f8)/(a2*a3*a4*a5*a7*a9), 
     (a6*a7*a8*f2*f5)/a5 + (a3*a5*a6*a7^2*a8*f2*f5)/(a1*a2*a4*a9) + 
      (a6^2*a7^2*a8*f2*f5)/(a2*a4*a9) + (a3*a6*a7*a8^2*f2*f5)/(a2*a4*a9) + 
      (a1*a6^2*a7*a8^2*f2*f5)/(a2*a4*a5*a9) + (2*a6*a7*a8*f1*f2*f5)/(a2*a4) + 
      (2*a1*a6^2*a7*a8*f1*f2*f5)/(a2*a3*a4*a5) + (2*a1*a6*a8^2*f1*f2*f5)/
       (a2*a4*a5) + (2*a1^2*a6^2*a8^2*f1*f2*f5)/(a2*a3*a4*a5^2) + 
      (a3*a5^2*a6*a7^2*a8*f1*f2*f5)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7^2*a8*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (a1*a6^3*a7^2*a8*f1*f2*f5)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a6*a7*a8^2*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a7*a8^2*f1*f2*f5)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^3*a7*a8^2*f1*f2*f5)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a3*a6*a8^3*f1*f2*f5)/(a2^2*a4^2*a9) + (2*a1^2*a6^2*a8^3*f1*f2*f5)/
       (a2^2*a4^2*a5*a9) + (a1^3*a6^3*a8^3*f1*f2*f5)/(a2^2*a3*a4^2*a5^2*a9) + 
      (a1*a6*a8*a9*f1*f2*f5)/(a3*a5^2) + (a7*a8*f1*f3*f5)/a4 + 
      (2*a1*a6*a7*a8*f1*f3*f5)/(a3*a4*a5) + (a1*a8^2*f1*f3*f5)/(a4*a5) + 
      (2*a1^2*a6*a8^2*f1*f3*f5)/(a3*a4*a5^2) + (a5*a6*a7^2*a8*f1*f3*f5)/
       (a2*a4^2*a9) + (a1*a6^2*a7^2*a8*f1*f3*f5)/(a2*a3*a4^2*a9) + 
      (2*a1*a6*a7*a8^2*f1*f3*f5)/(a2*a4^2*a9) + 
      (2*a1^2*a6^2*a7*a8^2*f1*f3*f5)/(a2*a3*a4^2*a5*a9) + 
      (a1^2*a6*a8^3*f1*f3*f5)/(a2*a4^2*a5*a9) + (a1^3*a6^2*a8^3*f1*f3*f5)/
       (a2*a3*a4^2*a5^2*a9) + (a1*a2*a8*a9*f1*f3*f5)/(a3*a5^2) + 
      (a3*a5^2*a7^2*f2*f4*f6)/(a1*a2*a4*a9) + (a5*a6*a7^2*f2*f4*f6)/
       (a2*a4*a9) + (a3*a5*a7*a8*f2*f4*f6)/(a2*a4*a9) + 
      (a1*a6*a7*a8*f2*f4*f6)/(a2*a4*a9) + (a5*a7*f1*f2*f4*f6)/(a2*a4) + 
      (a1*a6*a7*f1*f2*f4*f6)/(a2*a3*a4) + (a1*a8*f1*f2*f4*f6)/(a2*a4) + 
      (a1^2*a6*a8*f1*f2*f4*f6)/(a2*a3*a4*a5) + (a3*a5^3*a7^2*f1*f2*f4*f6)/
       (a1*a2^2*a4^2*a9) + (2*a5^2*a6*a7^2*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (a1*a5*a6^2*a7^2*f1*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a7*a8*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (4*a1*a5*a6*a7*a8*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6^2*a7*a8*f1*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (a1*a3*a5*a8^2*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (a1^3*a6^2*a8^2*f1*f2*f4*f6)/(a2^2*a3*a4^2*a5*a9) + 
      (a1*a7*f1*f3*f4*f6)/(a3*a4) + (a1^2*a8*f1*f3*f4*f6)/(a3*a4*a5) + 
      (a5^2*a7^2*f1*f3*f4*f6)/(a2*a4^2*a9) + (a1*a5*a6*a7^2*f1*f3*f4*f6)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a7*a8*f1*f3*f4*f6)/(a2*a4^2*a9) + 
      (2*a1^2*a6*a7*a8*f1*f3*f4*f6)/(a2*a3*a4^2*a9) + 
      (a1^2*a8^2*f1*f3*f4*f6)/(a2*a4^2*a9) + (a1^3*a6*a8^2*f1*f3*f4*f6)/
       (a2*a3*a4^2*a5*a9), (a3*a5^2*f1*f2*f7)/(a2^2*a4) + 
      (2*a1*a5*a6*f1*f2*f7)/(a2^2*a4) + (a1^2*a6^2*f1*f2*f7)/(a2^2*a3*a4) + 
      (a1*a3*a5*a8*f1*f2*f7)/(a2^2*a4*a7) + (2*a1^2*a6*a8*f1*f2*f7)/
       (a2^2*a4*a7) + (a1^3*a6^2*a8*f1*f2*f7)/(a2^2*a3*a4*a5*a7) + 
      (a1*a9*f1*f2*f7)/(a2*a7) + (a1^2*a6*a9*f1*f2*f7)/(a2*a3*a5*a7) + 
      (a1*a5*f1*f3*f7)/(a2*a4) + (a1^2*a6*f1*f3*f7)/(a2*a3*a4) + 
      (a1^2*a8*f1*f3*f7)/(a2*a4*a7) + (a1^3*a6*a8*f1*f3*f7)/
       (a2*a3*a4*a5*a7) + (a1^2*a9*f1*f3*f7)/(a3*a5*a7) + 
      (a3*a5^2*a7*f2*f8)/(a1*a2*a4) + (a5*a6*a7*f2*f8)/(a2*a4) + 
      (a3*a5*a8*f2*f8)/(a2*a4) + (a1*a6*a8*f2*f8)/(a2*a4) + 
      (a3*a5^3*a7*f1*f2*f8)/(a1*a2^2*a4^2) + (2*a5^2*a6*a7*f1*f2*f8)/
       (a2^2*a4^2) + (a1*a5*a6^2*a7*f1*f2*f8)/(a2^2*a3*a4^2) + 
      (2*a3*a5^2*a8*f1*f2*f8)/(a2^2*a4^2) + (4*a1*a5*a6*a8*f1*f2*f8)/
       (a2^2*a4^2) + (2*a1^2*a6^2*a8*f1*f2*f8)/(a2^2*a3*a4^2) + 
      (a1*a3*a5*a8^2*f1*f2*f8)/(a2^2*a4^2*a7) + (2*a1^2*a6*a8^2*f1*f2*f8)/
       (a2^2*a4^2*a7) + (a1^3*a6^2*a8^2*f1*f2*f8)/(a2^2*a3*a4^2*a5*a7) + 
      (a5*a9*f1*f2*f8)/(a2*a4) + (a1*a6*a9*f1*f2*f8)/(a2*a3*a4) + 
      (a1*a8*a9*f1*f2*f8)/(a2*a4*a7) + (a1^2*a6*a8*a9*f1*f2*f8)/
       (a2*a3*a4*a5*a7) + (a5^2*a7*f1*f3*f8)/(a2*a4^2) + 
      (a1*a5*a6*a7*f1*f3*f8)/(a2*a3*a4^2) + (2*a1*a5*a8*f1*f3*f8)/(a2*a4^2) + 
      (2*a1^2*a6*a8*f1*f3*f8)/(a2*a3*a4^2) + (a1^2*a8^2*f1*f3*f8)/
       (a2*a4^2*a7) + (a1^3*a6*a8^2*f1*f3*f8)/(a2*a3*a4^2*a5*a7) + 
      (a1*a9*f1*f3*f8)/(a3*a4) + (a1^2*a8*a9*f1*f3*f8)/(a3*a4*a5*a7), 
     (a4*a6^2*f1*f2*f5^2*f7)/(a3*a5^2) + (2*a4*a6*a8*f1*f2*f5^2*f7)/
       (a5^2*a7) + (3*a1*a4*a6^2*a8*f1*f2*f5^2*f7)/(a3*a5^3*a7) + 
      (a3*a6^2*a8^2*f1*f2*f5^2*f7)/(a2^2*a4*a9^2) + 
      (2*a1*a6^3*a8^2*f1*f2*f5^2*f7)/(a2^2*a4*a5*a9^2) + 
      (a1^2*a6^4*a8^2*f1*f2*f5^2*f7)/(a2^2*a3*a4*a5^2*a9^2) + 
      (a1*a3*a6^2*a8^3*f1*f2*f5^2*f7)/(a2^2*a4*a5*a7*a9^2) + 
      (2*a1^2*a6^3*a8^3*f1*f2*f5^2*f7)/(a2^2*a4*a5^2*a7*a9^2) + 
      (a1^3*a6^4*a8^3*f1*f2*f5^2*f7)/(a2^2*a3*a4*a5^3*a7*a9^2) + 
      (2*a6^2*a8*f1*f2*f5^2*f7)/(a2*a5*a9) + (2*a1*a6^3*a8*f1*f2*f5^2*f7)/
       (a2*a3*a5^2*a9) + (a3*a6*a8^2*f1*f2*f5^2*f7)/(a2*a5*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f5^2*f7)/(a2*a5^2*a7*a9) + 
      (3*a1^2*a6^3*a8^2*f1*f2*f5^2*f7)/(a2*a3*a5^3*a7*a9) + 
      (a2*a4^2*a6*a9*f1*f2*f5^2*f7)/(a3*a5^3*a7) + (a2*a4*a6*f1*f3*f5^2*f7)/
       (a3*a5^2) + (a2*a4*a8*f1*f3*f5^2*f7)/(a5^2*a7) + 
      (3*a1*a2*a4*a6*a8*f1*f3*f5^2*f7)/(a3*a5^3*a7) + 
      (a1*a6^2*a8^2*f1*f3*f5^2*f7)/(a2*a4*a5*a9^2) + 
      (a1^2*a6^3*a8^2*f1*f3*f5^2*f7)/(a2*a3*a4*a5^2*a9^2) + 
      (a1^2*a6^2*a8^3*f1*f3*f5^2*f7)/(a2*a4*a5^2*a7*a9^2) + 
      (a1^3*a6^3*a8^3*f1*f3*f5^2*f7)/(a2*a3*a4*a5^3*a7*a9^2) + 
      (a6*a8*f1*f3*f5^2*f7)/(a5*a9) + (2*a1*a6^2*a8*f1*f3*f5^2*f7)/
       (a3*a5^2*a9) + (2*a1*a6*a8^2*f1*f3*f5^2*f7)/(a5^2*a7*a9) + 
      (3*a1^2*a6^2*a8^2*f1*f3*f5^2*f7)/(a3*a5^3*a7*a9) + 
      (a2^2*a4^2*a9*f1*f3*f5^2*f7)/(a3*a5^3*a7) + (a4*f1*f2*f4*f5*f6*f7)/
       (a5*a7) + (2*a1*a4*a6*f1*f2*f4*f5*f6*f7)/(a3*a5^2*a7) + 
      (2*a3*a5*a6*a8*f1*f2*f4*f5*f6*f7)/(a2^2*a4*a9^2) + 
      (4*a1*a6^2*a8*f1*f2*f4*f5*f6*f7)/(a2^2*a4*a9^2) + 
      (2*a1^2*a6^3*a8*f1*f2*f4*f5*f6*f7)/(a2^2*a3*a4*a5*a9^2) + 
      (2*a1*a3*a6*a8^2*f1*f2*f4*f5*f6*f7)/(a2^2*a4*a7*a9^2) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f4*f5*f6*f7)/(a2^2*a4*a5*a7*a9^2) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f4*f5*f6*f7)/(a2^2*a3*a4*a5^2*a7*a9^2) + 
      (2*a6*f1*f2*f4*f5*f6*f7)/(a2*a9) + (2*a1*a6^2*f1*f2*f4*f5*f6*f7)/
       (a2*a3*a5*a9) + (a3*a8*f1*f2*f4*f5*f6*f7)/(a2*a7*a9) + 
      (5*a1*a6*a8*f1*f2*f4*f5*f6*f7)/(a2*a5*a7*a9) + 
      (4*a1^2*a6^2*a8*f1*f2*f4*f5*f6*f7)/(a2*a3*a5^2*a7*a9) + 
      (2*a1*a2*a4*f1*f3*f4*f5*f6*f7)/(a3*a5^2*a7) + 
      (2*a1*a6*a8*f1*f3*f4*f5*f6*f7)/(a2*a4*a9^2) + 
      (2*a1^2*a6^2*a8*f1*f3*f4*f5*f6*f7)/(a2*a3*a4*a5*a9^2) + 
      (2*a1^2*a6*a8^2*f1*f3*f4*f5*f6*f7)/(a2*a4*a5*a7*a9^2) + 
      (2*a1^3*a6^2*a8^2*f1*f3*f4*f5*f6*f7)/(a2*a3*a4*a5^2*a7*a9^2) + 
      (f1*f3*f4*f5*f6*f7)/a9 + (2*a1*a6*f1*f3*f4*f5*f6*f7)/(a3*a5*a9) + 
      (2*a1*a8*f1*f3*f4*f5*f6*f7)/(a5*a7*a9) + 
      (4*a1^2*a6*a8*f1*f3*f4*f5*f6*f7)/(a3*a5^2*a7*a9) + 
      (a3*a5^2*f1*f2*f4^2*f6^2*f7)/(a2^2*a4*a9^2) + 
      (2*a1*a5*a6*f1*f2*f4^2*f6^2*f7)/(a2^2*a4*a9^2) + 
      (a1^2*a6^2*f1*f2*f4^2*f6^2*f7)/(a2^2*a3*a4*a9^2) + 
      (a1*a3*a5*a8*f1*f2*f4^2*f6^2*f7)/(a2^2*a4*a7*a9^2) + 
      (2*a1^2*a6*a8*f1*f2*f4^2*f6^2*f7)/(a2^2*a4*a7*a9^2) + 
      (a1^3*a6^2*a8*f1*f2*f4^2*f6^2*f7)/(a2^2*a3*a4*a5*a7*a9^2) + 
      (a1*f1*f2*f4^2*f6^2*f7)/(a2*a7*a9) + (a1^2*a6*f1*f2*f4^2*f6^2*f7)/
       (a2*a3*a5*a7*a9) + (a1*a5*f1*f3*f4^2*f6^2*f7)/(a2*a4*a9^2) + 
      (a1^2*a6*f1*f3*f4^2*f6^2*f7)/(a2*a3*a4*a9^2) + 
      (a1^2*a8*f1*f3*f4^2*f6^2*f7)/(a2*a4*a7*a9^2) + 
      (a1^3*a6*a8*f1*f3*f4^2*f6^2*f7)/(a2*a3*a4*a5*a7*a9^2) + 
      (a1^2*f1*f3*f4^2*f6^2*f7)/(a3*a5*a7*a9) + (a2*a4*a6*a8*f2*f5^2*f8)/
       (a1*a5^2) + (a3*a6^2*a7*a8^2*f2*f5^2*f8)/(a1*a2*a4*a9^2) + 
      (a6^3*a7*a8^2*f2*f5^2*f8)/(a2*a4*a5*a9^2) + (a3*a6^2*a8^3*f2*f5^2*f8)/
       (a2*a4*a5*a9^2) + (a1*a6^3*a8^3*f2*f5^2*f8)/(a2*a4*a5^2*a9^2) + 
      (a6^2*a7*a8*f2*f5^2*f8)/(a1*a5*a9) + (a3*a6*a8^2*f2*f5^2*f8)/
       (a1*a5*a9) + (2*a6^2*a8^2*f2*f5^2*f8)/(a5^2*a9) + 
      (a6*a8*f1*f2*f5^2*f8)/(a1*a5) + (2*a6^2*a8*f1*f2*f5^2*f8)/(a3*a5^2) + 
      (2*a6*a8^2*f1*f2*f5^2*f8)/(a5^2*a7) + (3*a1*a6^2*a8^2*f1*f2*f5^2*f8)/
       (a3*a5^3*a7) + (a3*a5*a6^2*a7*a8^2*f1*f2*f5^2*f8)/
       (a1*a2^2*a4^2*a9^2) + (2*a6^3*a7*a8^2*f1*f2*f5^2*f8)/
       (a2^2*a4^2*a9^2) + (a1*a6^4*a7*a8^2*f1*f2*f5^2*f8)/
       (a2^2*a3*a4^2*a5*a9^2) + (2*a3*a6^2*a8^3*f1*f2*f5^2*f8)/
       (a2^2*a4^2*a9^2) + (4*a1*a6^3*a8^3*f1*f2*f5^2*f8)/
       (a2^2*a4^2*a5*a9^2) + (2*a1^2*a6^4*a8^3*f1*f2*f5^2*f8)/
       (a2^2*a3*a4^2*a5^2*a9^2) + (a1*a3*a6^2*a8^4*f1*f2*f5^2*f8)/
       (a2^2*a4^2*a5*a7*a9^2) + (2*a1^2*a6^3*a8^4*f1*f2*f5^2*f8)/
       (a2^2*a4^2*a5^2*a7*a9^2) + (a1^3*a6^4*a8^4*f1*f2*f5^2*f8)/
       (a2^2*a3*a4^2*a5^3*a7*a9^2) + (a6^2*a7*a8*f1*f2*f5^2*f8)/
       (a1*a2*a4*a9) + (a6^3*a7*a8*f1*f2*f5^2*f8)/(a2*a3*a4*a5*a9) + 
      (a3*a6*a8^2*f1*f2*f5^2*f8)/(a1*a2*a4*a9) + (5*a6^2*a8^2*f1*f2*f5^2*f8)/
       (a2*a4*a5*a9) + (4*a1*a6^3*a8^2*f1*f2*f5^2*f8)/(a2*a3*a4*a5^2*a9) + 
      (a3*a6*a8^3*f1*f2*f5^2*f8)/(a2*a4*a5*a7*a9) + 
      (4*a1*a6^2*a8^3*f1*f2*f5^2*f8)/(a2*a4*a5^2*a7*a9) + 
      (3*a1^2*a6^3*a8^3*f1*f2*f5^2*f8)/(a2*a3*a4*a5^3*a7*a9) + 
      (a2*a4*a6*a8*a9*f1*f2*f5^2*f8)/(a3*a5^3*a7) + 
      (2*a2*a6*a8*f1*f3*f5^2*f8)/(a3*a5^2) + (a2*a8^2*f1*f3*f5^2*f8)/
       (a5^2*a7) + (3*a1*a2*a6*a8^2*f1*f3*f5^2*f8)/(a3*a5^3*a7) + 
      (a6^2*a7*a8^2*f1*f3*f5^2*f8)/(a2*a4^2*a9^2) + 
      (a1*a6^3*a7*a8^2*f1*f3*f5^2*f8)/(a2*a3*a4^2*a5*a9^2) + 
      (2*a1*a6^2*a8^3*f1*f3*f5^2*f8)/(a2*a4^2*a5*a9^2) + 
      (2*a1^2*a6^3*a8^3*f1*f3*f5^2*f8)/(a2*a3*a4^2*a5^2*a9^2) + 
      (a1^2*a6^2*a8^4*f1*f3*f5^2*f8)/(a2*a4^2*a5^2*a7*a9^2) + 
      (a1^3*a6^3*a8^4*f1*f3*f5^2*f8)/(a2*a3*a4^2*a5^3*a7*a9^2) + 
      (a6^2*a7*a8*f1*f3*f5^2*f8)/(a3*a4*a5*a9) + (2*a6*a8^2*f1*f3*f5^2*f8)/
       (a4*a5*a9) + (4*a1*a6^2*a8^2*f1*f3*f5^2*f8)/(a3*a4*a5^2*a9) + 
      (2*a1*a6*a8^3*f1*f3*f5^2*f8)/(a4*a5^2*a7*a9) + 
      (3*a1^2*a6^2*a8^3*f1*f3*f5^2*f8)/(a3*a4*a5^3*a7*a9) + 
      (a2^2*a4*a8*a9*f1*f3*f5^2*f8)/(a3*a5^3*a7) + 
      (2*a3*a5*a6*a7*a8*f2*f4*f5*f6*f8)/(a1*a2*a4*a9^2) + 
      (2*a6^2*a7*a8*f2*f4*f5*f6*f8)/(a2*a4*a9^2) + 
      (2*a3*a6*a8^2*f2*f4*f5*f6*f8)/(a2*a4*a9^2) + 
      (2*a1*a6^2*a8^2*f2*f4*f5*f6*f8)/(a2*a4*a5*a9^2) + 
      (a6*a7*f2*f4*f5*f6*f8)/(a1*a9) + (a3*a8*f2*f4*f5*f6*f8)/(a1*a9) + 
      (2*a6*a8*f2*f4*f5*f6*f8)/(a5*a9) + (a6*f1*f2*f4*f5*f6*f8)/(a3*a5) + 
      (a8*f1*f2*f4*f5*f6*f8)/(a5*a7) + (2*a1*a6*a8*f1*f2*f4*f5*f6*f8)/
       (a3*a5^2*a7) + (2*a3*a5^2*a6*a7*a8*f1*f2*f4*f5*f6*f8)/
       (a1*a2^2*a4^2*a9^2) + (4*a5*a6^2*a7*a8*f1*f2*f4*f5*f6*f8)/
       (a2^2*a4^2*a9^2) + (2*a1*a6^3*a7*a8*f1*f2*f4*f5*f6*f8)/
       (a2^2*a3*a4^2*a9^2) + (4*a3*a5*a6*a8^2*f1*f2*f4*f5*f6*f8)/
       (a2^2*a4^2*a9^2) + (8*a1*a6^2*a8^2*f1*f2*f4*f5*f6*f8)/
       (a2^2*a4^2*a9^2) + (4*a1^2*a6^3*a8^2*f1*f2*f4*f5*f6*f8)/
       (a2^2*a3*a4^2*a5*a9^2) + (2*a1*a3*a6*a8^3*f1*f2*f4*f5*f6*f8)/
       (a2^2*a4^2*a7*a9^2) + (4*a1^2*a6^2*a8^3*f1*f2*f4*f5*f6*f8)/
       (a2^2*a4^2*a5*a7*a9^2) + (2*a1^3*a6^3*a8^3*f1*f2*f4*f5*f6*f8)/
       (a2^2*a3*a4^2*a5^2*a7*a9^2) + (a5*a6*a7*f1*f2*f4*f5*f6*f8)/
       (a1*a2*a4*a9) + (a6^2*a7*f1*f2*f4*f5*f6*f8)/(a2*a3*a4*a9) + 
      (a3*a5*a8*f1*f2*f4*f5*f6*f8)/(a1*a2*a4*a9) + 
      (6*a6*a8*f1*f2*f4*f5*f6*f8)/(a2*a4*a9) + 
      (5*a1*a6^2*a8*f1*f2*f4*f5*f6*f8)/(a2*a3*a4*a5*a9) + 
      (a3*a8^2*f1*f2*f4*f5*f6*f8)/(a2*a4*a7*a9) + 
      (5*a1*a6*a8^2*f1*f2*f4*f5*f6*f8)/(a2*a4*a5*a7*a9) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f4*f5*f6*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*f1*f3*f4*f5*f6*f8)/(a3*a5) + (2*a1*a2*a8*f1*f3*f4*f5*f6*f8)/
       (a3*a5^2*a7) + (2*a5*a6*a7*a8*f1*f3*f4*f5*f6*f8)/(a2*a4^2*a9^2) + 
      (2*a1*a6^2*a7*a8*f1*f3*f4*f5*f6*f8)/(a2*a3*a4^2*a9^2) + 
      (4*a1*a6*a8^2*f1*f3*f4*f5*f6*f8)/(a2*a4^2*a9^2) + 
      (4*a1^2*a6^2*a8^2*f1*f3*f4*f5*f6*f8)/(a2*a3*a4^2*a5*a9^2) + 
      (2*a1^2*a6*a8^3*f1*f3*f4*f5*f6*f8)/(a2*a4^2*a5*a7*a9^2) + 
      (2*a1^3*a6^2*a8^3*f1*f3*f4*f5*f6*f8)/(a2*a3*a4^2*a5^2*a7*a9^2) + 
      (a6*a7*f1*f3*f4*f5*f6*f8)/(a3*a4*a9) + (2*a8*f1*f3*f4*f5*f6*f8)/
       (a4*a9) + (5*a1*a6*a8*f1*f3*f4*f5*f6*f8)/(a3*a4*a5*a9) + 
      (2*a1*a8^2*f1*f3*f4*f5*f6*f8)/(a4*a5*a7*a9) + 
      (4*a1^2*a6*a8^2*f1*f3*f4*f5*f6*f8)/(a3*a4*a5^2*a7*a9) + 
      (a3*a5^2*a7*f2*f4^2*f6^2*f8)/(a1*a2*a4*a9^2) + 
      (a5*a6*a7*f2*f4^2*f6^2*f8)/(a2*a4*a9^2) + (a3*a5*a8*f2*f4^2*f6^2*f8)/
       (a2*a4*a9^2) + (a1*a6*a8*f2*f4^2*f6^2*f8)/(a2*a4*a9^2) + 
      (a3*a5^3*a7*f1*f2*f4^2*f6^2*f8)/(a1*a2^2*a4^2*a9^2) + 
      (2*a5^2*a6*a7*f1*f2*f4^2*f6^2*f8)/(a2^2*a4^2*a9^2) + 
      (a1*a5*a6^2*a7*f1*f2*f4^2*f6^2*f8)/(a2^2*a3*a4^2*a9^2) + 
      (2*a3*a5^2*a8*f1*f2*f4^2*f6^2*f8)/(a2^2*a4^2*a9^2) + 
      (4*a1*a5*a6*a8*f1*f2*f4^2*f6^2*f8)/(a2^2*a4^2*a9^2) + 
      (2*a1^2*a6^2*a8*f1*f2*f4^2*f6^2*f8)/(a2^2*a3*a4^2*a9^2) + 
      (a1*a3*a5*a8^2*f1*f2*f4^2*f6^2*f8)/(a2^2*a4^2*a7*a9^2) + 
      (2*a1^2*a6*a8^2*f1*f2*f4^2*f6^2*f8)/(a2^2*a4^2*a7*a9^2) + 
      (a1^3*a6^2*a8^2*f1*f2*f4^2*f6^2*f8)/(a2^2*a3*a4^2*a5*a7*a9^2) + 
      (a5*f1*f2*f4^2*f6^2*f8)/(a2*a4*a9) + (a1*a6*f1*f2*f4^2*f6^2*f8)/
       (a2*a3*a4*a9) + (a1*a8*f1*f2*f4^2*f6^2*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8*f1*f2*f4^2*f6^2*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a5^2*a7*f1*f3*f4^2*f6^2*f8)/(a2*a4^2*a9^2) + 
      (a1*a5*a6*a7*f1*f3*f4^2*f6^2*f8)/(a2*a3*a4^2*a9^2) + 
      (2*a1*a5*a8*f1*f3*f4^2*f6^2*f8)/(a2*a4^2*a9^2) + 
      (2*a1^2*a6*a8*f1*f3*f4^2*f6^2*f8)/(a2*a3*a4^2*a9^2) + 
      (a1^2*a8^2*f1*f3*f4^2*f6^2*f8)/(a2*a4^2*a7*a9^2) + 
      (a1^3*a6*a8^2*f1*f3*f4^2*f6^2*f8)/(a2*a3*a4^2*a5*a7*a9^2) + 
      (a1*f1*f3*f4^2*f6^2*f8)/(a3*a4*a9) + (a1^2*a8*f1*f3*f4^2*f6^2*f8)/
       (a3*a4*a5*a7*a9), (2*a1*a6*f1*f2*f5*f7)/(a2*a4) + 
      (2*a1^2*a6^2*f1*f2*f5*f7)/(a2*a3*a4*a5) + (2*a1^2*a6*a8*f1*f2*f5*f7)/
       (a2*a4*a5*a7) + (2*a1^3*a6^2*a8*f1*f2*f5*f7)/(a2*a3*a4*a5^2*a7) + 
      (a3*a5^2*a6*a7*f1*f2*f5*f7)/(a2^2*a4^2*a9) + 
      (2*a1*a5*a6^2*a7*f1*f2*f5*f7)/(a2^2*a4^2*a9) + 
      (a1^2*a6^3*a7*f1*f2*f5*f7)/(a2^2*a3*a4^2*a9) + 
      (2*a1*a3*a5*a6*a8*f1*f2*f5*f7)/(a2^2*a4^2*a9) + 
      (4*a1^2*a6^2*a8*f1*f2*f5*f7)/(a2^2*a4^2*a9) + 
      (2*a1^3*a6^3*a8*f1*f2*f5*f7)/(a2^2*a3*a4^2*a5*a9) + 
      (a1^2*a3*a6*a8^2*f1*f2*f5*f7)/(a2^2*a4^2*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f5*f7)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^4*a6^3*a8^2*f1*f2*f5*f7)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1^2*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + (a1*f1*f3*f5*f7)/a4 + 
      (2*a1^2*a6*f1*f3*f5*f7)/(a3*a4*a5) + (a1^2*a8*f1*f3*f5*f7)/(a4*a5*a7) + 
      (2*a1^3*a6*a8*f1*f3*f5*f7)/(a3*a4*a5^2*a7) + (a1*a5*a6*a7*f1*f3*f5*f7)/
       (a2*a4^2*a9) + (a1^2*a6^2*a7*f1*f3*f5*f7)/(a2*a3*a4^2*a9) + 
      (2*a1^2*a6*a8*f1*f3*f5*f7)/(a2*a4^2*a9) + (2*a1^3*a6^2*a8*f1*f3*f5*f7)/
       (a2*a3*a4^2*a5*a9) + (a1^3*a6*a8^2*f1*f3*f5*f7)/(a2*a4^2*a5*a7*a9) + 
      (a1^4*a6^2*a8^2*f1*f3*f5*f7)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1^2*a2*a9*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1^2*f1*f2*f4*f6*f7)/
       (a2*a4*a7) + (a1^3*a6*f1*f2*f4*f6*f7)/(a2*a3*a4*a5*a7) + 
      (a1*a5*f1*f2*f4*f6*f7)/(a2*a4*a8) + (a1^2*a6*f1*f2*f4*f6*f7)/
       (a2*a3*a4*a8) + (2*a1*a3*a5^2*f1*f2*f4*f6*f7)/(a2^2*a4^2*a9) + 
      (4*a1^2*a5*a6*f1*f2*f4*f6*f7)/(a2^2*a4^2*a9) + 
      (2*a1^3*a6^2*f1*f2*f4*f6*f7)/(a2^2*a3*a4^2*a9) + 
      (a3*a5^3*a7*f1*f2*f4*f6*f7)/(a2^2*a4^2*a8*a9) + 
      (2*a1*a5^2*a6*a7*f1*f2*f4*f6*f7)/(a2^2*a4^2*a8*a9) + 
      (a1^2*a5*a6^2*a7*f1*f2*f4*f6*f7)/(a2^2*a3*a4^2*a8*a9) + 
      (a1^2*a3*a5*a8*f1*f2*f4*f6*f7)/(a2^2*a4^2*a7*a9) + 
      (2*a1^3*a6*a8*f1*f2*f4*f6*f7)/(a2^2*a4^2*a7*a9) + 
      (a1^4*a6^2*a8*f1*f2*f4*f6*f7)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^3*f1*f3*f4*f6*f7)/(a3*a4*a5*a7) + (a1^2*f1*f3*f4*f6*f7)/
       (a3*a4*a8) + (2*a1^2*a5*f1*f3*f4*f6*f7)/(a2*a4^2*a9) + 
      (2*a1^3*a6*f1*f3*f4*f6*f7)/(a2*a3*a4^2*a9) + 
      (a1*a5^2*a7*f1*f3*f4*f6*f7)/(a2*a4^2*a8*a9) + 
      (a1^2*a5*a6*a7*f1*f3*f4*f6*f7)/(a2*a3*a4^2*a8*a9) + 
      (a1^3*a8*f1*f3*f4*f6*f7)/(a2*a4^2*a7*a9) + (a1^4*a6*a8*f1*f3*f4*f6*f7)/
       (a2*a3*a4^2*a5*a7*a9) + (a1*a3*a5*f1*f2*f4*f7^2)/(a2^2*a4*a7) + 
      (2*a1^2*a6*f1*f2*f4*f7^2)/(a2^2*a4*a7) + (a1^3*a6^2*f1*f2*f4*f7^2)/
       (a2^2*a3*a4*a5*a7) + (a3*a5^2*f1*f2*f4*f7^2)/(a2^2*a4*a8) + 
      (2*a1*a5*a6*f1*f2*f4*f7^2)/(a2^2*a4*a8) + (a1^2*a6^2*f1*f2*f4*f7^2)/
       (a2^2*a3*a4*a8) + (a1*a9*f1*f2*f4*f7^2)/(a2*a7*a8) + 
      (a1^2*a6*a9*f1*f2*f4*f7^2)/(a2*a3*a5*a7*a8) + (a1^2*f1*f3*f4*f7^2)/
       (a2*a4*a7) + (a1^3*a6*f1*f3*f4*f7^2)/(a2*a3*a4*a5*a7) + 
      (a1*a5*f1*f3*f4*f7^2)/(a2*a4*a8) + (a1^2*a6*f1*f3*f4*f7^2)/
       (a2*a3*a4*a8) + (a1^2*a9*f1*f3*f4*f7^2)/(a3*a5*a7*a8) + 
      (a6*a7*f2*f5*f8)/a4 + (a1*a6*a8*f2*f5*f8)/(a4*a5) + 
      (a3*a5^2*a6*a7^2*f2*f5*f8)/(a1*a2*a4^2*a9) + (a5*a6^2*a7^2*f2*f5*f8)/
       (a2*a4^2*a9) + (2*a3*a5*a6*a7*a8*f2*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6^2*a7*a8*f2*f5*f8)/(a2*a4^2*a9) + (a1*a3*a6*a8^2*f2*f5*f8)/
       (a2*a4^2*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/(a2*a4^2*a5*a9) + 
      (2*a5*a6*a7*f1*f2*f5*f8)/(a2*a4^2) + (2*a1*a6^2*a7*f1*f2*f5*f8)/
       (a2*a3*a4^2) + (4*a1*a6*a8*f1*f2*f5*f8)/(a2*a4^2) + 
      (4*a1^2*a6^2*a8*f1*f2*f5*f8)/(a2*a3*a4^2*a5) + 
      (2*a1^2*a6*a8^2*f1*f2*f5*f8)/(a2*a4^2*a5*a7) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4^2*a5^2*a7) + 
      (a3*a5^3*a6*a7^2*f1*f2*f5*f8)/(a1*a2^2*a4^3*a9) + 
      (2*a5^2*a6^2*a7^2*f1*f2*f5*f8)/(a2^2*a4^3*a9) + 
      (a1*a5*a6^3*a7^2*f1*f2*f5*f8)/(a2^2*a3*a4^3*a9) + 
      (3*a3*a5^2*a6*a7*a8*f1*f2*f5*f8)/(a2^2*a4^3*a9) + 
      (6*a1*a5*a6^2*a7*a8*f1*f2*f5*f8)/(a2^2*a4^3*a9) + 
      (3*a1^2*a6^3*a7*a8*f1*f2*f5*f8)/(a2^2*a3*a4^3*a9) + 
      (3*a1*a3*a5*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4^3*a9) + 
      (6*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a4^3*a9) + 
      (3*a1^3*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^3*a5*a9) + 
      (a1^2*a3*a6*a8^3*f1*f2*f5*f8)/(a2^2*a4^3*a7*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f2*f5*f8)/(a2^2*a4^3*a5*a7*a9) + 
      (a1^4*a6^3*a8^3*f1*f2*f5*f8)/(a2^2*a3*a4^3*a5^2*a7*a9) + 
      (a1*a6*a9*f1*f2*f5*f8)/(a3*a4*a5) + (a1^2*a6*a8*a9*f1*f2*f5*f8)/
       (a3*a4*a5^2*a7) + (a5*a7*f1*f3*f5*f8)/a4^2 + (2*a1*a6*a7*f1*f3*f5*f8)/
       (a3*a4^2) + (2*a1*a8*f1*f3*f5*f8)/a4^2 + (4*a1^2*a6*a8*f1*f3*f5*f8)/
       (a3*a4^2*a5) + (a1^2*a8^2*f1*f3*f5*f8)/(a4^2*a5*a7) + 
      (2*a1^3*a6*a8^2*f1*f3*f5*f8)/(a3*a4^2*a5^2*a7) + 
      (a5^2*a6*a7^2*f1*f3*f5*f8)/(a2*a4^3*a9) + (a1*a5*a6^2*a7^2*f1*f3*f5*f8)/
       (a2*a3*a4^3*a9) + (3*a1*a5*a6*a7*a8*f1*f3*f5*f8)/(a2*a4^3*a9) + 
      (3*a1^2*a6^2*a7*a8*f1*f3*f5*f8)/(a2*a3*a4^3*a9) + 
      (3*a1^2*a6*a8^2*f1*f3*f5*f8)/(a2*a4^3*a9) + 
      (3*a1^3*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4^3*a5*a9) + 
      (a1^3*a6*a8^3*f1*f3*f5*f8)/(a2*a4^3*a5*a7*a9) + 
      (a1^4*a6^2*a8^3*f1*f3*f5*f8)/(a2*a3*a4^3*a5^2*a7*a9) + 
      (a1*a2*a9*f1*f3*f5*f8)/(a3*a4*a5) + (a1^2*a2*a8*a9*f1*f3*f5*f8)/
       (a3*a4*a5^2*a7) + (2*a3*a5^2*a7*f2*f4*f6*f8)/(a2*a4^2*a9) + 
      (2*a1*a5*a6*a7*f2*f4*f6*f8)/(a2*a4^2*a9) + (a3*a5^3*a7^2*f2*f4*f6*f8)/
       (a1*a2*a4^2*a8*a9) + (a5^2*a6*a7^2*f2*f4*f6*f8)/(a2*a4^2*a8*a9) + 
      (a1*a3*a5*a8*f2*f4*f6*f8)/(a2*a4^2*a9) + (a1^2*a6*a8*f2*f4*f6*f8)/
       (a2*a4^2*a9) + (2*a1*a5*f1*f2*f4*f6*f8)/(a2*a4^2) + 
      (2*a1^2*a6*f1*f2*f4*f6*f8)/(a2*a3*a4^2) + (a5^2*a7*f1*f2*f4*f6*f8)/
       (a2*a4^2*a8) + (a1*a5*a6*a7*f1*f2*f4*f6*f8)/(a2*a3*a4^2*a8) + 
      (a1^2*a8*f1*f2*f4*f6*f8)/(a2*a4^2*a7) + (a1^3*a6*a8*f1*f2*f4*f6*f8)/
       (a2*a3*a4^2*a5*a7) + (3*a3*a5^3*a7*f1*f2*f4*f6*f8)/(a2^2*a4^3*a9) + 
      (6*a1*a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2^2*a4^3*a9) + 
      (3*a1^2*a5*a6^2*a7*f1*f2*f4*f6*f8)/(a2^2*a3*a4^3*a9) + 
      (a3*a5^4*a7^2*f1*f2*f4*f6*f8)/(a1*a2^2*a4^3*a8*a9) + 
      (2*a5^3*a6*a7^2*f1*f2*f4*f6*f8)/(a2^2*a4^3*a8*a9) + 
      (a1*a5^2*a6^2*a7^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^3*a8*a9) + 
      (3*a1*a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4^3*a9) + 
      (6*a1^2*a5*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4^3*a9) + 
      (3*a1^3*a6^2*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^3*a9) + 
      (a1^2*a3*a5*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^3*a7*a9) + 
      (2*a1^3*a6*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^3*a7*a9) + 
      (a1^4*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^3*a5*a7*a9) + 
      (2*a1^2*f1*f3*f4*f6*f8)/(a3*a4^2) + (a1*a5*a7*f1*f3*f4*f6*f8)/
       (a3*a4^2*a8) + (a1^3*a8*f1*f3*f4*f6*f8)/(a3*a4^2*a5*a7) + 
      (3*a1*a5^2*a7*f1*f3*f4*f6*f8)/(a2*a4^3*a9) + 
      (3*a1^2*a5*a6*a7*f1*f3*f4*f6*f8)/(a2*a3*a4^3*a9) + 
      (a5^3*a7^2*f1*f3*f4*f6*f8)/(a2*a4^3*a8*a9) + 
      (a1*a5^2*a6*a7^2*f1*f3*f4*f6*f8)/(a2*a3*a4^3*a8*a9) + 
      (3*a1^2*a5*a8*f1*f3*f4*f6*f8)/(a2*a4^3*a9) + 
      (3*a1^3*a6*a8*f1*f3*f4*f6*f8)/(a2*a3*a4^3*a9) + 
      (a1^3*a8^2*f1*f3*f4*f6*f8)/(a2*a4^3*a7*a9) + 
      (a1^4*a6*a8^2*f1*f3*f4*f6*f8)/(a2*a3*a4^3*a5*a7*a9) + 
      (a3*a5*f2*f4*f7*f8)/(a2*a4) + (a1*a6*f2*f4*f7*f8)/(a2*a4) + 
      (a3*a5^2*a7*f2*f4*f7*f8)/(a1*a2*a4*a8) + (a5*a6*a7*f2*f4*f7*f8)/
       (a2*a4*a8) + (2*a3*a5^2*f1*f2*f4*f7*f8)/(a2^2*a4^2) + 
      (4*a1*a5*a6*f1*f2*f4*f7*f8)/(a2^2*a4^2) + (2*a1^2*a6^2*f1*f2*f4*f7*f8)/
       (a2^2*a3*a4^2) + (a3*a5^3*a7*f1*f2*f4*f7*f8)/(a1*a2^2*a4^2*a8) + 
      (2*a5^2*a6*a7*f1*f2*f4*f7*f8)/(a2^2*a4^2*a8) + 
      (a1*a5*a6^2*a7*f1*f2*f4*f7*f8)/(a2^2*a3*a4^2*a8) + 
      (a1*a3*a5*a8*f1*f2*f4*f7*f8)/(a2^2*a4^2*a7) + 
      (2*a1^2*a6*a8*f1*f2*f4*f7*f8)/(a2^2*a4^2*a7) + 
      (a1^3*a6^2*a8*f1*f2*f4*f7*f8)/(a2^2*a3*a4^2*a5*a7) + 
      (a1*a9*f1*f2*f4*f7*f8)/(a2*a4*a7) + (a1^2*a6*a9*f1*f2*f4*f7*f8)/
       (a2*a3*a4*a5*a7) + (a5*a9*f1*f2*f4*f7*f8)/(a2*a4*a8) + 
      (a1*a6*a9*f1*f2*f4*f7*f8)/(a2*a3*a4*a8) + (2*a1*a5*f1*f3*f4*f7*f8)/
       (a2*a4^2) + (2*a1^2*a6*f1*f3*f4*f7*f8)/(a2*a3*a4^2) + 
      (a5^2*a7*f1*f3*f4*f7*f8)/(a2*a4^2*a8) + (a1*a5*a6*a7*f1*f3*f4*f7*f8)/
       (a2*a3*a4^2*a8) + (a1^2*a8*f1*f3*f4*f7*f8)/(a2*a4^2*a7) + 
      (a1^3*a6*a8*f1*f3*f4*f7*f8)/(a2*a3*a4^2*a5*a7) + 
      (a1^2*a9*f1*f3*f4*f7*f8)/(a3*a4*a5*a7) + (a1*a9*f1*f3*f4*f7*f8)/
       (a3*a4*a8), (2*a1*a4*a6*a8*f1*f2*f5*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6^2*a8*f1*f2*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1*a3*a6*a8^2*f1*f2*f5*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f5*f7^2)/(a2^2*a5*a7^2*a9) + 
      (a1^3*a6^3*a8^2*f1*f2*f5*f7^2)/(a2^2*a3*a5^2*a7^2*a9) + 
      (a1*a4^2*a6*a9*f1*f2*f5*f7^2)/(a3*a5^2*a7^2) + (a1*a4*a8*f1*f3*f5*f7^2)/
       (a5*a7^2) + (2*a1^2*a4*a6*a8*f1*f3*f5*f7^2)/(a3*a5^2*a7^2) + 
      (a1^2*a6*a8^2*f1*f3*f5*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^2*f1*f3*f5*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (a1*a2*a4^2*a9*f1*f3*f5*f7^2)/(a3*a5^2*a7^2) + (a1*a4*f1*f2*f4*f6*f7^2)/
       (a2*a7^2) + (a1^2*a4*a6*f1*f2*f4*f6*f7^2)/(a2*a3*a5*a7^2) + 
      (a1*a3*a5*a8*f1*f2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (a1^3*a6^2*a8*f1*f2*f4*f6*f7^2)/(a2^2*a3*a5*a7^2*a9) + 
      (a1^2*a4*f1*f3*f4*f6*f7^2)/(a3*a5*a7^2) + (a1^2*a8*f1*f3*f4*f6*f7^2)/
       (a2*a7^2*a9) + (a1^3*a6*a8*f1*f3*f4*f6*f7^2)/(a2*a3*a5*a7^2*a9) + 
      (a4*a6*a8*f2*f5*f7*f8)/(a5*a7) + (a3*a6*a8^2*f2*f5*f7*f8)/(a2*a7*a9) + 
      (a1*a6^2*a8^2*f2*f5*f7*f8)/(a2*a5*a7*a9) + (2*a6*a8*f1*f2*f5*f7*f8)/
       (a2*a7) + (2*a1*a6^2*a8*f1*f2*f5*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a6*a8^2*f1*f2*f5*f7*f8)/(a2*a5*a7^2) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f5*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a3*a5*a6*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1*a3*a6*a8^3*f1*f2*f5*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6^2*a8^3*f1*f2*f5*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^3*a8^3*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a4*a6*a8*a9*f1*f2*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a8*f1*f3*f5*f7*f8)/a7 + (2*a1*a6*a8*f1*f3*f5*f7*f8)/(a3*a5*a7) + 
      (2*a1*a8^2*f1*f3*f5*f7*f8)/(a5*a7^2) + (4*a1^2*a6*a8^2*f1*f3*f5*f7*f8)/
       (a3*a5^2*a7^2) + (2*a1*a6*a8^2*f1*f3*f5*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3*f5*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a6*a8^3*f1*f3*f5*f7*f8)/(a2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2*a4*a8*a9*f1*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a3*a5*a8*f2*f4*f6*f7*f8)/(a2*a7*a9) + (a1*a6*a8*f2*f4*f6*f7*f8)/
       (a2*a7*a9) + (a5*f1*f2*f4*f6*f7*f8)/(a2*a7) + 
      (a1*a6*f1*f2*f4*f6*f7*f8)/(a2*a3*a7) + (2*a1*a8*f1*f2*f4*f6*f7*f8)/
       (a2*a7^2) + (2*a1^2*a6*a8*f1*f2*f4*f6*f7*f8)/(a2*a3*a5*a7^2) + 
      (2*a3*a5^2*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a5*a6*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a7*a9) + 
      (2*a1*a3*a5*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7^2*a9) + 
      (a1*f1*f3*f4*f6*f7*f8)/(a3*a7) + (2*a1^2*a8*f1*f3*f4*f6*f7*f8)/
       (a3*a5*a7^2) + (2*a1*a5*a8*f1*f3*f4*f6*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a7*a9) + 
      (2*a1^2*a8^2*f1*f3*f4*f6*f7*f8)/(a2*a4*a7^2*a9) + 
      (2*a1^3*a6*a8^2*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7^2*a9) + 
      (a6*a8^2*f2*f5*f8^2)/(a5*a7) + (a3*a5*a6*a8^2*f2*f5*f8^2)/
       (a1*a2*a4*a9) + (a6^2*a8^2*f2*f5*f8^2)/(a2*a4*a9) + 
      (a3*a6*a8^3*f2*f5*f8^2)/(a2*a4*a7*a9) + (a1*a6^2*a8^3*f2*f5*f8^2)/
       (a2*a4*a5*a7*a9) + (2*a6*a8^2*f1*f2*f5*f8^2)/(a2*a4*a7) + 
      (2*a1*a6^2*a8^2*f1*f2*f5*f8^2)/(a2*a3*a4*a5*a7) + 
      (2*a1*a6*a8^3*f1*f2*f5*f8^2)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f5*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a3*a5^2*a6*a8^2*f1*f2*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a8^2*f1*f2*f5*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a6^3*a8^2*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a6*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^2*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1*a3*a6*a8^4*f1*f2*f5*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8^4*f1*f2*f5*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^3*a8^4*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a6*a8^2*a9*f1*f2*f5*f8^2)/(a3*a5^2*a7^2) + 
      (a8^2*f1*f3*f5*f8^2)/(a4*a7) + (2*a1*a6*a8^2*f1*f3*f5*f8^2)/
       (a3*a4*a5*a7) + (a1*a8^3*f1*f3*f5*f8^2)/(a4*a5*a7^2) + 
      (2*a1^2*a6*a8^3*f1*f3*f5*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a5*a6*a8^2*f1*f3*f5*f8^2)/(a2*a4^2*a9) + (a1*a6^2*a8^2*f1*f3*f5*f8^2)/
       (a2*a3*a4^2*a9) + (2*a1*a6*a8^3*f1*f3*f5*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a6*a8^4*f1*f3*f5*f8^2)/(a2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^4*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a2*a8^2*a9*f1*f3*f5*f8^2)/(a3*a5^2*a7^2) + 
      (a3*a5^2*a8*f2*f4*f6*f8^2)/(a1*a2*a4*a9) + (a5*a6*a8*f2*f4*f6*f8^2)/
       (a2*a4*a9) + (a3*a5*a8^2*f2*f4*f6*f8^2)/(a2*a4*a7*a9) + 
      (a1*a6*a8^2*f2*f4*f6*f8^2)/(a2*a4*a7*a9) + (a5*a8*f1*f2*f4*f6*f8^2)/
       (a2*a4*a7) + (a1*a6*a8*f1*f2*f4*f6*f8^2)/(a2*a3*a4*a7) + 
      (a1*a8^2*f1*f2*f4*f6*f8^2)/(a2*a4*a7^2) + 
      (a1^2*a6*a8^2*f1*f2*f4*f6*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a3*a5^3*a8*f1*f2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5^2*a6*a8*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a5*a6^2*a8*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a5*a6*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a7*a9) + 
      (a1*a3*a5*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (a1^3*a6^2*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7^2*a9) + 
      (a1*a8*f1*f3*f4*f6*f8^2)/(a3*a4*a7) + (a1^2*a8^2*f1*f3*f4*f6*f8^2)/
       (a3*a4*a5*a7^2) + (a5^2*a8*f1*f3*f4*f6*f8^2)/(a2*a4^2*a9) + 
      (a1*a5*a6*a8*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a5*a8^2*f1*f3*f4*f6*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a7*a9) + 
      (a1^2*a8^3*f1*f3*f4*f6*f8^2)/(a2*a4^2*a7^2*a9) + 
      (a1^3*a6*a8^3*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7^2*a9), 
     (a1*a4*a6*f1*f2*f5*f6*f7)/(a3*a5*a7*a8) + (a1*a6*f1*f2*f5*f6*f7)/
       (a2*a7*a9) + (a1^2*a6^2*f1*f2*f5*f6*f7)/(a2*a3*a5*a7*a9) + 
      (a1*a2*a4*f1*f3*f5*f6*f7)/(a3*a5*a7*a8) + (a1^2*a6*f1*f3*f5*f6*f7)/
       (a3*a5*a7*a9) + (a1*a5*f1*f2*f4*f6^2*f7)/(a2*a7*a8*a9) + 
      (a1^2*a6*f1*f2*f4*f6^2*f7)/(a2*a3*a7*a8*a9) + (a1^2*f1*f3*f4*f6^2*f7)/
       (a3*a7*a8*a9) + (2*a1*a4*a6*f1*f2*f5*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6^2*f1*f2*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1*a3*a6*a8*f1*f2*f5*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f5*f7^2)/(a2^2*a5*a7^2*a9) + 
      (a1^3*a6^3*a8*f1*f2*f5*f7^2)/(a2^2*a3*a5^2*a7^2*a9) + 
      (a1*a4^2*a6*a9*f1*f2*f5*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a1*a4*f1*f3*f5*f7^2)/(a5*a7^2) + (2*a1^2*a4*a6*f1*f3*f5*f7^2)/
       (a3*a5^2*a7^2) + (a1^2*a6*a8*f1*f3*f5*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8*f1*f3*f5*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (a1*a2*a4^2*a9*f1*f3*f5*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a1*a4*f1*f2*f4*f6*f7^2)/(a2*a7^2*a8) + (a1^2*a4*a6*f1*f2*f4*f6*f7^2)/
       (a2*a3*a5*a7^2*a8) + (a1*a3*a5*f1*f2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6*f1*f2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (a1^3*a6^2*f1*f2*f4*f6*f7^2)/(a2^2*a3*a5*a7^2*a9) + 
      (a1^2*a4*f1*f3*f4*f6*f7^2)/(a3*a5*a7^2*a8) + (a1^2*f1*f3*f4*f6*f7^2)/
       (a2*a7^2*a9) + (a1^3*a6*f1*f3*f4*f6*f7^2)/(a2*a3*a5*a7^2*a9) + 
      (a1*a6*f1*f2*f5*f6*f8)/(a3*a5*a7) + (a5*a6*f1*f2*f5*f6*f8)/(a2*a4*a9) + 
      (a1*a6^2*f1*f2*f5*f6*f8)/(a2*a3*a4*a9) + (a1*a6*a8*f1*f2*f5*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6^2*a8*f1*f2*f5*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f5*f6*f8)/(a3*a5*a7) + (a1*a6*f1*f3*f5*f6*f8)/(a3*a4*a9) + 
      (a1^2*a6*a8*f1*f3*f5*f6*f8)/(a3*a4*a5*a7*a9) + (a1*a5*f1*f2*f4*f6^2*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*f1*f2*f4*f6^2*f8)/(a2*a3*a4*a7*a9) + 
      (a5^2*f1*f2*f4*f6^2*f8)/(a2*a4*a8*a9) + (a1*a5*a6*f1*f2*f4*f6^2*f8)/
       (a2*a3*a4*a8*a9) + (a1^2*f1*f3*f4*f6^2*f8)/(a3*a4*a7*a9) + 
      (a1*a5*f1*f3*f4*f6^2*f8)/(a3*a4*a8*a9) + (a4*a6*f2*f5*f7*f8)/(a5*a7) + 
      (a3*a6*a8*f2*f5*f7*f8)/(a2*a7*a9) + (a1*a6^2*a8*f2*f5*f7*f8)/
       (a2*a5*a7*a9) + (2*a6*f1*f2*f5*f7*f8)/(a2*a7) + 
      (2*a1*a6^2*f1*f2*f5*f7*f8)/(a2*a3*a5*a7) + (4*a1*a6*a8*f1*f2*f5*f7*f8)/
       (a2*a5*a7^2) + (4*a1^2*a6^2*a8*f1*f2*f5*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a3*a5*a6*a8*f1*f2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^2*a8*f1*f2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^3*a8*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1*a3*a6*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a4*a6*a9*f1*f2*f5*f7*f8)/(a3*a5^2*a7^2) + (f1*f3*f5*f7*f8)/a7 + 
      (2*a1*a6*f1*f3*f5*f7*f8)/(a3*a5*a7) + (2*a1*a8*f1*f3*f5*f7*f8)/
       (a5*a7^2) + (4*a1^2*a6*a8*f1*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a6*a8*f1*f3*f5*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f3*f5*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f3*f5*f7*f8)/(a2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2*a4*a9*f1*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a3*a5*f2*f4*f6*f7*f8)/(a2*a7*a9) + (a1*a6*f2*f4*f6*f7*f8)/(a2*a7*a9) + 
      (2*a1*f1*f2*f4*f6*f7*f8)/(a2*a7^2) + (2*a1^2*a6*f1*f2*f4*f6*f7*f8)/
       (a2*a3*a5*a7^2) + (a5*f1*f2*f4*f6*f7*f8)/(a2*a7*a8) + 
      (a1*a6*f1*f2*f4*f6*f7*f8)/(a2*a3*a7*a8) + (2*a3*a5^2*f1*f2*f4*f6*f7*f8)/
       (a2^2*a4*a7*a9) + (4*a1*a5*a6*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a7*a9) + 
      (2*a1*a3*a5*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (2*a1^3*a6^2*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7^2*a9) + 
      (2*a1^2*f1*f3*f4*f6*f7*f8)/(a3*a5*a7^2) + (a1*f1*f3*f4*f6*f7*f8)/
       (a3*a7*a8) + (2*a1*a5*f1*f3*f4*f6*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a7*a9) + 
      (2*a1^2*a8*f1*f3*f4*f6*f7*f8)/(a2*a4*a7^2*a9) + 
      (2*a1^3*a6*a8*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7^2*a9) + 
      (a6*a8*f2*f5*f8^2)/(a5*a7) + (a3*a5*a6*a8*f2*f5*f8^2)/(a1*a2*a4*a9) + 
      (a6^2*a8*f2*f5*f8^2)/(a2*a4*a9) + (a3*a6*a8^2*f2*f5*f8^2)/
       (a2*a4*a7*a9) + (a1*a6^2*a8^2*f2*f5*f8^2)/(a2*a4*a5*a7*a9) + 
      (2*a6*a8*f1*f2*f5*f8^2)/(a2*a4*a7) + (2*a1*a6^2*a8*f1*f2*f5*f8^2)/
       (a2*a3*a4*a5*a7) + (2*a1*a6*a8^2*f1*f2*f5*f8^2)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f5*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a3*a5^2*a6*a8*f1*f2*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a8*f1*f2*f5*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a6^3*a8*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a6*a8^2*f1*f2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1*a3*a6*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^3*a8^3*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a6*a8*a9*f1*f2*f5*f8^2)/(a3*a5^2*a7^2) + (a8*f1*f3*f5*f8^2)/
       (a4*a7) + (2*a1*a6*a8*f1*f3*f5*f8^2)/(a3*a4*a5*a7) + 
      (a1*a8^2*f1*f3*f5*f8^2)/(a4*a5*a7^2) + (2*a1^2*a6*a8^2*f1*f3*f5*f8^2)/
       (a3*a4*a5^2*a7^2) + (a5*a6*a8*f1*f3*f5*f8^2)/(a2*a4^2*a9) + 
      (a1*a6^2*a8*f1*f3*f5*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a6*a8^2*f1*f3*f5*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a6*a8^3*f1*f3*f5*f8^2)/(a2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^3*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a2*a8*a9*f1*f3*f5*f8^2)/(a3*a5^2*a7^2) + (a3*a5^2*f2*f4*f6*f8^2)/
       (a1*a2*a4*a9) + (a5*a6*f2*f4*f6*f8^2)/(a2*a4*a9) + 
      (a3*a5*a8*f2*f4*f6*f8^2)/(a2*a4*a7*a9) + (a1*a6*a8*f2*f4*f6*f8^2)/
       (a2*a4*a7*a9) + (a5*f1*f2*f4*f6*f8^2)/(a2*a4*a7) + 
      (a1*a6*f1*f2*f4*f6*f8^2)/(a2*a3*a4*a7) + (a1*a8*f1*f2*f4*f6*f8^2)/
       (a2*a4*a7^2) + (a1^2*a6*a8*f1*f2*f4*f6*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a3*a5^3*f1*f2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5^2*a6*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a5*a6^2*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a8*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a5*a6*a8*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a7*a9) + 
      (a1*a3*a5*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (a1^3*a6^2*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7^2*a9) + 
      (a1*f1*f3*f4*f6*f8^2)/(a3*a4*a7) + (a1^2*a8*f1*f3*f4*f6*f8^2)/
       (a3*a4*a5*a7^2) + (a5^2*f1*f3*f4*f6*f8^2)/(a2*a4^2*a9) + 
      (a1*a5*a6*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a5*a8*f1*f3*f4*f6*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a7*a9) + 
      (a1^2*a8^2*f1*f3*f4*f6*f8^2)/(a2*a4^2*a7^2*a9) + 
      (a1^3*a6*a8^2*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7^2*a9), 
     (a3*a5*f1*f2*f5*f7)/a2^2 + (2*a1*a6*f1*f2*f5*f7)/a2^2 + 
      (a1^2*a6^2*f1*f2*f5*f7)/(a2^2*a3*a5) + (2*a1*a3*a8*f1*f2*f5*f7)/
       (a2^2*a7) + (4*a1^2*a6*a8*f1*f2*f5*f7)/(a2^2*a5*a7) + 
      (2*a1^3*a6^2*a8*f1*f2*f5*f7)/(a2^2*a3*a5^2*a7) + 
      (a3^2*a5^2*a8*f1*f2*f5*f7)/(a2^3*a4*a9) + 
      (3*a1*a3*a5*a6*a8*f1*f2*f5*f7)/(a2^3*a4*a9) + 
      (3*a1^2*a6^2*a8*f1*f2*f5*f7)/(a2^3*a4*a9) + (a1^3*a6^3*a8*f1*f2*f5*f7)/
       (a2^3*a3*a4*a5*a9) + (a1*a3^2*a5*a8^2*f1*f2*f5*f7)/(a2^3*a4*a7*a9) + 
      (3*a1^2*a3*a6*a8^2*f1*f2*f5*f7)/(a2^3*a4*a7*a9) + 
      (3*a1^3*a6^2*a8^2*f1*f2*f5*f7)/(a2^3*a4*a5*a7*a9) + 
      (a1^4*a6^3*a8^2*f1*f2*f5*f7)/(a2^3*a3*a4*a5^2*a7*a9) + 
      (a1*a4*a9*f1*f2*f5*f7)/(a2*a5*a7) + (a1^2*a4*a6*a9*f1*f2*f5*f7)/
       (a2*a3*a5^2*a7) + (a1*f1*f3*f5*f7)/a2 + (a1^2*a6*f1*f3*f5*f7)/
       (a2*a3*a5) + (2*a1^2*a8*f1*f3*f5*f7)/(a2*a5*a7) + 
      (2*a1^3*a6*a8*f1*f3*f5*f7)/(a2*a3*a5^2*a7) + (a1*a3*a5*a8*f1*f3*f5*f7)/
       (a2^2*a4*a9) + (2*a1^2*a6*a8*f1*f3*f5*f7)/(a2^2*a4*a9) + 
      (a1^3*a6^2*a8*f1*f3*f5*f7)/(a2^2*a3*a4*a5*a9) + 
      (a1^2*a3*a8^2*f1*f3*f5*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^3*a6*a8^2*f1*f3*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (a1^4*a6^2*a8^2*f1*f3*f5*f7)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (a1^2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a7) + (2*a1*a5*f1*f2*f3*f6*f7)/
       (a2^2*a4) + (a3*a5^2*f1*f2*f3*f6*f7)/(a2^2*a4*a6) + 
      (a1^2*a6*f1*f2*f3*f6*f7)/(a2^2*a3*a4) + (2*a1^2*a8*f1*f2*f3*f6*f7)/
       (a2^2*a4*a7) + (a1*a3*a5*a8*f1*f2*f3*f6*f7)/(a2^2*a4*a6*a7) + 
      (a1^3*a6*a8*f1*f2*f3*f6*f7)/(a2^2*a3*a4*a5*a7) + 
      (a1^2*a9*f1*f2*f3*f6*f7)/(a2*a3*a5*a7) + (a1*a9*f1*f2*f3*f6*f7)/
       (a2*a6*a7) + (a1^2*f1*f3^2*f6*f7)/(a2*a3*a4) + 
      (a1*a5*f1*f3^2*f6*f7)/(a2*a4*a6) + (a1^3*a8*f1*f3^2*f6*f7)/
       (a2*a3*a4*a5*a7) + (a1^2*a8*f1*f3^2*f6*f7)/(a2*a4*a6*a7) + 
      (a1^2*a9*f1*f3^2*f6*f7)/(a3*a5*a6*a7) + (2*a1^2*f1*f2*f4*f6*f7)/
       (a2^2*a7) + (a1*a3*a5*f1*f2*f4*f6*f7)/(a2^2*a6*a7) + 
      (a1^3*a6*f1*f2*f4*f6*f7)/(a2^2*a3*a5*a7) + 
      (3*a1*a3*a5^2*f1*f2*f4*f6*f7)/(a2^3*a4*a9) + (a3^2*a5^3*f1*f2*f4*f6*f7)/
       (a2^3*a4*a6*a9) + (3*a1^2*a5*a6*f1*f2*f4*f6*f7)/(a2^3*a4*a9) + 
      (a1^3*a6^2*f1*f2*f4*f6*f7)/(a2^3*a3*a4*a9) + 
      (3*a1^2*a3*a5*a8*f1*f2*f4*f6*f7)/(a2^3*a4*a7*a9) + 
      (a1*a3^2*a5^2*a8*f1*f2*f4*f6*f7)/(a2^3*a4*a6*a7*a9) + 
      (3*a1^3*a6*a8*f1*f2*f4*f6*f7)/(a2^3*a4*a7*a9) + 
      (a1^4*a6^2*a8*f1*f2*f4*f6*f7)/(a2^3*a3*a4*a5*a7*a9) + 
      (a1^3*f1*f3*f4*f6*f7)/(a2*a3*a5*a7) + (a1^2*f1*f3*f4*f6*f7)/
       (a2*a6*a7) + (2*a1^2*a5*f1*f3*f4*f6*f7)/(a2^2*a4*a9) + 
      (a1*a3*a5^2*f1*f3*f4*f6*f7)/(a2^2*a4*a6*a9) + (a1^3*a6*f1*f3*f4*f6*f7)/
       (a2^2*a3*a4*a9) + (2*a1^3*a8*f1*f3*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (a1^2*a3*a5*a8*f1*f3*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^4*a6*a8*f1*f3*f4*f6*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a3*a8*f2*f5*f8)/a2 + (a1*a6*a8*f2*f5*f8)/(a2*a5) + 
      (a3^2*a5^2*a7*a8*f2*f5*f8)/(a1*a2^2*a4*a9) + 
      (2*a3*a5*a6*a7*a8*f2*f5*f8)/(a2^2*a4*a9) + (a1*a6^2*a7*a8*f2*f5*f8)/
       (a2^2*a4*a9) + (a3^2*a5*a8^2*f2*f5*f8)/(a2^2*a4*a9) + 
      (2*a1*a3*a6*a8^2*f2*f5*f8)/(a2^2*a4*a9) + (a1^2*a6^2*a8^2*f2*f5*f8)/
       (a2^2*a4*a5*a9) + (2*a3*a5*a8*f1*f2*f5*f8)/(a2^2*a4) + 
      (4*a1*a6*a8*f1*f2*f5*f8)/(a2^2*a4) + (2*a1^2*a6^2*a8*f1*f2*f5*f8)/
       (a2^2*a3*a4*a5) + (2*a1*a3*a8^2*f1*f2*f5*f8)/(a2^2*a4*a7) + 
      (4*a1^2*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4*a5*a7) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4*a5^2*a7) + 
      (a3^2*a5^3*a7*a8*f1*f2*f5*f8)/(a1*a2^3*a4^2*a9) + 
      (3*a3*a5^2*a6*a7*a8*f1*f2*f5*f8)/(a2^3*a4^2*a9) + 
      (3*a1*a5*a6^2*a7*a8*f1*f2*f5*f8)/(a2^3*a4^2*a9) + 
      (a1^2*a6^3*a7*a8*f1*f2*f5*f8)/(a2^3*a3*a4^2*a9) + 
      (2*a3^2*a5^2*a8^2*f1*f2*f5*f8)/(a2^3*a4^2*a9) + 
      (6*a1*a3*a5*a6*a8^2*f1*f2*f5*f8)/(a2^3*a4^2*a9) + 
      (6*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2^3*a4^2*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f5*f8)/(a2^3*a3*a4^2*a5*a9) + 
      (a1*a3^2*a5*a8^3*f1*f2*f5*f8)/(a2^3*a4^2*a7*a9) + 
      (3*a1^2*a3*a6*a8^3*f1*f2*f5*f8)/(a2^3*a4^2*a7*a9) + 
      (3*a1^3*a6^2*a8^3*f1*f2*f5*f8)/(a2^3*a4^2*a5*a7*a9) + 
      (a1^4*a6^3*a8^3*f1*f2*f5*f8)/(a2^3*a3*a4^2*a5^2*a7*a9) + 
      (a1*a8*a9*f1*f2*f5*f8)/(a2*a5*a7) + (a1^2*a6*a8*a9*f1*f2*f5*f8)/
       (a2*a3*a5^2*a7) + (2*a1*a8*f1*f3*f5*f8)/(a2*a4) + 
      (2*a1^2*a6*a8*f1*f3*f5*f8)/(a2*a3*a4*a5) + (2*a1^2*a8^2*f1*f3*f5*f8)/
       (a2*a4*a5*a7) + (2*a1^3*a6*a8^2*f1*f3*f5*f8)/(a2*a3*a4*a5^2*a7) + 
      (a3*a5^2*a7*a8*f1*f3*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1*a5*a6*a7*a8*f1*f3*f5*f8)/(a2^2*a4^2*a9) + 
      (a1^2*a6^2*a7*a8*f1*f3*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1*a3*a5*a8^2*f1*f3*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1^2*a6*a8^2*f1*f3*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f3*f5*f8)/(a2^2*a3*a4^2*a5*a9) + 
      (a1^2*a3*a8^3*f1*f3*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^3*a6*a8^3*f1*f3*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a1^4*a6^2*a8^3*f1*f3*f5*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1^2*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a5*a7*f2*f3*f6*f8)/(a2*a4) + 
      (a3*a5^2*a7*f2*f3*f6*f8)/(a1*a2*a4*a6) + (a1*a8*f2*f3*f6*f8)/(a2*a4) + 
      (a3*a5*a8*f2*f3*f6*f8)/(a2*a4*a6) + (2*a5^2*a7*f1*f2*f3*f6*f8)/
       (a2^2*a4^2) + (a3*a5^3*a7*f1*f2*f3*f6*f8)/(a1*a2^2*a4^2*a6) + 
      (a1*a5*a6*a7*f1*f2*f3*f6*f8)/(a2^2*a3*a4^2) + 
      (4*a1*a5*a8*f1*f2*f3*f6*f8)/(a2^2*a4^2) + (2*a3*a5^2*a8*f1*f2*f3*f6*f8)/
       (a2^2*a4^2*a6) + (2*a1^2*a6*a8*f1*f2*f3*f6*f8)/(a2^2*a3*a4^2) + 
      (2*a1^2*a8^2*f1*f2*f3*f6*f8)/(a2^2*a4^2*a7) + 
      (a1*a3*a5*a8^2*f1*f2*f3*f6*f8)/(a2^2*a4^2*a6*a7) + 
      (a1^3*a6*a8^2*f1*f2*f3*f6*f8)/(a2^2*a3*a4^2*a5*a7) + 
      (a1*a9*f1*f2*f3*f6*f8)/(a2*a3*a4) + (a5*a9*f1*f2*f3*f6*f8)/(a2*a4*a6) + 
      (a1^2*a8*a9*f1*f2*f3*f6*f8)/(a2*a3*a4*a5*a7) + 
      (a1*a8*a9*f1*f2*f3*f6*f8)/(a2*a4*a6*a7) + (a1*a5*a7*f1*f3^2*f6*f8)/
       (a2*a3*a4^2) + (a5^2*a7*f1*f3^2*f6*f8)/(a2*a4^2*a6) + 
      (2*a1^2*a8*f1*f3^2*f6*f8)/(a2*a3*a4^2) + (2*a1*a5*a8*f1*f3^2*f6*f8)/
       (a2*a4^2*a6) + (a1^3*a8^2*f1*f3^2*f6*f8)/(a2*a3*a4^2*a5*a7) + 
      (a1^2*a8^2*f1*f3^2*f6*f8)/(a2*a4^2*a6*a7) + (a1*a9*f1*f3^2*f6*f8)/
       (a3*a4*a6) + (a1^2*a8*a9*f1*f3^2*f6*f8)/(a3*a4*a5*a6*a7) + 
      (2*a3*a5^2*a7*f2*f4*f6*f8)/(a2^2*a4*a9) + (a3^2*a5^3*a7*f2*f4*f6*f8)/
       (a1*a2^2*a4*a6*a9) + (a1*a5*a6*a7*f2*f4*f6*f8)/(a2^2*a4*a9) + 
      (2*a1*a3*a5*a8*f2*f4*f6*f8)/(a2^2*a4*a9) + (a3^2*a5^2*a8*f2*f4*f6*f8)/
       (a2^2*a4*a6*a9) + (a1^2*a6*a8*f2*f4*f6*f8)/(a2^2*a4*a9) + 
      (2*a1*a5*f1*f2*f4*f6*f8)/(a2^2*a4) + (a3*a5^2*f1*f2*f4*f6*f8)/
       (a2^2*a4*a6) + (a1^2*a6*f1*f2*f4*f6*f8)/(a2^2*a3*a4) + 
      (2*a1^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4*a7) + (a1*a3*a5*a8*f1*f2*f4*f6*f8)/
       (a2^2*a4*a6*a7) + (a1^3*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4*a5*a7) + 
      (3*a3*a5^3*a7*f1*f2*f4*f6*f8)/(a2^3*a4^2*a9) + 
      (a3^2*a5^4*a7*f1*f2*f4*f6*f8)/(a1*a2^3*a4^2*a6*a9) + 
      (3*a1*a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2^3*a4^2*a9) + 
      (a1^2*a5*a6^2*a7*f1*f2*f4*f6*f8)/(a2^3*a3*a4^2*a9) + 
      (6*a1*a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^3*a4^2*a9) + 
      (2*a3^2*a5^3*a8*f1*f2*f4*f6*f8)/(a2^3*a4^2*a6*a9) + 
      (6*a1^2*a5*a6*a8*f1*f2*f4*f6*f8)/(a2^3*a4^2*a9) + 
      (2*a1^3*a6^2*a8*f1*f2*f4*f6*f8)/(a2^3*a3*a4^2*a9) + 
      (3*a1^2*a3*a5*a8^2*f1*f2*f4*f6*f8)/(a2^3*a4^2*a7*a9) + 
      (a1*a3^2*a5^2*a8^2*f1*f2*f4*f6*f8)/(a2^3*a4^2*a6*a7*a9) + 
      (3*a1^3*a6*a8^2*f1*f2*f4*f6*f8)/(a2^3*a4^2*a7*a9) + 
      (a1^4*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2^3*a3*a4^2*a5*a7*a9) + 
      (a1^2*f1*f3*f4*f6*f8)/(a2*a3*a4) + (a1*a5*f1*f3*f4*f6*f8)/(a2*a4*a6) + 
      (a1^3*a8*f1*f3*f4*f6*f8)/(a2*a3*a4*a5*a7) + (a1^2*a8*f1*f3*f4*f6*f8)/
       (a2*a4*a6*a7) + (2*a1*a5^2*a7*f1*f3*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (a3*a5^3*a7*f1*f3*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (a1^2*a5*a6*a7*f1*f3*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (4*a1^2*a5*a8*f1*f3*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a1*a3*a5^2*a8*f1*f3*f4*f6*f8)/(a2^2*a4^2*a6*a9) + 
      (2*a1^3*a6*a8*f1*f3*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^3*a8^2*f1*f3*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^2*a3*a5*a8^2*f1*f3*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^4*a6*a8^2*f1*f3*f4*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9), 
     (a1*f1*f2*f6*f7)/(a2*a7) + (a1^2*a6*f1*f2*f6*f7)/(a2*a3*a5*a7) + 
      (a1*a4*a9*f1*f2*f6*f7)/(a3*a5*a7*a8) + (a1^2*f1*f3*f6*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f1*f3*f6*f7)/(a3*a5*a6*a7*a8) + (a1*a4*f1*f4*f6*f7)/
       (a6*a7*a8) + (a1*a3*a8*f1*f2*f7^2)/(a2^2*a7^2) + 
      (2*a1^2*a6*a8*f1*f2*f7^2)/(a2^2*a5*a7^2) + (a1^3*a6^2*a8*f1*f2*f7^2)/
       (a2^2*a3*a5^2*a7^2) + (2*a1*a4*a9*f1*f2*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6*a9*f1*f2*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1*a4^2*a9^2*f1*f2*f7^2)/(a3*a5^2*a7^2*a8) + (a1^2*a8*f1*f3*f7^2)/
       (a2*a5*a7^2) + (a1^3*a6*a8*f1*f3*f7^2)/(a2*a3*a5^2*a7^2) + 
      (2*a1^2*a4*a9*f1*f3*f7^2)/(a3*a5^2*a7^2) + (a1*a4*a9*f1*f3*f7^2)/
       (a5*a6*a7^2) + (a1*a2*a4^2*a9^2*f1*f3*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a1^2*a4*f1*f4*f7^2)/(a2*a5*a7^2) + (a1*a3*a4*f1*f4*f7^2)/
       (a2*a6*a7^2) + (a1*a4^2*a9*f1*f4*f7^2)/(a5*a6*a7^2*a8) + 
      (a5*f1*f2*f6*f8)/(a2*a4) + (a1*a6*f1*f2*f6*f8)/(a2*a3*a4) + 
      (a1*a8*f1*f2*f6*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f2*f6*f8)/
       (a2*a3*a4*a5*a7) + (a1*a9*f1*f2*f6*f8)/(a3*a5*a7) + 
      (a1*f1*f3*f6*f8)/(a3*a4) + (a1^2*a8*f1*f3*f6*f8)/(a3*a4*a5*a7) + 
      (a1*a2*a9*f1*f3*f6*f8)/(a3*a5*a6*a7) + (a1*f1*f4*f6*f8)/(a6*a7) + 
      (a3*a8*f2*f7*f8)/(a2*a7) + (a1*a6*a8*f2*f7*f8)/(a2*a5*a7) + 
      (a4*a9*f2*f7*f8)/(a5*a7) + (2*a3*a5*a8*f1*f2*f7*f8)/(a2^2*a4*a7) + 
      (4*a1*a6*a8*f1*f2*f7*f8)/(a2^2*a4*a7) + (2*a1^2*a6^2*a8*f1*f2*f7*f8)/
       (a2^2*a3*a4*a5*a7) + (2*a1*a3*a8^2*f1*f2*f7*f8)/(a2^2*a4*a7^2) + 
      (4*a1^2*a6*a8^2*f1*f2*f7*f8)/(a2^2*a4*a5*a7^2) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f7*f8)/(a2^2*a3*a4*a5^2*a7^2) + 
      (2*a9*f1*f2*f7*f8)/(a2*a7) + (2*a1*a6*a9*f1*f2*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a8*a9*f1*f2*f7*f8)/(a2*a5*a7^2) + (4*a1^2*a6*a8*a9*f1*f2*f7*f8)/
       (a2*a3*a5^2*a7^2) + (2*a1*a4*a9^2*f1*f2*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a8*f1*f3*f7*f8)/(a2*a4*a7) + (2*a1^2*a6*a8*f1*f3*f7*f8)/
       (a2*a3*a4*a5*a7) + (2*a1^2*a8^2*f1*f3*f7*f8)/(a2*a4*a5*a7^2) + 
      (2*a1^3*a6*a8^2*f1*f3*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (2*a1*a9*f1*f3*f7*f8)/(a3*a5*a7) + (a9*f1*f3*f7*f8)/(a6*a7) + 
      (4*a1^2*a8*a9*f1*f3*f7*f8)/(a3*a5^2*a7^2) + (2*a1*a8*a9*f1*f3*f7*f8)/
       (a5*a6*a7^2) + (2*a1*a2*a4*a9^2*f1*f3*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a1*f1*f4*f7*f8)/(a2*a7) + (a3*a5*f1*f4*f7*f8)/(a2*a6*a7) + 
      (2*a1^2*a8*f1*f4*f7*f8)/(a2*a5*a7^2) + (2*a1*a3*a8*f1*f4*f7*f8)/
       (a2*a6*a7^2) + (2*a1*a4*a9*f1*f4*f7*f8)/(a5*a6*a7^2) + 
      (a3*a5*a8*f2*f8^2)/(a1*a2*a4) + (a6*a8*f2*f8^2)/(a2*a4) + 
      (a3*a8^2*f2*f8^2)/(a2*a4*a7) + (a1*a6*a8^2*f2*f8^2)/(a2*a4*a5*a7) + 
      (a8*a9*f2*f8^2)/(a5*a7) + (a3*a5^2*a8*f1*f2*f8^2)/(a1*a2^2*a4^2) + 
      (2*a5*a6*a8*f1*f2*f8^2)/(a2^2*a4^2) + (a1*a6^2*a8*f1*f2*f8^2)/
       (a2^2*a3*a4^2) + (2*a3*a5*a8^2*f1*f2*f8^2)/(a2^2*a4^2*a7) + 
      (4*a1*a6*a8^2*f1*f2*f8^2)/(a2^2*a4^2*a7) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f8^2)/(a2^2*a3*a4^2*a5*a7) + 
      (a1*a3*a8^3*f1*f2*f8^2)/(a2^2*a4^2*a7^2) + (2*a1^2*a6*a8^3*f1*f2*f8^2)/
       (a2^2*a4^2*a5*a7^2) + (a1^3*a6^2*a8^3*f1*f2*f8^2)/
       (a2^2*a3*a4^2*a5^2*a7^2) + (2*a8*a9*f1*f2*f8^2)/(a2*a4*a7) + 
      (2*a1*a6*a8*a9*f1*f2*f8^2)/(a2*a3*a4*a5*a7) + (2*a1*a8^2*a9*f1*f2*f8^2)/
       (a2*a4*a5*a7^2) + (2*a1^2*a6*a8^2*a9*f1*f2*f8^2)/
       (a2*a3*a4*a5^2*a7^2) + (a1*a8*a9^2*f1*f2*f8^2)/(a3*a5^2*a7^2) + 
      (a5*a8*f1*f3*f8^2)/(a2*a4^2) + (a1*a6*a8*f1*f3*f8^2)/(a2*a3*a4^2) + 
      (2*a1*a8^2*f1*f3*f8^2)/(a2*a4^2*a7) + (2*a1^2*a6*a8^2*f1*f3*f8^2)/
       (a2*a3*a4^2*a5*a7) + (a1^2*a8^3*f1*f3*f8^2)/(a2*a4^2*a5*a7^2) + 
      (a1^3*a6*a8^3*f1*f3*f8^2)/(a2*a3*a4^2*a5^2*a7^2) + 
      (2*a1*a8*a9*f1*f3*f8^2)/(a3*a4*a5*a7) + (a8*a9*f1*f3*f8^2)/(a4*a6*a7) + 
      (2*a1^2*a8^2*a9*f1*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a8^2*a9*f1*f3*f8^2)/(a4*a5*a6*a7^2) + (a1*a2*a8*a9^2*f1*f3*f8^2)/
       (a3*a5^2*a6*a7^2) + (a1*a8*f1*f4*f8^2)/(a2*a4*a7) + 
      (a3*a5*a8*f1*f4*f8^2)/(a2*a4*a6*a7) + (a1^2*a8^2*f1*f4*f8^2)/
       (a2*a4*a5*a7^2) + (a1*a3*a8^2*f1*f4*f8^2)/(a2*a4*a6*a7^2) + 
      (a1*a8*a9*f1*f4*f8^2)/(a5*a6*a7^2), (a4*f1*f2*f5*f6*f7)/(a5*a7) + 
      (2*a1*a4*a6*f1*f2*f5*f6*f7)/(a3*a5^2*a7) + (a1*a6*a8*f1*f2*f5*f6*f7)/
       (a2*a5*a7*a9) + (a1^2*a6^2*a8*f1*f2*f5*f6*f7)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f1*f2*f5*f6*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2*a4*f1*f3*f5*f6*f7)/(a3*a5^2*a7) + (a1^2*a6*a8*f1*f3*f5*f6*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f1*f3*f5*f6*f7)/(a3*a5^2*a6*a7*a8) + 
      (a2*a4^2*f1*f4*f5*f6*f7)/(a5*a6*a7*a8) + (a1*a4*f1*f4*f5*f6*f7)/
       (a5*a7*a9) + (a1*a4*f1*f2*f4*f6^2*f7)/(a3*a5*a7*a8) + 
      (a1*f1*f2*f4*f6^2*f7)/(a2*a7*a9) + (a1^2*a6*f1*f2*f4*f6^2*f7)/
       (a2*a3*a5*a7*a9) + (a1*a2*a4*f1*f3*f4*f6^2*f7)/(a3*a5*a6*a7*a8) + 
      (a1^2*f1*f3*f4*f6^2*f7)/(a3*a5*a7*a9) + (a1*a4*f1*f4^2*f6^2*f7)/
       (a6*a7*a8*a9) + (a3*a4*a8*f1*f2*f5*f7^2)/(a2*a5*a7^2) + 
      (4*a1*a4*a6*a8*f1*f2*f5*f7^2)/(a2*a5^2*a7^2) + 
      (3*a1^2*a4*a6^2*a8*f1*f2*f5*f7^2)/(a2*a3*a5^3*a7^2) + 
      (a1*a3*a6*a8^2*f1*f2*f5*f7^2)/(a2^2*a5*a7^2*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f5*f7^2)/(a2^2*a5^2*a7^2*a9) + 
      (a1^3*a6^3*a8^2*f1*f2*f5*f7^2)/(a2^2*a3*a5^3*a7^2*a9) + 
      (2*a4^2*a9*f1*f2*f5*f7^2)/(a5^2*a7^2) + (3*a1*a4^2*a6*a9*f1*f2*f5*f7^2)/
       (a3*a5^3*a7^2) + (a2*a4^3*a9^2*f1*f2*f5*f7^2)/(a3*a5^3*a7^2*a8) + 
      (2*a1*a4*a8*f1*f3*f5*f7^2)/(a5^2*a7^2) + 
      (3*a1^2*a4*a6*a8*f1*f3*f5*f7^2)/(a3*a5^3*a7^2) + 
      (a1^2*a6*a8^2*f1*f3*f5*f7^2)/(a2*a5^2*a7^2*a9) + 
      (a1^3*a6^2*a8^2*f1*f3*f5*f7^2)/(a2*a3*a5^3*a7^2*a9) + 
      (3*a1*a2*a4^2*a9*f1*f3*f5*f7^2)/(a3*a5^3*a7^2) + 
      (a2*a4^2*a9*f1*f3*f5*f7^2)/(a5^2*a6*a7^2) + 
      (a2^2*a4^3*a9^2*f1*f3*f5*f7^2)/(a3*a5^3*a6*a7^2*a8) + 
      (2*a1*a4^2*f1*f4*f5*f7^2)/(a5^2*a7^2) + (a3*a4^2*f1*f4*f5*f7^2)/
       (a5*a6*a7^2) + (a1*a3*a4*a8*f1*f4*f5*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^2*a4*a6*a8*f1*f4*f5*f7^2)/(a2*a5^2*a7^2*a9) + 
      (a2*a4^3*a9*f1*f4*f5*f7^2)/(a5^2*a6*a7^2*a8) + 
      (2*a1*a4*f1*f2*f4*f6*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6*f1*f2*f4*f6*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1*a3*a8*f1*f2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4*f6*f7^2)/(a2^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8*f1*f2*f4*f6*f7^2)/(a2^2*a3*a5^2*a7^2*a9) + 
      (a1*a4^2*a9*f1*f2*f4*f6*f7^2)/(a3*a5^2*a7^2*a8) + 
      (2*a1^2*a4*f1*f3*f4*f6*f7^2)/(a3*a5^2*a7^2) + (a1*a4*f1*f3*f4*f6*f7^2)/
       (a5*a6*a7^2) + (a1^2*a8*f1*f3*f4*f6*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^3*a6*a8*f1*f3*f4*f6*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (a1*a2*a4^2*a9*f1*f3*f4*f6*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (a1*a4^2*f1*f4^2*f6*f7^2)/(a5*a6*a7^2*a8) + (a1^2*a4*f1*f4^2*f6*f7^2)/
       (a2*a5*a7^2*a9) + (a1*a3*a4*f1*f4^2*f6*f7^2)/(a2*a6*a7^2*a9) + 
      (a6*f1*f2*f5*f6*f8)/(a3*a5) + (a8*f1*f2*f5*f6*f8)/(a5*a7) + 
      (2*a1*a6*a8*f1*f2*f5*f6*f8)/(a3*a5^2*a7) + (a6*a8*f1*f2*f5*f6*f8)/
       (a2*a4*a9) + (a1*a6^2*a8*f1*f2*f5*f6*f8)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^2*f1*f2*f5*f6*f8)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f5*f6*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a9*f1*f2*f5*f6*f8)/(a3*a5^2*a7) + (a2*f1*f3*f5*f6*f8)/(a3*a5) + 
      (2*a1*a2*a8*f1*f3*f5*f6*f8)/(a3*a5^2*a7) + (a1*a6*a8*f1*f3*f5*f6*f8)/
       (a3*a4*a5*a9) + (a1^2*a6*a8^2*f1*f3*f5*f6*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f1*f3*f5*f6*f8)/(a3*a5^2*a6*a7) + (a2*a4*f1*f4*f5*f6*f8)/
       (a5*a6*a7) + (a1*a8*f1*f4*f5*f6*f8)/(a5*a7*a9) + 
      (a1*f1*f2*f4*f6^2*f8)/(a3*a5*a7) + (a5*f1*f2*f4*f6^2*f8)/(a2*a4*a9) + 
      (a1*a6*f1*f2*f4*f6^2*f8)/(a2*a3*a4*a9) + (a1*a8*f1*f2*f4*f6^2*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8*f1*f2*f4*f6^2*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f4*f6^2*f8)/(a3*a5*a6*a7) + (a1*f1*f3*f4*f6^2*f8)/
       (a3*a4*a9) + (a1^2*a8*f1*f3*f4*f6^2*f8)/(a3*a4*a5*a7*a9) + 
      (a1*f1*f4^2*f6^2*f8)/(a6*a7*a9) + (a3*a4*a8*f2*f5*f7*f8)/(a1*a5*a7) + 
      (2*a4*a6*a8*f2*f5*f7*f8)/(a5^2*a7) + (a3*a6*a8^2*f2*f5*f7*f8)/
       (a2*a5*a7*a9) + (a1*a6^2*a8^2*f2*f5*f7*f8)/(a2*a5^2*a7*a9) + 
      (a2*a4^2*a9*f2*f5*f7*f8)/(a1*a5^2*a7) + (a3*a8*f1*f2*f5*f7*f8)/
       (a1*a2*a7) + (5*a6*a8*f1*f2*f5*f7*f8)/(a2*a5*a7) + 
      (4*a1*a6^2*a8*f1*f2*f5*f7*f8)/(a2*a3*a5^2*a7) + 
      (2*a3*a8^2*f1*f2*f5*f7*f8)/(a2*a5*a7^2) + (8*a1*a6*a8^2*f1*f2*f5*f7*f8)/
       (a2*a5^2*a7^2) + (6*a1^2*a6^2*a8^2*f1*f2*f5*f7*f8)/(a2*a3*a5^3*a7^2) + 
      (2*a3*a6*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f5*f7*f8)/(a2^2*a4*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (2*a1*a3*a6*a8^3*f1*f2*f5*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (4*a1^2*a6^2*a8^3*f1*f2*f5*f7*f8)/(a2^2*a4*a5^2*a7^2*a9) + 
      (2*a1^3*a6^3*a8^3*f1*f2*f5*f7*f8)/(a2^2*a3*a4*a5^3*a7^2*a9) + 
      (a4*a9*f1*f2*f5*f7*f8)/(a1*a5*a7) + (2*a4*a6*a9*f1*f2*f5*f7*f8)/
       (a3*a5^2*a7) + (4*a4*a8*a9*f1*f2*f5*f7*f8)/(a5^2*a7^2) + 
      (6*a1*a4*a6*a8*a9*f1*f2*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f1*f2*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a8*f1*f3*f5*f7*f8)/(a5*a7) + (4*a1*a6*a8*f1*f3*f5*f7*f8)/
       (a3*a5^2*a7) + (4*a1*a8^2*f1*f3*f5*f7*f8)/(a5^2*a7^2) + 
      (6*a1^2*a6*a8^2*f1*f3*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a1*a6*a8^2*f1*f3*f5*f7*f8)/(a2*a4*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (2*a1^2*a6*a8^3*f1*f3*f5*f7*f8)/(a2*a4*a5^2*a7^2*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f3*f5*f7*f8)/(a2*a3*a4*a5^3*a7^2*a9) + 
      (2*a2*a4*a9*f1*f3*f5*f7*f8)/(a3*a5^2*a7) + 
      (6*a1*a2*a4*a8*a9*f1*f3*f5*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4*a8*a9*f1*f3*f5*f7*f8)/(a5^2*a6*a7^2) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f5*f7*f8)/(a3*a5^3*a6*a7^2) + 
      (a4*f1*f4*f5*f7*f8)/(a5*a7) + (4*a1*a4*a8*f1*f4*f5*f7*f8)/(a5^2*a7^2) + 
      (2*a3*a4*a8*f1*f4*f5*f7*f8)/(a5*a6*a7^2) + (a3*a8*f1*f4*f5*f7*f8)/
       (a2*a7*a9) + (a1*a6*a8*f1*f4*f5*f7*f8)/(a2*a5*a7*a9) + 
      (2*a1*a3*a8^2*f1*f4*f5*f7*f8)/(a2*a5*a7^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f4*f5*f7*f8)/(a2*a5^2*a7^2*a9) + 
      (2*a2*a4^2*a9*f1*f4*f5*f7*f8)/(a5^2*a6*a7^2) + 
      (a4*f2*f4*f6*f7*f8)/(a5*a7) + (a3*a8*f2*f4*f6*f7*f8)/(a2*a7*a9) + 
      (a1*a6*a8*f2*f4*f6*f7*f8)/(a2*a5*a7*a9) + (2*f1*f2*f4*f6*f7*f8)/
       (a2*a7) + (2*a1*a6*f1*f2*f4*f6*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a8*f1*f2*f4*f6*f7*f8)/(a2*a5*a7^2) + 
      (4*a1^2*a6*a8*f1*f2*f4*f6*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a3*a5*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1*a3*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f4*f6*f7*f8)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a4*a9*f1*f2*f4*f6*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*f1*f3*f4*f6*f7*f8)/(a3*a5*a7) + (f1*f3*f4*f6*f7*f8)/(a6*a7) + 
      (4*a1^2*a8*f1*f3*f4*f6*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a8*f1*f3*f4*f6*f7*f8)/(a5*a6*a7^2) + (2*a1*a8*f1*f3*f4*f6*f7*f8)/
       (a2*a4*a7*a9) + (2*a1^2*a6*a8*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a8^2*f1*f3*f4*f6*f7*f8)/(a2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6*a8^2*f1*f3*f4*f6*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2*a4*a9*f1*f3*f4*f6*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a4*f1*f4^2*f6*f7*f8)/(a5*a6*a7^2) + (a1*f1*f4^2*f6*f7*f8)/
       (a2*a7*a9) + (a3*a5*f1*f4^2*f6*f7*f8)/(a2*a6*a7*a9) + 
      (2*a1^2*a8*f1*f4^2*f6*f7*f8)/(a2*a5*a7^2*a9) + 
      (2*a1*a3*a8*f1*f4^2*f6*f7*f8)/(a2*a6*a7^2*a9) + 
      (a6*a8*f2*f5*f8^2)/(a1*a5) + (a3*a8^2*f2*f5*f8^2)/(a1*a5*a7) + 
      (2*a6*a8^2*f2*f5*f8^2)/(a5^2*a7) + (a3*a6*a8^2*f2*f5*f8^2)/
       (a1*a2*a4*a9) + (a6^2*a8^2*f2*f5*f8^2)/(a2*a4*a5*a9) + 
      (a3*a6*a8^3*f2*f5*f8^2)/(a2*a4*a5*a7*a9) + (a1*a6^2*a8^3*f2*f5*f8^2)/
       (a2*a4*a5^2*a7*a9) + (a2*a4*a8*a9*f2*f5*f8^2)/(a1*a5^2*a7) + 
      (a6*a8*f1*f2*f5*f8^2)/(a1*a2*a4) + (a6^2*a8*f1*f2*f5*f8^2)/
       (a2*a3*a4*a5) + (a3*a8^2*f1*f2*f5*f8^2)/(a1*a2*a4*a7) + 
      (5*a6*a8^2*f1*f2*f5*f8^2)/(a2*a4*a5*a7) + 
      (4*a1*a6^2*a8^2*f1*f2*f5*f8^2)/(a2*a3*a4*a5^2*a7) + 
      (a3*a8^3*f1*f2*f5*f8^2)/(a2*a4*a5*a7^2) + (4*a1*a6*a8^3*f1*f2*f5*f8^2)/
       (a2*a4*a5^2*a7^2) + (3*a1^2*a6^2*a8^3*f1*f2*f5*f8^2)/
       (a2*a3*a4*a5^3*a7^2) + (a3*a5*a6*a8^2*f1*f2*f5*f8^2)/
       (a1*a2^2*a4^2*a9) + (2*a6^2*a8^2*f1*f2*f5*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a6^3*a8^2*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5*a9) + 
      (2*a3*a6*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^2*a8^3*f1*f2*f5*f8^2)/(a2^2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1*a3*a6*a8^4*f1*f2*f5*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (2*a1^2*a6^2*a8^4*f1*f2*f5*f8^2)/(a2^2*a4^2*a5^2*a7^2*a9) + 
      (a1^3*a6^3*a8^4*f1*f2*f5*f8^2)/(a2^2*a3*a4^2*a5^3*a7^2*a9) + 
      (a8*a9*f1*f2*f5*f8^2)/(a1*a5*a7) + (2*a6*a8*a9*f1*f2*f5*f8^2)/
       (a3*a5^2*a7) + (2*a8^2*a9*f1*f2*f5*f8^2)/(a5^2*a7^2) + 
      (3*a1*a6*a8^2*a9*f1*f2*f5*f8^2)/(a3*a5^3*a7^2) + 
      (a2*a4*a8*a9^2*f1*f2*f5*f8^2)/(a3*a5^3*a7^2) + 
      (a6*a8*f1*f3*f5*f8^2)/(a3*a4*a5) + (2*a8^2*f1*f3*f5*f8^2)/(a4*a5*a7) + 
      (4*a1*a6*a8^2*f1*f3*f5*f8^2)/(a3*a4*a5^2*a7) + 
      (2*a1*a8^3*f1*f3*f5*f8^2)/(a4*a5^2*a7^2) + 
      (3*a1^2*a6*a8^3*f1*f3*f5*f8^2)/(a3*a4*a5^3*a7^2) + 
      (a6*a8^2*f1*f3*f5*f8^2)/(a2*a4^2*a9) + (a1*a6^2*a8^2*f1*f3*f5*f8^2)/
       (a2*a3*a4^2*a5*a9) + (2*a1*a6*a8^3*f1*f3*f5*f8^2)/(a2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (a1^2*a6*a8^4*f1*f3*f5*f8^2)/(a2*a4^2*a5^2*a7^2*a9) + 
      (a1^3*a6^2*a8^4*f1*f3*f5*f8^2)/(a2*a3*a4^2*a5^3*a7^2*a9) + 
      (2*a2*a8*a9*f1*f3*f5*f8^2)/(a3*a5^2*a7) + 
      (3*a1*a2*a8^2*a9*f1*f3*f5*f8^2)/(a3*a5^3*a7^2) + 
      (a2*a8^2*a9*f1*f3*f5*f8^2)/(a5^2*a6*a7^2) + 
      (a2^2*a4*a8*a9^2*f1*f3*f5*f8^2)/(a3*a5^3*a6*a7^2) + 
      (a8*f1*f4*f5*f8^2)/(a5*a7) + (2*a1*a8^2*f1*f4*f5*f8^2)/(a5^2*a7^2) + 
      (a3*a8^2*f1*f4*f5*f8^2)/(a5*a6*a7^2) + (a3*a8^2*f1*f4*f5*f8^2)/
       (a2*a4*a7*a9) + (a1*a6*a8^2*f1*f4*f5*f8^2)/(a2*a4*a5*a7*a9) + 
      (a1*a3*a8^3*f1*f4*f5*f8^2)/(a2*a4*a5*a7^2*a9) + 
      (a1^2*a6*a8^3*f1*f4*f5*f8^2)/(a2*a4*a5^2*a7^2*a9) + 
      (a2*a4*a8*a9*f1*f4*f5*f8^2)/(a5^2*a6*a7^2) + (a8*f2*f4*f6*f8^2)/
       (a5*a7) + (a3*a5*a8*f2*f4*f6*f8^2)/(a1*a2*a4*a9) + 
      (a6*a8*f2*f4*f6*f8^2)/(a2*a4*a9) + (a3*a8^2*f2*f4*f6*f8^2)/
       (a2*a4*a7*a9) + (a1*a6*a8^2*f2*f4*f6*f8^2)/(a2*a4*a5*a7*a9) + 
      (2*a8*f1*f2*f4*f6*f8^2)/(a2*a4*a7) + (2*a1*a6*a8*f1*f2*f4*f6*f8^2)/
       (a2*a3*a4*a5*a7) + (2*a1*a8^2*f1*f2*f4*f6*f8^2)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6*a8^2*f1*f2*f4*f6*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a3*a5^2*a8*f1*f2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6*a8*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a6^2*a8*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1*a3*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^3*f1*f2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a8*a9*f1*f2*f4*f6*f8^2)/(a3*a5^2*a7^2) + (2*a1*a8*f1*f3*f4*f6*f8^2)/
       (a3*a4*a5*a7) + (a8*f1*f3*f4*f6*f8^2)/(a4*a6*a7) + 
      (2*a1^2*a8^2*f1*f3*f4*f6*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a8^2*f1*f3*f4*f6*f8^2)/(a4*a5*a6*a7^2) + (a5*a8*f1*f3*f4*f6*f8^2)/
       (a2*a4^2*a9) + (a1*a6*a8*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a8^2*f1*f3*f4*f6*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a8^3*f1*f3*f4*f6*f8^2)/(a2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6*a8^3*f1*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a2*a8*a9*f1*f3*f4*f6*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a1*a8*f1*f4^2*f6*f8^2)/(a5*a6*a7^2) + (a1*a8*f1*f4^2*f6*f8^2)/
       (a2*a4*a7*a9) + (a3*a5*a8*f1*f4^2*f6*f8^2)/(a2*a4*a6*a7*a9) + 
      (a1^2*a8^2*f1*f4^2*f6*f8^2)/(a2*a4*a5*a7^2*a9) + 
      (a1*a3*a8^2*f1*f4^2*f6*f8^2)/(a2*a4*a6*a7^2*a9), 
     (a1*a6*f1*f2*f6^2)/(a3*a5*a8) + (a2*a4*a9*f1*f2*f6^2)/(a3*a5*a8^2) + 
      (a1*a2*f1*f3*f6^2)/(a3*a5*a8) + (a2^2*a4*a9*f1*f3*f6^2)/
       (a3*a5*a6*a8^2) + (a2*a4*f1*f4*f6^2)/(a6*a8^2) + 
      (2*a1*a6*f1*f2*f6*f7)/(a2*a5*a7) + (2*a1^2*a6^2*f1*f2*f6*f7)/
       (a2*a3*a5^2*a7) + (2*a4*a9*f1*f2*f6*f7)/(a5*a7*a8) + 
      (4*a1*a4*a6*a9*f1*f2*f6*f7)/(a3*a5^2*a7*a8) + 
      (2*a2*a4^2*a9^2*f1*f2*f6*f7)/(a3*a5^2*a7*a8^2) + 
      (a1*f1*f3*f6*f7)/(a5*a7) + (2*a1^2*a6*f1*f3*f6*f7)/(a3*a5^2*a7) + 
      (4*a1*a2*a4*a9*f1*f3*f6*f7)/(a3*a5^2*a7*a8) + (a2*a4*a9*f1*f3*f6*f7)/
       (a5*a6*a7*a8) + (2*a2^2*a4^2*a9^2*f1*f3*f6*f7)/(a3*a5^2*a6*a7*a8^2) + 
      (2*a1*a4*f1*f4*f6*f7)/(a5*a7*a8) + (a3*a4*f1*f4*f6*f7)/(a6*a7*a8) + 
      (2*a2*a4^2*a9*f1*f4*f6*f7)/(a5*a6*a7*a8^2) + (a1*a3*a6*a8*f1*f2*f7^2)/
       (a2^2*a5*a7^2) + (2*a1^2*a6^2*a8*f1*f2*f7^2)/(a2^2*a5^2*a7^2) + 
      (a1^3*a6^3*a8*f1*f2*f7^2)/(a2^2*a3*a5^3*a7^2) + 
      (a3*a4*a9*f1*f2*f7^2)/(a2*a5*a7^2) + (4*a1*a4*a6*a9*f1*f2*f7^2)/
       (a2*a5^2*a7^2) + (3*a1^2*a4*a6^2*a9*f1*f2*f7^2)/(a2*a3*a5^3*a7^2) + 
      (2*a4^2*a9^2*f1*f2*f7^2)/(a5^2*a7^2*a8) + 
      (3*a1*a4^2*a6*a9^2*f1*f2*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2*a4^3*a9^3*f1*f2*f7^2)/(a3*a5^3*a7^2*a8^2) + 
      (a1^2*a6*a8*f1*f3*f7^2)/(a2*a5^2*a7^2) + (a1^3*a6^2*a8*f1*f3*f7^2)/
       (a2*a3*a5^3*a7^2) + (2*a1*a4*a9*f1*f3*f7^2)/(a5^2*a7^2) + 
      (3*a1^2*a4*a6*a9*f1*f3*f7^2)/(a3*a5^3*a7^2) + 
      (3*a1*a2*a4^2*a9^2*f1*f3*f7^2)/(a3*a5^3*a7^2*a8) + 
      (a2*a4^2*a9^2*f1*f3*f7^2)/(a5^2*a6*a7^2*a8) + 
      (a2^2*a4^3*a9^3*f1*f3*f7^2)/(a3*a5^3*a6*a7^2*a8^2) + 
      (a1*a3*a4*f1*f4*f7^2)/(a2*a5*a7^2) + (a1^2*a4*a6*f1*f4*f7^2)/
       (a2*a5^2*a7^2) + (2*a1*a4^2*a9*f1*f4*f7^2)/(a5^2*a7^2*a8) + 
      (a3*a4^2*a9*f1*f4*f7^2)/(a5*a6*a7^2*a8) + (a2*a4^3*a9^2*f1*f4*f7^2)/
       (a5^2*a6*a7^2*a8^2) + (a6*f2*f6*f8)/a5 + (a2*a4*a9*f2*f6*f8)/
       (a1*a5*a8) + (2*a6*f1*f2*f6*f8)/(a2*a4) + (2*a1*a6^2*f1*f2*f6*f8)/
       (a2*a3*a4*a5) + (2*a1*a6*a8*f1*f2*f6*f8)/(a2*a4*a5*a7) + 
      (2*a1^2*a6^2*a8*f1*f2*f6*f8)/(a2*a3*a4*a5^2*a7) + 
      (2*a9*f1*f2*f6*f8)/(a5*a7) + (4*a1*a6*a9*f1*f2*f6*f8)/(a3*a5^2*a7) + 
      (a9*f1*f2*f6*f8)/(a1*a8) + (2*a6*a9*f1*f2*f6*f8)/(a3*a5*a8) + 
      (2*a2*a4*a9^2*f1*f2*f6*f8)/(a3*a5^2*a7*a8) + (f1*f3*f6*f8)/a4 + 
      (2*a1*a6*f1*f3*f6*f8)/(a3*a4*a5) + (a1*a8*f1*f3*f6*f8)/(a4*a5*a7) + 
      (2*a1^2*a6*a8*f1*f3*f6*f8)/(a3*a4*a5^2*a7) + (4*a1*a2*a9*f1*f3*f6*f8)/
       (a3*a5^2*a7) + (a2*a9*f1*f3*f6*f8)/(a5*a6*a7) + 
      (2*a2*a9*f1*f3*f6*f8)/(a3*a5*a8) + (2*a2^2*a4*a9^2*f1*f3*f6*f8)/
       (a3*a5^2*a6*a7*a8) + (2*a1*f1*f4*f6*f8)/(a5*a7) + 
      (a3*f1*f4*f6*f8)/(a6*a7) + (f1*f4*f6*f8)/a8 + (2*a2*a4*a9*f1*f4*f6*f8)/
       (a5*a6*a7*a8) + (a3*a6*a8*f2*f7*f8)/(a2*a5*a7) + 
      (a1*a6^2*a8*f2*f7*f8)/(a2*a5^2*a7) + (a3*a4*a9*f2*f7*f8)/(a1*a5*a7) + 
      (2*a4*a6*a9*f2*f7*f8)/(a5^2*a7) + (a2*a4^2*a9^2*f2*f7*f8)/
       (a1*a5^2*a7*a8) + (2*a3*a6*a8*f1*f2*f7*f8)/(a2^2*a4*a7) + 
      (4*a1*a6^2*a8*f1*f2*f7*f8)/(a2^2*a4*a5*a7) + 
      (2*a1^2*a6^3*a8*f1*f2*f7*f8)/(a2^2*a3*a4*a5^2*a7) + 
      (2*a1*a3*a6*a8^2*f1*f2*f7*f8)/(a2^2*a4*a5*a7^2) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f7*f8)/(a2^2*a4*a5^2*a7^2) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f7*f8)/(a2^2*a3*a4*a5^3*a7^2) + 
      (a3*a9*f1*f2*f7*f8)/(a1*a2*a7) + (5*a6*a9*f1*f2*f7*f8)/(a2*a5*a7) + 
      (4*a1*a6^2*a9*f1*f2*f7*f8)/(a2*a3*a5^2*a7) + (2*a3*a8*a9*f1*f2*f7*f8)/
       (a2*a5*a7^2) + (8*a1*a6*a8*a9*f1*f2*f7*f8)/(a2*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8*a9*f1*f2*f7*f8)/(a2*a3*a5^3*a7^2) + 
      (4*a4*a9^2*f1*f2*f7*f8)/(a5^2*a7^2) + (6*a1*a4*a6*a9^2*f1*f2*f7*f8)/
       (a3*a5^3*a7^2) + (a4*a9^2*f1*f2*f7*f8)/(a1*a5*a7*a8) + 
      (2*a4*a6*a9^2*f1*f2*f7*f8)/(a3*a5^2*a7*a8) + 
      (2*a2*a4^2*a9^3*f1*f2*f7*f8)/(a3*a5^3*a7^2*a8) + 
      (2*a1*a6*a8*f1*f3*f7*f8)/(a2*a4*a5*a7) + (2*a1^2*a6^2*a8*f1*f3*f7*f8)/
       (a2*a3*a4*a5^2*a7) + (2*a1^2*a6*a8^2*f1*f3*f7*f8)/(a2*a4*a5^2*a7^2) + 
      (2*a1^3*a6^2*a8^2*f1*f3*f7*f8)/(a2*a3*a4*a5^3*a7^2) + 
      (2*a9*f1*f3*f7*f8)/(a5*a7) + (4*a1*a6*a9*f1*f3*f7*f8)/(a3*a5^2*a7) + 
      (4*a1*a8*a9*f1*f3*f7*f8)/(a5^2*a7^2) + (6*a1^2*a6*a8*a9*f1*f3*f7*f8)/
       (a3*a5^3*a7^2) + (6*a1*a2*a4*a9^2*f1*f3*f7*f8)/(a3*a5^3*a7^2) + 
      (2*a2*a4*a9^2*f1*f3*f7*f8)/(a5^2*a6*a7^2) + (2*a2*a4*a9^2*f1*f3*f7*f8)/
       (a3*a5^2*a7*a8) + (2*a2^2*a4^2*a9^3*f1*f3*f7*f8)/
       (a3*a5^3*a6*a7^2*a8) + (a3*f1*f4*f7*f8)/(a2*a7) + 
      (a1*a6*f1*f4*f7*f8)/(a2*a5*a7) + (2*a1*a3*a8*f1*f4*f7*f8)/
       (a2*a5*a7^2) + (2*a1^2*a6*a8*f1*f4*f7*f8)/(a2*a5^2*a7^2) + 
      (4*a1*a4*a9*f1*f4*f7*f8)/(a5^2*a7^2) + (2*a3*a4*a9*f1*f4*f7*f8)/
       (a5*a6*a7^2) + (a4*a9*f1*f4*f7*f8)/(a5*a7*a8) + 
      (2*a2*a4^2*a9^2*f1*f4*f7*f8)/(a5^2*a6*a7^2*a8) + 
      (a3*a6*a8*f2*f8^2)/(a1*a2*a4) + (a6^2*a8*f2*f8^2)/(a2*a4*a5) + 
      (a3*a6*a8^2*f2*f8^2)/(a2*a4*a5*a7) + (a1*a6^2*a8^2*f2*f8^2)/
       (a2*a4*a5^2*a7) + (a6*a9*f2*f8^2)/(a1*a5) + (a3*a8*a9*f2*f8^2)/
       (a1*a5*a7) + (2*a6*a8*a9*f2*f8^2)/(a5^2*a7) + 
      (a2*a4*a9^2*f2*f8^2)/(a1*a5^2*a7) + (a3*a5*a6*a8*f1*f2*f8^2)/
       (a1*a2^2*a4^2) + (2*a6^2*a8*f1*f2*f8^2)/(a2^2*a4^2) + 
      (a1*a6^3*a8*f1*f2*f8^2)/(a2^2*a3*a4^2*a5) + (2*a3*a6*a8^2*f1*f2*f8^2)/
       (a2^2*a4^2*a7) + (4*a1*a6^2*a8^2*f1*f2*f8^2)/(a2^2*a4^2*a5*a7) + 
      (2*a1^2*a6^3*a8^2*f1*f2*f8^2)/(a2^2*a3*a4^2*a5^2*a7) + 
      (a1*a3*a6*a8^3*f1*f2*f8^2)/(a2^2*a4^2*a5*a7^2) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f8^2)/(a2^2*a4^2*a5^2*a7^2) + 
      (a1^3*a6^3*a8^3*f1*f2*f8^2)/(a2^2*a3*a4^2*a5^3*a7^2) + 
      (a6*a9*f1*f2*f8^2)/(a1*a2*a4) + (a6^2*a9*f1*f2*f8^2)/(a2*a3*a4*a5) + 
      (a3*a8*a9*f1*f2*f8^2)/(a1*a2*a4*a7) + (5*a6*a8*a9*f1*f2*f8^2)/
       (a2*a4*a5*a7) + (4*a1*a6^2*a8*a9*f1*f2*f8^2)/(a2*a3*a4*a5^2*a7) + 
      (a3*a8^2*a9*f1*f2*f8^2)/(a2*a4*a5*a7^2) + (4*a1*a6*a8^2*a9*f1*f2*f8^2)/
       (a2*a4*a5^2*a7^2) + (3*a1^2*a6^2*a8^2*a9*f1*f2*f8^2)/
       (a2*a3*a4*a5^3*a7^2) + (a9^2*f1*f2*f8^2)/(a1*a5*a7) + 
      (2*a6*a9^2*f1*f2*f8^2)/(a3*a5^2*a7) + (2*a8*a9^2*f1*f2*f8^2)/
       (a5^2*a7^2) + (3*a1*a6*a8*a9^2*f1*f2*f8^2)/(a3*a5^3*a7^2) + 
      (a2*a4*a9^3*f1*f2*f8^2)/(a3*a5^3*a7^2) + (a6*a8*f1*f3*f8^2)/(a2*a4^2) + 
      (a1*a6^2*a8*f1*f3*f8^2)/(a2*a3*a4^2*a5) + (2*a1*a6*a8^2*f1*f3*f8^2)/
       (a2*a4^2*a5*a7) + (2*a1^2*a6^2*a8^2*f1*f3*f8^2)/(a2*a3*a4^2*a5^2*a7) + 
      (a1^2*a6*a8^3*f1*f3*f8^2)/(a2*a4^2*a5^2*a7^2) + 
      (a1^3*a6^2*a8^3*f1*f3*f8^2)/(a2*a3*a4^2*a5^3*a7^2) + 
      (a6*a9*f1*f3*f8^2)/(a3*a4*a5) + (2*a8*a9*f1*f3*f8^2)/(a4*a5*a7) + 
      (4*a1*a6*a8*a9*f1*f3*f8^2)/(a3*a4*a5^2*a7) + (2*a1*a8^2*a9*f1*f3*f8^2)/
       (a4*a5^2*a7^2) + (3*a1^2*a6*a8^2*a9*f1*f3*f8^2)/(a3*a4*a5^3*a7^2) + 
      (2*a2*a9^2*f1*f3*f8^2)/(a3*a5^2*a7) + (3*a1*a2*a8*a9^2*f1*f3*f8^2)/
       (a3*a5^3*a7^2) + (a2*a8*a9^2*f1*f3*f8^2)/(a5^2*a6*a7^2) + 
      (a2^2*a4*a9^3*f1*f3*f8^2)/(a3*a5^3*a6*a7^2) + (a3*a8*f1*f4*f8^2)/
       (a2*a4*a7) + (a1*a6*a8*f1*f4*f8^2)/(a2*a4*a5*a7) + 
      (a1*a3*a8^2*f1*f4*f8^2)/(a2*a4*a5*a7^2) + (a1^2*a6*a8^2*f1*f4*f8^2)/
       (a2*a4*a5^2*a7^2) + (a9*f1*f4*f8^2)/(a5*a7) + 
      (2*a1*a8*a9*f1*f4*f8^2)/(a5^2*a7^2) + (a3*a8*a9*f1*f4*f8^2)/
       (a5*a6*a7^2) + (a2*a4*a9^2*f1*f4*f8^2)/(a5^2*a6*a7^2), 
     (a6*f1*f2^2*f6)/(a2*a3) + (a1*a6^2*f1*f2^2*f6)/(a2*a3^2*a5) + 
      (a4*a6*a9*f1*f2^2*f6)/(a3^2*a5*a8) + (f1*f2*f3*f6)/a3 + 
      (2*a1*a6*f1*f2*f3*f6)/(a3^2*a5) + (2*a2*a4*a9*f1*f2*f3*f6)/
       (a3^2*a5*a8) + (a1*a2*f1*f3^2*f6)/(a3^2*a5) + 
      (a2^2*a4*a9*f1*f3^2*f6)/(a3^2*a5*a6*a8) + (a4*f1*f2*f4*f6)/(a3*a8) + 
      (a2*a4*f1*f3*f4*f6)/(a3*a6*a8) + (a6*a8*f1*f2^2*f7)/(a2^2*a7) + 
      (2*a1*a6^2*a8*f1*f2^2*f7)/(a2^2*a3*a5*a7) + (a1^2*a6^3*a8*f1*f2^2*f7)/
       (a2^2*a3^2*a5^2*a7) + (2*a4*a6*a9*f1*f2^2*f7)/(a2*a3*a5*a7) + 
      (2*a1*a4*a6^2*a9*f1*f2^2*f7)/(a2*a3^2*a5^2*a7) + 
      (a4^2*a6*a9^2*f1*f2^2*f7)/(a3^2*a5^2*a7*a8) + (2*a1*a6*a8*f1*f2*f3*f7)/
       (a2*a3*a5*a7) + (2*a1^2*a6^2*a8*f1*f2*f3*f7)/(a2*a3^2*a5^2*a7) + 
      (2*a4*a9*f1*f2*f3*f7)/(a3*a5*a7) + (4*a1*a4*a6*a9*f1*f2*f3*f7)/
       (a3^2*a5^2*a7) + (2*a2*a4^2*a9^2*f1*f2*f3*f7)/(a3^2*a5^2*a7*a8) + 
      (a1^2*a6*a8*f1*f3^2*f7)/(a3^2*a5^2*a7) + (2*a1*a2*a4*a9*f1*f3^2*f7)/
       (a3^2*a5^2*a7) + (a2^2*a4^2*a9^2*f1*f3^2*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a4*f1*f2*f4*f7)/(a2*a7) + (a1*a4*a6*f1*f2*f4*f7)/(a2*a3*a5*a7) + 
      (a4^2*a9*f1*f2*f4*f7)/(a3*a5*a7*a8) + (a1*a4*f1*f3*f4*f7)/(a3*a5*a7) + 
      (a2*a4^2*a9*f1*f3*f4*f7)/(a3*a5*a6*a7*a8) + (a6*a8*f2^2*f8)/(a1*a2) + 
      (a6^2*a8*f2^2*f8)/(a2*a3*a5) + (a4*a6*a9*f2^2*f8)/(a1*a3*a5) + 
      (a5*a6*a8*f1*f2^2*f8)/(a1*a2^2*a4) + (2*a6^2*a8*f1*f2^2*f8)/
       (a2^2*a3*a4) + (a1*a6^3*a8*f1*f2^2*f8)/(a2^2*a3^2*a4*a5) + 
      (a6*a8^2*f1*f2^2*f8)/(a2^2*a4*a7) + (2*a1*a6^2*a8^2*f1*f2^2*f8)/
       (a2^2*a3*a4*a5*a7) + (a1^2*a6^3*a8^2*f1*f2^2*f8)/
       (a2^2*a3^2*a4*a5^2*a7) + (a6*a9*f1*f2^2*f8)/(a1*a2*a3) + 
      (a6^2*a9*f1*f2^2*f8)/(a2*a3^2*a5) + (2*a6*a8*a9*f1*f2^2*f8)/
       (a2*a3*a5*a7) + (2*a1*a6^2*a8*a9*f1*f2^2*f8)/(a2*a3^2*a5^2*a7) + 
      (a4*a6*a9^2*f1*f2^2*f8)/(a3^2*a5^2*a7) + (a6*a8*f2*f3*f8)/(a3*a5) + 
      (a2*a4*a9*f2*f3*f8)/(a1*a3*a5) + (2*a6*a8*f1*f2*f3*f8)/(a2*a3*a4) + 
      (2*a1*a6^2*a8*f1*f2*f3*f8)/(a2*a3^2*a4*a5) + (2*a1*a6*a8^2*f1*f2*f3*f8)/
       (a2*a3*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f1*f2*f3*f8)/
       (a2*a3^2*a4*a5^2*a7) + (a9*f1*f2*f3*f8)/(a1*a3) + 
      (2*a6*a9*f1*f2*f3*f8)/(a3^2*a5) + (2*a8*a9*f1*f2*f3*f8)/(a3*a5*a7) + 
      (4*a1*a6*a8*a9*f1*f2*f3*f8)/(a3^2*a5^2*a7) + (2*a2*a4*a9^2*f1*f2*f3*f8)/
       (a3^2*a5^2*a7) + (a1*a6*a8*f1*f3^2*f8)/(a3^2*a4*a5) + 
      (a1^2*a6*a8^2*f1*f3^2*f8)/(a3^2*a4*a5^2*a7) + (a2*a9*f1*f3^2*f8)/
       (a3^2*a5) + (2*a1*a2*a8*a9*f1*f3^2*f8)/(a3^2*a5^2*a7) + 
      (a2^2*a4*a9^2*f1*f3^2*f8)/(a3^2*a5^2*a6*a7) + 
      (a8*f1*f2*f4*f8)/(a2*a7) + (a1*a6*a8*f1*f2*f4*f8)/(a2*a3*a5*a7) + 
      (a4*a9*f1*f2*f4*f8)/(a3*a5*a7) + (a1*a8*f1*f3*f4*f8)/(a3*a5*a7) + 
      (a2*a4*a9*f1*f3*f4*f8)/(a3*a5*a6*a7), (a6^2*f1*f2^2*f5*f7)/(a2*a3) + 
      (a1*a6^3*f1*f2^2*f5*f7)/(a2*a3^2*a5) + (2*a1*a6^2*a8*f1*f2^2*f5*f7)/
       (a2*a3*a5*a7) + (2*a1^2*a6^3*a8*f1*f2^2*f5*f7)/(a2*a3^2*a5^2*a7) + 
      (a5*a6^2*a8*f1*f2^2*f5*f7)/(a2^2*a4*a9) + (2*a1*a6^3*a8*f1*f2^2*f5*f7)/
       (a2^2*a3*a4*a9) + (a1^2*a6^4*a8*f1*f2^2*f5*f7)/(a2^2*a3^2*a4*a5*a9) + 
      (a1*a6^2*a8^2*f1*f2^2*f5*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^4*a8^2*f1*f2^2*f5*f7)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6^2*a9*f1*f2^2*f5*f7)/(a3^2*a5^2*a7) + (a6*f1*f2*f3*f5*f7)/a3 + 
      (2*a1*a6^2*f1*f2*f3*f5*f7)/(a3^2*a5) + (2*a1*a6*a8*f1*f2*f3*f5*f7)/
       (a3*a5*a7) + (4*a1^2*a6^2*a8*f1*f2*f3*f5*f7)/(a3^2*a5^2*a7) + 
      (2*a1*a6^2*a8*f1*f2*f3*f5*f7)/(a2*a3*a4*a9) + 
      (2*a1^2*a6^3*a8*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f3*f5*f7)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a2*a4*a6*a9*f1*f2*f3*f5*f7)/(a3^2*a5^2*a7) + 
      (a1*a2*a6*f1*f3^2*f5*f7)/(a3^2*a5) + (2*a1^2*a2*a6*a8*f1*f3^2*f5*f7)/
       (a3^2*a5^2*a7) + (a1^2*a6^2*a8*f1*f3^2*f5*f7)/(a3^2*a4*a5*a9) + 
      (a1^3*a6^2*a8^2*f1*f3^2*f5*f7)/(a3^2*a4*a5^2*a7*a9) + 
      (a1*a2^2*a4*a9*f1*f3^2*f5*f7)/(a3^2*a5^2*a7) + (a1*a6*f1*f2^2*f4*f6*f7)/
       (a2*a3*a7) + (a1^2*a6^2*f1*f2^2*f4*f6*f7)/(a2*a3^2*a5*a7) + 
      (a5^2*a6*f1*f2^2*f4*f6*f7)/(a2^2*a4*a9) + 
      (2*a1*a5*a6^2*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a9) + 
      (a1^2*a6^3*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a9) + 
      (a1*a5*a6*a8*f1*f2^2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a7*a9) + 
      (a1^3*a6^3*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a5*a7*a9) + 
      (a1*f1*f2*f3*f4*f6*f7)/(a3*a7) + (2*a1^2*a6*f1*f2*f3*f4*f6*f7)/
       (a3^2*a5*a7) + (2*a1*a5*a6*f1*f2*f3*f4*f6*f7)/(a2*a3*a4*a9) + 
      (2*a1^2*a6^2*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a9) + 
      (2*a1^2*a6*a8*f1*f2*f3*f4*f6*f7)/(a2*a3*a4*a7*a9) + 
      (2*a1^3*a6^2*a8*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a5*a7*a9) + 
      (a1^2*a2*f1*f3^2*f4*f6*f7)/(a3^2*a5*a7) + (a1^2*a6*f1*f3^2*f4*f6*f7)/
       (a3^2*a4*a9) + (a1^3*a6*a8*f1*f3^2*f4*f6*f7)/(a3^2*a4*a5*a7*a9) + 
      (a6^2*a8*f2^2*f5*f8)/(a3*a5) + (a5*a6^2*a7*a8*f2^2*f5*f8)/
       (a1*a2*a4*a9) + (a6^3*a7*a8*f2^2*f5*f8)/(a2*a3*a4*a9) + 
      (a6^2*a8^2*f2^2*f5*f8)/(a2*a4*a9) + (a1*a6^3*a8^2*f2^2*f5*f8)/
       (a2*a3*a4*a5*a9) + (2*a6^2*a8*f1*f2^2*f5*f8)/(a2*a3*a4) + 
      (2*a1*a6^3*a8*f1*f2^2*f5*f8)/(a2*a3^2*a4*a5) + 
      (2*a1*a6^2*a8^2*f1*f2^2*f5*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a5^2*a6^2*a7*a8*f1*f2^2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^3*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^4*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5*a6^2*a8^2*f1*f2^2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^4*a8^2*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (a1*a6^2*a8^3*f1*f2^2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^3*a6^4*a8^3*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a6^2*a8*a9*f1*f2^2*f5*f8)/(a3^2*a5^2*a7) + 
      (a2*a6*a8*f2*f3*f5*f8)/(a3*a5) + (a6^2*a7*a8*f2*f3*f5*f8)/(a3*a4*a9) + 
      (a1*a6^2*a8^2*f2*f3*f5*f8)/(a3*a4*a5*a9) + (2*a6*a8*f1*f2*f3*f5*f8)/
       (a3*a4) + (4*a1*a6^2*a8*f1*f2*f3*f5*f8)/(a3^2*a4*a5) + 
      (2*a1*a6*a8^2*f1*f2*f3*f5*f8)/(a3*a4*a5*a7) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f5*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a5*a6^2*a7*a8*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^3*a7*a8*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6^3*a8^2*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (2*a1^3*a6^3*a8^3*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1*a2*a6*a8*a9*f1*f2*f3*f5*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a2*a6*a8*f1*f3^2*f5*f8)/(a3^2*a4*a5) + 
      (2*a1^2*a2*a6*a8^2*f1*f3^2*f5*f8)/(a3^2*a4*a5^2*a7) + 
      (a1*a6^2*a7*a8*f1*f3^2*f5*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3^2*f5*f8)/(a3^2*a4^2*a5*a9) + 
      (a1^3*a6^2*a8^3*f1*f3^2*f5*f8)/(a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a2^2*a8*a9*f1*f3^2*f5*f8)/(a3^2*a5^2*a7) + 
      (a5^2*a6*a7*f2^2*f4*f6*f8)/(a1*a2*a4*a9) + (a5*a6^2*a7*f2^2*f4*f6*f8)/
       (a2*a3*a4*a9) + (a5*a6*a8*f2^2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6^2*a8*f2^2*f4*f6*f8)/(a2*a3*a4*a9) + (a5*a6*f1*f2^2*f4*f6*f8)/
       (a2*a3*a4) + (a1*a6^2*f1*f2^2*f4*f6*f8)/(a2*a3^2*a4) + 
      (a1*a6*a8*f1*f2^2*f4*f6*f8)/(a2*a3*a4*a7) + 
      (a1^2*a6^2*a8*f1*f2^2*f4*f6*f8)/(a2*a3^2*a4*a5*a7) + 
      (a5^3*a6*a7*f1*f2^2*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5^2*a6^2*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a5*a6^3*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5^2*a6*a8*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a5*a6^2*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (a1*a5*a6*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a5*a7*a9) + 
      (a5*a6*a7*f2*f3*f4*f6*f8)/(a3*a4*a9) + (a1*a6*a8*f2*f3*f4*f6*f8)/
       (a3*a4*a9) + (a5*f1*f2*f3*f4*f6*f8)/(a3*a4) + 
      (2*a1*a6*f1*f2*f3*f4*f6*f8)/(a3^2*a4) + (a1*a8*f1*f2*f3*f4*f6*f8)/
       (a3*a4*a7) + (2*a1^2*a6*a8*f1*f2*f3*f4*f6*f8)/(a3^2*a4*a5*a7) + 
      (2*a5^2*a6*a7*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a5*a6^2*a7*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a5*a6*a8*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6^2*a8*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a5*a7*a9) + 
      (a1*a2*f1*f3^2*f4*f6*f8)/(a3^2*a4) + (a1^2*a2*a8*f1*f3^2*f4*f6*f8)/
       (a3^2*a4*a5*a7) + (a1*a5*a6*a7*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a9) + 
      (a1^3*a6*a8^2*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a5*a7*a9), 
     (a6*f1*f2^2*f5*f7)/(a2*a3) + (a1*a6^2*f1*f2^2*f5*f7)/(a2*a3^2*a5) + 
      (2*a1*a6*a8*f1*f2^2*f5*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f5*f7)/(a2*a3^2*a5^2*a7) + 
      (a5*a6*a8*f1*f2^2*f5*f7)/(a2^2*a4*a9) + (2*a1*a6^2*a8*f1*f2^2*f5*f7)/
       (a2^2*a3*a4*a9) + (a1^2*a6^3*a8*f1*f2^2*f5*f7)/(a2^2*a3^2*a4*a5*a9) + 
      (a1*a6*a8^2*f1*f2^2*f5*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f5*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f2^2*f5*f7)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f1*f2^2*f5*f7)/(a3^2*a5^2*a7) + (f1*f2*f3*f5*f7)/a3 + 
      (2*a1*a6*f1*f2*f3*f5*f7)/(a3^2*a5) + (2*a1*a8*f1*f2*f3*f5*f7)/
       (a3*a5*a7) + (4*a1^2*a6*a8*f1*f2*f3*f5*f7)/(a3^2*a5^2*a7) + 
      (2*a1*a6*a8*f1*f2*f3*f5*f7)/(a2*a3*a4*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f5*f7)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a2*a4*a9*f1*f2*f3*f5*f7)/(a3^2*a5^2*a7) + 
      (a1*a2*f1*f3^2*f5*f7)/(a3^2*a5) + (2*a1^2*a2*a8*f1*f3^2*f5*f7)/
       (a3^2*a5^2*a7) + (a1^2*a6*a8*f1*f3^2*f5*f7)/(a3^2*a4*a5*a9) + 
      (a1^3*a6*a8^2*f1*f3^2*f5*f7)/(a3^2*a4*a5^2*a7*a9) + 
      (a1*a2^2*a4*a9*f1*f3^2*f5*f7)/(a3^2*a5^2*a6*a7) + 
      (a1*a4*f1*f2*f4*f5*f7)/(a3*a5*a7) + (a1*a8*f1*f2*f4*f5*f7)/(a2*a7*a9) + 
      (a1^2*a6*a8*f1*f2*f4*f5*f7)/(a2*a3*a5*a7*a9) + 
      (a1*a2*a4*f1*f3*f4*f5*f7)/(a3*a5*a6*a7) + (a1^2*a8*f1*f3*f4*f5*f7)/
       (a3*a5*a7*a9) + (a1*f1*f2^2*f4*f6*f7)/(a2*a3*a7) + 
      (a1^2*a6*f1*f2^2*f4*f6*f7)/(a2*a3^2*a5*a7) + (a5^2*f1*f2^2*f4*f6*f7)/
       (a2^2*a4*a9) + (2*a1*a5*a6*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a9) + 
      (a1^2*a6^2*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a9) + 
      (a1*a5*a8*f1*f2^2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a7*a9) + 
      (a1^3*a6^2*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a5*a7*a9) + 
      (2*a1^2*f1*f2*f3*f4*f6*f7)/(a3^2*a5*a7) + (a1*f1*f2*f3*f4*f6*f7)/
       (a3*a6*a7) + (2*a1*a5*f1*f2*f3*f4*f6*f7)/(a2*a3*a4*a9) + 
      (2*a1^2*a6*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a9) + 
      (2*a1^2*a8*f1*f2*f3*f4*f6*f7)/(a2*a3*a4*a7*a9) + 
      (2*a1^3*a6*a8*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a5*a7*a9) + 
      (a1^2*a2*f1*f3^2*f4*f6*f7)/(a3^2*a5*a6*a7) + (a1^2*f1*f3^2*f4*f6*f7)/
       (a3^2*a4*a9) + (a1^3*a8*f1*f3^2*f4*f6*f7)/(a3^2*a4*a5*a7*a9) + 
      (a1^2*f1*f2*f4^2*f6*f7)/(a2*a3*a7*a9) + (a1*a5*f1*f2*f4^2*f6*f7)/
       (a2*a6*a7*a9) + (a1^2*f1*f3*f4^2*f6*f7)/(a3*a6*a7*a9) + 
      (a6*a8*f2^2*f5*f8)/(a3*a5) + (a5*a6*a7*a8*f2^2*f5*f8)/(a1*a2*a4*a9) + 
      (a6^2*a7*a8*f2^2*f5*f8)/(a2*a3*a4*a9) + (a6*a8^2*f2^2*f5*f8)/
       (a2*a4*a9) + (a1*a6^2*a8^2*f2^2*f5*f8)/(a2*a3*a4*a5*a9) + 
      (2*a6*a8*f1*f2^2*f5*f8)/(a2*a3*a4) + (2*a1*a6^2*a8*f1*f2^2*f5*f8)/
       (a2*a3^2*a4*a5) + (2*a1*a6*a8^2*f1*f2^2*f5*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f5*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a5^2*a6*a7*a8*f1*f2^2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^3*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5*a6*a8^2*f1*f2^2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8^2*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (a1*a6*a8^3*f1*f2^2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^3*a6^3*a8^3*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a6*a8*a9*f1*f2^2*f5*f8)/(a3^2*a5^2*a7) + (a2*a8*f2*f3*f5*f8)/
       (a3*a5) + (a6*a7*a8*f2*f3*f5*f8)/(a3*a4*a9) + (a1*a6*a8^2*f2*f3*f5*f8)/
       (a3*a4*a5*a9) + (2*a8*f1*f2*f3*f5*f8)/(a3*a4) + 
      (4*a1*a6*a8*f1*f2*f3*f5*f8)/(a3^2*a4*a5) + (2*a1*a8^2*f1*f2*f3*f5*f8)/
       (a3*a4*a5*a7) + (4*a1^2*a6*a8^2*f1*f2*f3*f5*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a5*a6*a7*a8*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^2*a7*a8*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a6*a8^2*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6*a8^3*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1*a2*a8*a9*f1*f2*f3*f5*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a2*a8*f1*f3^2*f5*f8)/(a3^2*a4*a5) + 
      (2*a1^2*a2*a8^2*f1*f3^2*f5*f8)/(a3^2*a4*a5^2*a7) + 
      (a1*a6*a7*a8*f1*f3^2*f5*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f3^2*f5*f8)/(a3^2*a4^2*a5*a9) + 
      (a1^3*a6*a8^3*f1*f3^2*f5*f8)/(a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a2^2*a8*a9*f1*f3^2*f5*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*a8*f1*f2*f4*f5*f8)/(a3*a5*a7) + (a5*a8*f1*f2*f4*f5*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f1*f2*f4*f5*f8)/(a2*a3*a4*a9) + (a1*a8^2*f1*f2*f4*f5*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8^2*f1*f2*f4*f5*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*a8*f1*f3*f4*f5*f8)/(a3*a5*a6*a7) + (a1*a8*f1*f3*f4*f5*f8)/
       (a3*a4*a9) + (a1^2*a8^2*f1*f3*f4*f5*f8)/(a3*a4*a5*a7*a9) + 
      (a5^2*a7*f2^2*f4*f6*f8)/(a1*a2*a4*a9) + (a5*a6*a7*f2^2*f4*f6*f8)/
       (a2*a3*a4*a9) + (a5*a8*f2^2*f4*f6*f8)/(a2*a4*a9) + 
      (a1*a6*a8*f2^2*f4*f6*f8)/(a2*a3*a4*a9) + (a5*f1*f2^2*f4*f6*f8)/
       (a2*a3*a4) + (a1*a6*f1*f2^2*f4*f6*f8)/(a2*a3^2*a4) + 
      (a1*a8*f1*f2^2*f4*f6*f8)/(a2*a3*a4*a7) + (a1^2*a6*a8*f1*f2^2*f4*f6*f8)/
       (a2*a3^2*a4*a5*a7) + (a5^3*a7*f1*f2^2*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5^2*a6*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a5*a6^2*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5^2*a8*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a5*a6*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (a1*a5*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a7*a9) + 
      (a1^3*a6^2*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a5*a7*a9) + 
      (a5*a7*f2*f3*f4*f6*f8)/(a3*a4*a9) + (a1*a8*f2*f3*f4*f6*f8)/(a3*a4*a9) + 
      (2*a1*f1*f2*f3*f4*f6*f8)/(a3^2*a4) + (a5*f1*f2*f3*f4*f6*f8)/
       (a3*a4*a6) + (2*a1^2*a8*f1*f2*f3*f4*f6*f8)/(a3^2*a4*a5*a7) + 
      (a1*a8*f1*f2*f3*f4*f6*f8)/(a3*a4*a6*a7) + (2*a5^2*a7*f1*f2*f3*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (2*a1*a5*a6*a7*f1*f2*f3*f4*f6*f8)/
       (a2*a3^2*a4^2*a9) + (4*a1*a5*a8*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6*a8*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a9) + 
      (2*a1^2*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a7*a9) + 
      (2*a1^3*a6*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a5*a7*a9) + 
      (a1*a2*f1*f3^2*f4*f6*f8)/(a3^2*a4*a6) + (a1^2*a2*a8*f1*f3^2*f4*f6*f8)/
       (a3^2*a4*a5*a6*a7) + (a1*a5*a7*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a8*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a9) + 
      (a1^3*a8^2*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a5*a7*a9) + 
      (a1*a5*f1*f2*f4^2*f6*f8)/(a2*a3*a4*a9) + (a5^2*f1*f2*f4^2*f6*f8)/
       (a2*a4*a6*a9) + (a1^2*a8*f1*f2*f4^2*f6*f8)/(a2*a3*a4*a7*a9) + 
      (a1*a5*a8*f1*f2*f4^2*f6*f8)/(a2*a4*a6*a7*a9) + (a1*a5*f1*f3*f4^2*f6*f8)/
       (a3*a4*a6*a9) + (a1^2*a8*f1*f3*f4^2*f6*f8)/(a3*a4*a6*a7*a9), 
     (a1*a6*f1*f2^2*f6)/(a2*a3*a4) + (a1^2*a6^2*f1*f2^2*f6)/(a2*a3^2*a4*a5) + 
      (a5*a6*a7*f1*f2^2*f6)/(a2*a3*a4*a8) + (a1*a6^2*a7*f1*f2^2*f6)/
       (a2*a3^2*a4*a8) + (a1*a6*a9*f1*f2^2*f6)/(a3^2*a5*a8) + 
      (a1*f1*f2*f3*f6)/(a3*a4) + (2*a1^2*a6*f1*f2*f3*f6)/(a3^2*a4*a5) + 
      (a5*a7*f1*f2*f3*f6)/(a3*a4*a8) + (2*a1*a6*a7*f1*f2*f3*f6)/
       (a3^2*a4*a8) + (2*a1*a2*a9*f1*f2*f3*f6)/(a3^2*a5*a8) + 
      (a1^2*a2*f1*f3^2*f6)/(a3^2*a4*a5) + (a1*a2*a7*f1*f3^2*f6)/
       (a3^2*a4*a8) + (a1*a2^2*a9*f1*f3^2*f6)/(a3^2*a5*a6*a8) + 
      (a1*f1*f2*f4*f6)/(a3*a8) + (a1*a2*f1*f3*f4*f6)/(a3*a6*a8) + 
      (a5*a6*f1*f2^2*f7)/(a2^2*a4) + (2*a1*a6^2*f1*f2^2*f7)/(a2^2*a3*a4) + 
      (a1^2*a6^3*f1*f2^2*f7)/(a2^2*a3^2*a4*a5) + (a1*a6*a8*f1*f2^2*f7)/
       (a2^2*a4*a7) + (2*a1^2*a6^2*a8*f1*f2^2*f7)/(a2^2*a3*a4*a5*a7) + 
      (a1^3*a6^3*a8*f1*f2^2*f7)/(a2^2*a3^2*a4*a5^2*a7) + 
      (2*a1*a6*a9*f1*f2^2*f7)/(a2*a3*a5*a7) + (2*a1^2*a6^2*a9*f1*f2^2*f7)/
       (a2*a3^2*a5^2*a7) + (a6*a9*f1*f2^2*f7)/(a2*a3*a8) + 
      (a1*a6^2*a9*f1*f2^2*f7)/(a2*a3^2*a5*a8) + (a1*a4*a6*a9^2*f1*f2^2*f7)/
       (a3^2*a5^2*a7*a8) + (2*a1*a6*f1*f2*f3*f7)/(a2*a3*a4) + 
      (2*a1^2*a6^2*f1*f2*f3*f7)/(a2*a3^2*a4*a5) + (2*a1^2*a6*a8*f1*f2*f3*f7)/
       (a2*a3*a4*a5*a7) + (2*a1^3*a6^2*a8*f1*f2*f3*f7)/(a2*a3^2*a4*a5^2*a7) + 
      (2*a1*a9*f1*f2*f3*f7)/(a3*a5*a7) + (4*a1^2*a6*a9*f1*f2*f3*f7)/
       (a3^2*a5^2*a7) + (a9*f1*f2*f3*f7)/(a3*a8) + (2*a1*a6*a9*f1*f2*f3*f7)/
       (a3^2*a5*a8) + (2*a1*a2*a4*a9^2*f1*f2*f3*f7)/(a3^2*a5^2*a7*a8) + 
      (a1^2*a6*f1*f3^2*f7)/(a3^2*a4*a5) + (a1^3*a6*a8*f1*f3^2*f7)/
       (a3^2*a4*a5^2*a7) + (2*a1^2*a2*a9*f1*f3^2*f7)/(a3^2*a5^2*a7) + 
      (a1*a2*a9*f1*f3^2*f7)/(a3^2*a5*a8) + (a1*a2^2*a4*a9^2*f1*f3^2*f7)/
       (a3^2*a5^2*a6*a7*a8) + (a1*f1*f2*f4*f7)/(a2*a7) + 
      (a1^2*a6*f1*f2*f4*f7)/(a2*a3*a5*a7) + (a1*a4*a9*f1*f2*f4*f7)/
       (a3*a5*a7*a8) + (a1^2*f1*f3*f4*f7)/(a3*a5*a7) + 
      (a1*a2*a4*a9*f1*f3*f4*f7)/(a3*a5*a6*a7*a8) + (a5*a6*a7*f2^2*f8)/
       (a1*a2*a4) + (a6^2*a7*f2^2*f8)/(a2*a3*a4) + (a6*a8*f2^2*f8)/(a2*a4) + 
      (a1*a6^2*a8*f2^2*f8)/(a2*a3*a4*a5) + (a6*a9*f2^2*f8)/(a3*a5) + 
      (a5^2*a6*a7*f1*f2^2*f8)/(a1*a2^2*a4^2) + (2*a5*a6^2*a7*f1*f2^2*f8)/
       (a2^2*a3*a4^2) + (a1*a6^3*a7*f1*f2^2*f8)/(a2^2*a3^2*a4^2) + 
      (2*a5*a6*a8*f1*f2^2*f8)/(a2^2*a4^2) + (4*a1*a6^2*a8*f1*f2^2*f8)/
       (a2^2*a3*a4^2) + (2*a1^2*a6^3*a8*f1*f2^2*f8)/(a2^2*a3^2*a4^2*a5) + 
      (a1*a6*a8^2*f1*f2^2*f8)/(a2^2*a4^2*a7) + (2*a1^2*a6^2*a8^2*f1*f2^2*f8)/
       (a2^2*a3*a4^2*a5*a7) + (a1^3*a6^3*a8^2*f1*f2^2*f8)/
       (a2^2*a3^2*a4^2*a5^2*a7) + (2*a6*a9*f1*f2^2*f8)/(a2*a3*a4) + 
      (2*a1*a6^2*a9*f1*f2^2*f8)/(a2*a3^2*a4*a5) + (2*a1*a6*a8*a9*f1*f2^2*f8)/
       (a2*a3*a4*a5*a7) + (2*a1^2*a6^2*a8*a9*f1*f2^2*f8)/
       (a2*a3^2*a4*a5^2*a7) + (a1*a6*a9^2*f1*f2^2*f8)/(a3^2*a5^2*a7) + 
      (a6*a7*f2*f3*f8)/(a3*a4) + (a1*a6*a8*f2*f3*f8)/(a3*a4*a5) + 
      (a2*a9*f2*f3*f8)/(a3*a5) + (2*a5*a6*a7*f1*f2*f3*f8)/(a2*a3*a4^2) + 
      (2*a1*a6^2*a7*f1*f2*f3*f8)/(a2*a3^2*a4^2) + (4*a1*a6*a8*f1*f2*f3*f8)/
       (a2*a3*a4^2) + (4*a1^2*a6^2*a8*f1*f2*f3*f8)/(a2*a3^2*a4^2*a5) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f8)/(a2*a3*a4^2*a5*a7) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f8)/(a2*a3^2*a4^2*a5^2*a7) + 
      (2*a9*f1*f2*f3*f8)/(a3*a4) + (4*a1*a6*a9*f1*f2*f3*f8)/(a3^2*a4*a5) + 
      (2*a1*a8*a9*f1*f2*f3*f8)/(a3*a4*a5*a7) + (4*a1^2*a6*a8*a9*f1*f2*f3*f8)/
       (a3^2*a4*a5^2*a7) + (2*a1*a2*a9^2*f1*f2*f3*f8)/(a3^2*a5^2*a7) + 
      (a1*a6*a7*f1*f3^2*f8)/(a3^2*a4^2) + (2*a1^2*a6*a8*f1*f3^2*f8)/
       (a3^2*a4^2*a5) + (a1^3*a6*a8^2*f1*f3^2*f8)/(a3^2*a4^2*a5^2*a7) + 
      (2*a1*a2*a9*f1*f3^2*f8)/(a3^2*a4*a5) + (2*a1^2*a2*a8*a9*f1*f3^2*f8)/
       (a3^2*a4*a5^2*a7) + (a1*a2^2*a9^2*f1*f3^2*f8)/(a3^2*a5^2*a6*a7) + 
      (a5*f1*f2*f4*f8)/(a2*a4) + (a1*a6*f1*f2*f4*f8)/(a2*a3*a4) + 
      (a1*a8*f1*f2*f4*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f2*f4*f8)/
       (a2*a3*a4*a5*a7) + (a1*a9*f1*f2*f4*f8)/(a3*a5*a7) + 
      (a1*f1*f3*f4*f8)/(a3*a4) + (a1^2*a8*f1*f3*f4*f8)/(a3*a4*a5*a7) + 
      (a1*a2*a9*f1*f3*f4*f8)/(a3*a5*a6*a7), (a6*f1*f2^2*f5*f6)/(a3*a5) + 
      (2*a1*a6^2*f1*f2^2*f5*f6)/(a3^2*a5^2) + (a6^2*a7*f1*f2^2*f5*f6)/
       (a3^2*a5*a8) + (a6^2*a7*f1*f2^2*f5*f6)/(a2*a3*a4*a9) + 
      (a1*a6^3*a7*f1*f2^2*f5*f6)/(a2*a3^2*a4*a5*a9) + 
      (a1*a6^2*a8*f1*f2^2*f5*f6)/(a2*a3*a4*a5*a9) + 
      (a1^2*a6^3*a8*f1*f2^2*f5*f6)/(a2*a3^2*a4*a5^2*a9) + 
      (a2*a4*a6*a9*f1*f2^2*f5*f6)/(a3^2*a5^2*a8) + (a2*f1*f2*f3*f5*f6)/
       (a3*a5) + (4*a1*a2*a6*f1*f2*f3*f5*f6)/(a3^2*a5^2) + 
      (2*a2*a6*a7*f1*f2*f3*f5*f6)/(a3^2*a5*a8) + (a6*a7*f1*f2*f3*f5*f6)/
       (a3*a4*a9) + (2*a1*a6^2*a7*f1*f2*f3*f5*f6)/(a3^2*a4*a5*a9) + 
      (a1*a6*a8*f1*f2*f3*f5*f6)/(a3*a4*a5*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f3*f5*f6)/(a3^2*a4*a5^2*a9) + 
      (2*a2^2*a4*a9*f1*f2*f3*f5*f6)/(a3^2*a5^2*a8) + 
      (2*a1*a2^2*f1*f3^2*f5*f6)/(a3^2*a5^2) + (a2^2*a7*f1*f3^2*f5*f6)/
       (a3^2*a5*a8) + (a1*a2*a6*a7*f1*f3^2*f5*f6)/(a3^2*a4*a5*a9) + 
      (a1^2*a2*a6*a8*f1*f3^2*f5*f6)/(a3^2*a4*a5^2*a9) + 
      (a2^3*a4*a9*f1*f3^2*f5*f6)/(a3^2*a5^2*a6*a8) + 
      (a2*a4*f1*f2*f4*f5*f6)/(a3*a5*a8) + (a1*a6*f1*f2*f4*f5*f6)/(a3*a5*a9) + 
      (a2^2*a4*f1*f3*f4*f5*f6)/(a3*a5*a6*a8) + (a1*a2*f1*f3*f4*f5*f6)/
       (a3*a5*a9) + (a1*a6*f1*f2^2*f4*f6^2)/(a3^2*a5*a8) + 
      (a1*a6*f1*f2^2*f4*f6^2)/(a2*a3*a4*a9) + (a1^2*a6^2*f1*f2^2*f4*f6^2)/
       (a2*a3^2*a4*a5*a9) + (a5*a6*a7*f1*f2^2*f4*f6^2)/(a2*a3*a4*a8*a9) + 
      (a1*a6^2*a7*f1*f2^2*f4*f6^2)/(a2*a3^2*a4*a8*a9) + 
      (2*a1*a2*f1*f2*f3*f4*f6^2)/(a3^2*a5*a8) + (a1*f1*f2*f3*f4*f6^2)/
       (a3*a4*a9) + (2*a1^2*a6*f1*f2*f3*f4*f6^2)/(a3^2*a4*a5*a9) + 
      (a5*a7*f1*f2*f3*f4*f6^2)/(a3*a4*a8*a9) + (2*a1*a6*a7*f1*f2*f3*f4*f6^2)/
       (a3^2*a4*a8*a9) + (a1*a2^2*f1*f3^2*f4*f6^2)/(a3^2*a5*a6*a8) + 
      (a1^2*a2*f1*f3^2*f4*f6^2)/(a3^2*a4*a5*a9) + (a1*a2*a7*f1*f3^2*f4*f6^2)/
       (a3^2*a4*a8*a9) + (a1*f1*f2*f4^2*f6^2)/(a3*a8*a9) + 
      (a1*a2*f1*f3*f4^2*f6^2)/(a3*a6*a8*a9) + (2*a6^2*f1*f2^2*f5*f7)/
       (a2*a3*a5) + (2*a1*a6^3*f1*f2^2*f5*f7)/(a2*a3^2*a5^2) + 
      (a6*a8*f1*f2^2*f5*f7)/(a2*a5*a7) + (4*a1*a6^2*a8*f1*f2^2*f5*f7)/
       (a2*a3*a5^2*a7) + (3*a1^2*a6^3*a8*f1*f2^2*f5*f7)/(a2*a3^2*a5^3*a7) + 
      (a6^2*a8*f1*f2^2*f5*f7)/(a2^2*a4*a9) + (2*a1*a6^3*a8*f1*f2^2*f5*f7)/
       (a2^2*a3*a4*a5*a9) + (a1^2*a6^4*a8*f1*f2^2*f5*f7)/
       (a2^2*a3^2*a4*a5^2*a9) + (a1*a6^2*a8^2*f1*f2^2*f5*f7)/
       (a2^2*a4*a5*a7*a9) + (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f7)/
       (a2^2*a3*a4*a5^2*a7*a9) + (a1^3*a6^4*a8^2*f1*f2^2*f5*f7)/
       (a2^2*a3^2*a4*a5^3*a7*a9) + (2*a4*a6*a9*f1*f2^2*f5*f7)/(a3*a5^2*a7) + 
      (3*a1*a4*a6^2*a9*f1*f2^2*f5*f7)/(a3^2*a5^3*a7) + 
      (a4*a6^2*a9*f1*f2^2*f5*f7)/(a3^2*a5^2*a8) + 
      (a2*a4^2*a6*a9^2*f1*f2^2*f5*f7)/(a3^2*a5^3*a7*a8) + 
      (2*a6*f1*f2*f3*f5*f7)/(a3*a5) + (4*a1*a6^2*f1*f2*f3*f5*f7)/
       (a3^2*a5^2) + (4*a1*a6*a8*f1*f2*f3*f5*f7)/(a3*a5^2*a7) + 
      (6*a1^2*a6^2*a8*f1*f2*f3*f5*f7)/(a3^2*a5^3*a7) + 
      (2*a1*a6^2*a8*f1*f2*f3*f5*f7)/(a2*a3*a4*a5*a9) + 
      (2*a1^2*a6^3*a8*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5^2*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f3*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f3*f5*f7)/(a2*a3^2*a4*a5^3*a7*a9) + 
      (2*a2*a4*a9*f1*f2*f3*f5*f7)/(a3*a5^2*a7) + 
      (6*a1*a2*a4*a6*a9*f1*f2*f3*f5*f7)/(a3^2*a5^3*a7) + 
      (2*a2*a4*a6*a9*f1*f2*f3*f5*f7)/(a3^2*a5^2*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f2*f3*f5*f7)/(a3^2*a5^3*a7*a8) + 
      (2*a1*a2*a6*f1*f3^2*f5*f7)/(a3^2*a5^2) + 
      (3*a1^2*a2*a6*a8*f1*f3^2*f5*f7)/(a3^2*a5^3*a7) + 
      (a1^2*a6^2*a8*f1*f3^2*f5*f7)/(a3^2*a4*a5^2*a9) + 
      (a1^3*a6^2*a8^2*f1*f3^2*f5*f7)/(a3^2*a4*a5^3*a7*a9) + 
      (3*a1*a2^2*a4*a9*f1*f3^2*f5*f7)/(a3^2*a5^3*a7) + 
      (a2^2*a4*a9*f1*f3^2*f5*f7)/(a3^2*a5^2*a8) + 
      (a2^3*a4^2*a9^2*f1*f3^2*f5*f7)/(a3^2*a5^3*a6*a7*a8) + 
      (a4*f1*f2*f4*f5*f7)/(a5*a7) + (2*a1*a4*a6*f1*f2*f4*f5*f7)/
       (a3*a5^2*a7) + (a1*a6*a8*f1*f2*f4*f5*f7)/(a2*a5*a7*a9) + 
      (a1^2*a6^2*a8*f1*f2*f4*f5*f7)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a9*f1*f2*f4*f5*f7)/(a3*a5^2*a7*a8) + 
      (2*a1*a2*a4*f1*f3*f4*f5*f7)/(a3*a5^2*a7) + (a1^2*a6*a8*f1*f3*f4*f5*f7)/
       (a3*a5^2*a7*a9) + (a2^2*a4^2*a9*f1*f3*f4*f5*f7)/(a3*a5^2*a6*a7*a8) + 
      (2*a1*a6*f1*f2^2*f4*f6*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a6^2*f1*f2^2*f4*f6*f7)/(a2*a3^2*a5^2*a7) + 
      (a6*f1*f2^2*f4*f6*f7)/(a2*a3*a8) + (a1*a6^2*f1*f2^2*f4*f6*f7)/
       (a2*a3^2*a5*a8) + (a5*a6*f1*f2^2*f4*f6*f7)/(a2^2*a4*a9) + 
      (2*a1*a6^2*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a9) + 
      (a1^2*a6^3*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a5*a9) + 
      (a1*a6*a8*f1*f2^2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8*f1*f2^2*f4*f6*f7)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f1*f2^2*f4*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1*f1*f2*f3*f4*f6*f7)/(a3*a5*a7) + (4*a1^2*a6*f1*f2*f3*f4*f6*f7)/
       (a3^2*a5^2*a7) + (f1*f2*f3*f4*f6*f7)/(a3*a8) + 
      (2*a1*a6*f1*f2*f3*f4*f6*f7)/(a3^2*a5*a8) + (2*a1*a6*f1*f2*f3*f4*f6*f7)/
       (a2*a3*a4*a9) + (2*a1^2*a6^2*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a5*a9) + 
      (2*a1^2*a6*a8*f1*f2*f3*f4*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^2*a8*f1*f2*f3*f4*f6*f7)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a2*a4*a9*f1*f2*f3*f4*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1^2*a2*f1*f3^2*f4*f6*f7)/(a3^2*a5^2*a7) + (a1*a2*f1*f3^2*f4*f6*f7)/
       (a3^2*a5*a8) + (a1^2*a6*f1*f3^2*f4*f6*f7)/(a3^2*a4*a5*a9) + 
      (a1^3*a6*a8*f1*f3^2*f4*f6*f7)/(a3^2*a4*a5^2*a7*a9) + 
      (a1*a2^2*a4*a9*f1*f3^2*f4*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1*a4*f1*f2*f4^2*f6*f7)/(a3*a5*a7*a8) + (a1*f1*f2*f4^2*f6*f7)/
       (a2*a7*a9) + (a1^2*a6*f1*f2*f4^2*f6*f7)/(a2*a3*a5*a7*a9) + 
      (a1*a2*a4*f1*f3*f4^2*f6*f7)/(a3*a5*a6*a7*a8) + 
      (a1^2*f1*f3*f4^2*f6*f7)/(a3*a5*a7*a9) + (a6^2*a7*f2^2*f5*f8)/
       (a1*a3*a5) + (a6*a8*f2^2*f5*f8)/(a1*a5) + (2*a6^2*a8*f2^2*f5*f8)/
       (a3*a5^2) + (a6^2*a7*a8*f2^2*f5*f8)/(a1*a2*a4*a9) + 
      (a6^3*a7*a8*f2^2*f5*f8)/(a2*a3*a4*a5*a9) + (a6^2*a8^2*f2^2*f5*f8)/
       (a2*a4*a5*a9) + (a1*a6^3*a8^2*f2^2*f5*f8)/(a2*a3*a4*a5^2*a9) + 
      (a2*a4*a6*a9*f2^2*f5*f8)/(a1*a3*a5^2) + (a6^2*a7*f1*f2^2*f5*f8)/
       (a1*a2*a3*a4) + (a6^3*a7*f1*f2^2*f5*f8)/(a2*a3^2*a4*a5) + 
      (a6*a8*f1*f2^2*f5*f8)/(a1*a2*a4) + (5*a6^2*a8*f1*f2^2*f5*f8)/
       (a2*a3*a4*a5) + (4*a1*a6^3*a8*f1*f2^2*f5*f8)/(a2*a3^2*a4*a5^2) + 
      (a6*a8^2*f1*f2^2*f5*f8)/(a2*a4*a5*a7) + (4*a1*a6^2*a8^2*f1*f2^2*f5*f8)/
       (a2*a3*a4*a5^2*a7) + (3*a1^2*a6^3*a8^2*f1*f2^2*f5*f8)/
       (a2*a3^2*a4*a5^3*a7) + (a5*a6^2*a7*a8*f1*f2^2*f5*f8)/
       (a1*a2^2*a4^2*a9) + (2*a6^3*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^4*a7*a8*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (2*a6^2*a8^2*f1*f2^2*f5*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a5*a9) + 
      (2*a1^2*a6^4*a8^2*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5^2*a9) + 
      (a1*a6^2*a8^3*f1*f2^2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f1*f2^2*f5*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^4*a8^3*f1*f2^2*f5*f8)/(a2^2*a3^2*a4^2*a5^3*a7*a9) + 
      (a6*a9*f1*f2^2*f5*f8)/(a1*a3*a5) + (2*a6^2*a9*f1*f2^2*f5*f8)/
       (a3^2*a5^2) + (2*a6*a8*a9*f1*f2^2*f5*f8)/(a3*a5^2*a7) + 
      (3*a1*a6^2*a8*a9*f1*f2^2*f5*f8)/(a3^2*a5^3*a7) + 
      (a2*a4*a6*a9^2*f1*f2^2*f5*f8)/(a3^2*a5^3*a7) + 
      (a2*a6*a7*f2*f3*f5*f8)/(a1*a3*a5) + (2*a2*a6*a8*f2*f3*f5*f8)/
       (a3*a5^2) + (a6^2*a7*a8*f2*f3*f5*f8)/(a3*a4*a5*a9) + 
      (a1*a6^2*a8^2*f2*f3*f5*f8)/(a3*a4*a5^2*a9) + (a2^2*a4*a9*f2*f3*f5*f8)/
       (a1*a3*a5^2) + (a6*a7*f1*f2*f3*f5*f8)/(a1*a3*a4) + 
      (2*a6^2*a7*f1*f2*f3*f5*f8)/(a3^2*a4*a5) + (5*a6*a8*f1*f2*f3*f5*f8)/
       (a3*a4*a5) + (8*a1*a6^2*a8*f1*f2*f3*f5*f8)/(a3^2*a4*a5^2) + 
      (4*a1*a6*a8^2*f1*f2*f3*f5*f8)/(a3*a4*a5^2*a7) + 
      (6*a1^2*a6^2*a8^2*f1*f2*f3*f5*f8)/(a3^2*a4*a5^3*a7) + 
      (2*a6^2*a7*a8*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^3*a7*a8*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a5*a9) + 
      (4*a1^2*a6^3*a8^2*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5^2*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f3*f5*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (2*a1^3*a6^3*a8^3*f1*f2*f3*f5*f8)/(a2*a3^2*a4^2*a5^3*a7*a9) + 
      (a2*a9*f1*f2*f3*f5*f8)/(a1*a3*a5) + (4*a2*a6*a9*f1*f2*f3*f5*f8)/
       (a3^2*a5^2) + (2*a2*a8*a9*f1*f2*f3*f5*f8)/(a3*a5^2*a7) + 
      (6*a1*a2*a6*a8*a9*f1*f2*f3*f5*f8)/(a3^2*a5^3*a7) + 
      (2*a2^2*a4*a9^2*f1*f2*f3*f5*f8)/(a3^2*a5^3*a7) + 
      (a2*a6*a7*f1*f3^2*f5*f8)/(a3^2*a4*a5) + (4*a1*a2*a6*a8*f1*f3^2*f5*f8)/
       (a3^2*a4*a5^2) + (3*a1^2*a2*a6*a8^2*f1*f3^2*f5*f8)/(a3^2*a4*a5^3*a7) + 
      (a1*a6^2*a7*a8*f1*f3^2*f5*f8)/(a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f3^2*f5*f8)/(a3^2*a4^2*a5^2*a9) + 
      (a1^3*a6^2*a8^3*f1*f3^2*f5*f8)/(a3^2*a4^2*a5^3*a7*a9) + 
      (2*a2^2*a9*f1*f3^2*f5*f8)/(a3^2*a5^2) + (3*a1*a2^2*a8*a9*f1*f3^2*f5*f8)/
       (a3^2*a5^3*a7) + (a2^3*a4*a9^2*f1*f3^2*f5*f8)/(a3^2*a5^3*a6*a7) + 
      (a6*f1*f2*f4*f5*f8)/(a3*a5) + (a8*f1*f2*f4*f5*f8)/(a5*a7) + 
      (2*a1*a6*a8*f1*f2*f4*f5*f8)/(a3*a5^2*a7) + (a6*a8*f1*f2*f4*f5*f8)/
       (a2*a4*a9) + (a1*a6^2*a8*f1*f2*f4*f5*f8)/(a2*a3*a4*a5*a9) + 
      (a1*a6*a8^2*f1*f2*f4*f5*f8)/(a2*a4*a5*a7*a9) + 
      (a1^2*a6^2*a8^2*f1*f2*f4*f5*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a9*f1*f2*f4*f5*f8)/(a3*a5^2*a7) + (a2*f1*f3*f4*f5*f8)/(a3*a5) + 
      (2*a1*a2*a8*f1*f3*f4*f5*f8)/(a3*a5^2*a7) + (a1*a6*a8*f1*f3*f4*f5*f8)/
       (a3*a4*a5*a9) + (a1^2*a6*a8^2*f1*f3*f4*f5*f8)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a9*f1*f3*f4*f5*f8)/(a3*a5^2*a6*a7) + (a6*f2^2*f4*f6*f8)/
       (a3*a5) + (a5*a6*a7*f2^2*f4*f6*f8)/(a1*a2*a4*a9) + 
      (a6^2*a7*f2^2*f4*f6*f8)/(a2*a3*a4*a9) + (a6*a8*f2^2*f4*f6*f8)/
       (a2*a4*a9) + (a1*a6^2*a8*f2^2*f4*f6*f8)/(a2*a3*a4*a5*a9) + 
      (2*a6*f1*f2^2*f4*f6*f8)/(a2*a3*a4) + (2*a1*a6^2*f1*f2^2*f4*f6*f8)/
       (a2*a3^2*a4*a5) + (2*a1*a6*a8*f1*f2^2*f4*f6*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a5^2*a6*a7*f1*f2^2*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^3*a7*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5*a6*a8*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (a1*a6*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f1*f2^2*f4*f6*f8)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a6*a9*f1*f2^2*f4*f6*f8)/(a3^2*a5^2*a7) + (a2*f2*f3*f4*f6*f8)/
       (a3*a5) + (a6*a7*f2*f3*f4*f6*f8)/(a3*a4*a9) + 
      (a1*a6*a8*f2*f3*f4*f6*f8)/(a3*a4*a5*a9) + (2*f1*f2*f3*f4*f6*f8)/
       (a3*a4) + (4*a1*a6*f1*f2*f3*f4*f6*f8)/(a3^2*a4*a5) + 
      (2*a1*a8*f1*f2*f3*f4*f6*f8)/(a3*a4*a5*a7) + 
      (4*a1^2*a6*a8*f1*f2*f3*f4*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a5*a6*a7*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^2*a7*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a6*a8*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6^2*a8*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f4*f6*f8)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1*a2*a9*f1*f2*f3*f4*f6*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a2*f1*f3^2*f4*f6*f8)/(a3^2*a4*a5) + 
      (2*a1^2*a2*a8*f1*f3^2*f4*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (a1*a6*a7*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a5*a9) + 
      (a1^3*a6*a8^2*f1*f3^2*f4*f6*f8)/(a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a2^2*a9*f1*f3^2*f4*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*f1*f2*f4^2*f6*f8)/(a3*a5*a7) + (a5*f1*f2*f4^2*f6*f8)/(a2*a4*a9) + 
      (a1*a6*f1*f2*f4^2*f6*f8)/(a2*a3*a4*a9) + (a1*a8*f1*f2*f4^2*f6*f8)/
       (a2*a4*a7*a9) + (a1^2*a6*a8*f1*f2*f4^2*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1*f3*f4^2*f6*f8)/(a3*a5*a6*a7) + (a1*f1*f3*f4^2*f6*f8)/
       (a3*a4*a9) + (a1^2*a8*f1*f3*f4^2*f6*f8)/(a3*a4*a5*a7*a9), 
     (a1*a6*f1*f2^2*f6*f7)/(a2*a3*a7) + (a1^2*a6^2*f1*f2^2*f6*f7)/
       (a2*a3^2*a5*a7) + (a1*a4*a6*a9*f1*f2^2*f6*f7)/(a3^2*a5*a7*a8) + 
      (a1*f1*f2*f3*f6*f7)/(a3*a7) + (2*a1^2*a6*f1*f2*f3*f6*f7)/(a3^2*a5*a7) + 
      (2*a1*a2*a4*a9*f1*f2*f3*f6*f7)/(a3^2*a5*a7*a8) + 
      (a1^2*a2*f1*f3^2*f6*f7)/(a3^2*a5*a7) + (a1*a2^2*a4*a9*f1*f3^2*f6*f7)/
       (a3^2*a5*a6*a7*a8) + (a1*a4*f1*f2*f4*f6*f7)/(a3*a7*a8) + 
      (a1*a2*a4*f1*f3*f4*f6*f7)/(a3*a6*a7*a8) + (a1*a6*a8*f1*f2^2*f7^2)/
       (a2^2*a7^2) + (2*a1^2*a6^2*a8*f1*f2^2*f7^2)/(a2^2*a3*a5*a7^2) + 
      (a1^3*a6^3*a8*f1*f2^2*f7^2)/(a2^2*a3^2*a5^2*a7^2) + 
      (2*a1*a4*a6*a9*f1*f2^2*f7^2)/(a2*a3*a5*a7^2) + 
      (2*a1^2*a4*a6^2*a9*f1*f2^2*f7^2)/(a2*a3^2*a5^2*a7^2) + 
      (a1*a4^2*a6*a9^2*f1*f2^2*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (2*a1^2*a6*a8*f1*f2*f3*f7^2)/(a2*a3*a5*a7^2) + 
      (2*a1^3*a6^2*a8*f1*f2*f3*f7^2)/(a2*a3^2*a5^2*a7^2) + 
      (2*a1*a4*a9*f1*f2*f3*f7^2)/(a3*a5*a7^2) + 
      (4*a1^2*a4*a6*a9*f1*f2*f3*f7^2)/(a3^2*a5^2*a7^2) + 
      (2*a1*a2*a4^2*a9^2*f1*f2*f3*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (a1^3*a6*a8*f1*f3^2*f7^2)/(a3^2*a5^2*a7^2) + 
      (2*a1^2*a2*a4*a9*f1*f3^2*f7^2)/(a3^2*a5^2*a7^2) + 
      (a1*a2^2*a4^2*a9^2*f1*f3^2*f7^2)/(a3^2*a5^2*a6*a7^2*a8) + 
      (a1*a4*f1*f2*f4*f7^2)/(a2*a7^2) + (a1^2*a4*a6*f1*f2*f4*f7^2)/
       (a2*a3*a5*a7^2) + (a1*a4^2*a9*f1*f2*f4*f7^2)/(a3*a5*a7^2*a8) + 
      (a1^2*a4*f1*f3*f4*f7^2)/(a3*a5*a7^2) + (a1*a2*a4^2*a9*f1*f3*f4*f7^2)/
       (a3*a5*a6*a7^2*a8) + (a5*a6*f1*f2^2*f6*f8)/(a2*a3*a4) + 
      (a1*a6^2*f1*f2^2*f6*f8)/(a2*a3^2*a4) + (a1*a6*a8*f1*f2^2*f6*f8)/
       (a2*a3*a4*a7) + (a1^2*a6^2*a8*f1*f2^2*f6*f8)/(a2*a3^2*a4*a5*a7) + 
      (a1*a6*a9*f1*f2^2*f6*f8)/(a3^2*a5*a7) + (a5*f1*f2*f3*f6*f8)/(a3*a4) + 
      (2*a1*a6*f1*f2*f3*f6*f8)/(a3^2*a4) + (a1*a8*f1*f2*f3*f6*f8)/
       (a3*a4*a7) + (2*a1^2*a6*a8*f1*f2*f3*f6*f8)/(a3^2*a4*a5*a7) + 
      (2*a1*a2*a9*f1*f2*f3*f6*f8)/(a3^2*a5*a7) + (a1*a2*f1*f3^2*f6*f8)/
       (a3^2*a4) + (a1^2*a2*a8*f1*f3^2*f6*f8)/(a3^2*a4*a5*a7) + 
      (a1*a2^2*a9*f1*f3^2*f6*f8)/(a3^2*a5*a6*a7) + (a1*f1*f2*f4*f6*f8)/
       (a3*a7) + (a1*a2*f1*f3*f4*f6*f8)/(a3*a6*a7) + 
      (a6*a8*f2^2*f7*f8)/(a2*a7) + (a1*a6^2*a8*f2^2*f7*f8)/(a2*a3*a5*a7) + 
      (a4*a6*a9*f2^2*f7*f8)/(a3*a5*a7) + (2*a5*a6*a8*f1*f2^2*f7*f8)/
       (a2^2*a4*a7) + (4*a1*a6^2*a8*f1*f2^2*f7*f8)/(a2^2*a3*a4*a7) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f7*f8)/(a2^2*a3^2*a4*a5*a7) + 
      (2*a1*a6*a8^2*f1*f2^2*f7*f8)/(a2^2*a4*a7^2) + 
      (4*a1^2*a6^2*a8^2*f1*f2^2*f7*f8)/(a2^2*a3*a4*a5*a7^2) + 
      (2*a1^3*a6^3*a8^2*f1*f2^2*f7*f8)/(a2^2*a3^2*a4*a5^2*a7^2) + 
      (2*a6*a9*f1*f2^2*f7*f8)/(a2*a3*a7) + (2*a1*a6^2*a9*f1*f2^2*f7*f8)/
       (a2*a3^2*a5*a7) + (4*a1*a6*a8*a9*f1*f2^2*f7*f8)/(a2*a3*a5*a7^2) + 
      (4*a1^2*a6^2*a8*a9*f1*f2^2*f7*f8)/(a2*a3^2*a5^2*a7^2) + 
      (2*a1*a4*a6*a9^2*f1*f2^2*f7*f8)/(a3^2*a5^2*a7^2) + 
      (a1*a6*a8*f2*f3*f7*f8)/(a3*a5*a7) + (a2*a4*a9*f2*f3*f7*f8)/(a3*a5*a7) + 
      (4*a1*a6*a8*f1*f2*f3*f7*f8)/(a2*a3*a4*a7) + 
      (4*a1^2*a6^2*a8*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5*a7) + 
      (4*a1^2*a6*a8^2*f1*f2*f3*f7*f8)/(a2*a3*a4*a5*a7^2) + 
      (4*a1^3*a6^2*a8^2*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5^2*a7^2) + 
      (2*a9*f1*f2*f3*f7*f8)/(a3*a7) + (4*a1*a6*a9*f1*f2*f3*f7*f8)/
       (a3^2*a5*a7) + (4*a1*a8*a9*f1*f2*f3*f7*f8)/(a3*a5*a7^2) + 
      (8*a1^2*a6*a8*a9*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7^2) + 
      (4*a1*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a1^2*a6*a8*f1*f3^2*f7*f8)/(a3^2*a4*a5*a7) + 
      (2*a1^3*a6*a8^2*f1*f3^2*f7*f8)/(a3^2*a4*a5^2*a7^2) + 
      (2*a1*a2*a9*f1*f3^2*f7*f8)/(a3^2*a5*a7) + 
      (4*a1^2*a2*a8*a9*f1*f3^2*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a1*a2^2*a4*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^2*a6*a7^2) + 
      (a5*f1*f2*f4*f7*f8)/(a2*a7) + (a1*a6*f1*f2*f4*f7*f8)/(a2*a3*a7) + 
      (2*a1*a8*f1*f2*f4*f7*f8)/(a2*a7^2) + (2*a1^2*a6*a8*f1*f2*f4*f7*f8)/
       (a2*a3*a5*a7^2) + (2*a1*a4*a9*f1*f2*f4*f7*f8)/(a3*a5*a7^2) + 
      (a1*f1*f3*f4*f7*f8)/(a3*a7) + (2*a1^2*a8*f1*f3*f4*f7*f8)/(a3*a5*a7^2) + 
      (2*a1*a2*a4*a9*f1*f3*f4*f7*f8)/(a3*a5*a6*a7^2) + 
      (a5*a6*a8*f2^2*f8^2)/(a1*a2*a4) + (a6^2*a8*f2^2*f8^2)/(a2*a3*a4) + 
      (a6*a8^2*f2^2*f8^2)/(a2*a4*a7) + (a1*a6^2*a8^2*f2^2*f8^2)/
       (a2*a3*a4*a5*a7) + (a6*a8*a9*f2^2*f8^2)/(a3*a5*a7) + 
      (a5^2*a6*a8*f1*f2^2*f8^2)/(a1*a2^2*a4^2) + (2*a5*a6^2*a8*f1*f2^2*f8^2)/
       (a2^2*a3*a4^2) + (a1*a6^3*a8*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2) + 
      (2*a5*a6*a8^2*f1*f2^2*f8^2)/(a2^2*a4^2*a7) + 
      (4*a1*a6^2*a8^2*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a7) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5*a7) + 
      (a1*a6*a8^3*f1*f2^2*f8^2)/(a2^2*a4^2*a7^2) + 
      (2*a1^2*a6^2*a8^3*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a5*a7^2) + 
      (a1^3*a6^3*a8^3*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7^2) + 
      (2*a6*a8*a9*f1*f2^2*f8^2)/(a2*a3*a4*a7) + 
      (2*a1*a6^2*a8*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5*a7) + 
      (2*a1*a6*a8^2*a9*f1*f2^2*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (2*a1^2*a6^2*a8^2*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (a1*a6*a8*a9^2*f1*f2^2*f8^2)/(a3^2*a5^2*a7^2) + 
      (a6*a8*f2*f3*f8^2)/(a3*a4) + (a1*a6*a8^2*f2*f3*f8^2)/(a3*a4*a5*a7) + 
      (a2*a8*a9*f2*f3*f8^2)/(a3*a5*a7) + (2*a5*a6*a8*f1*f2*f3*f8^2)/
       (a2*a3*a4^2) + (2*a1*a6^2*a8*f1*f2*f3*f8^2)/(a2*a3^2*a4^2) + 
      (4*a1*a6*a8^2*f1*f2*f3*f8^2)/(a2*a3*a4^2*a7) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5*a7) + 
      (2*a1^2*a6*a8^3*f1*f2*f3*f8^2)/(a2*a3*a4^2*a5*a7^2) + 
      (2*a1^3*a6^2*a8^3*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5^2*a7^2) + 
      (2*a8*a9*f1*f2*f3*f8^2)/(a3*a4*a7) + (4*a1*a6*a8*a9*f1*f2*f3*f8^2)/
       (a3^2*a4*a5*a7) + (2*a1*a8^2*a9*f1*f2*f3*f8^2)/(a3*a4*a5*a7^2) + 
      (4*a1^2*a6*a8^2*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (2*a1*a2*a8*a9^2*f1*f2*f3*f8^2)/(a3^2*a5^2*a7^2) + 
      (a1*a6*a8*f1*f3^2*f8^2)/(a3^2*a4^2) + (2*a1^2*a6*a8^2*f1*f3^2*f8^2)/
       (a3^2*a4^2*a5*a7) + (a1^3*a6*a8^3*f1*f3^2*f8^2)/
       (a3^2*a4^2*a5^2*a7^2) + (2*a1*a2*a8*a9*f1*f3^2*f8^2)/(a3^2*a4*a5*a7) + 
      (2*a1^2*a2*a8^2*a9*f1*f3^2*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (a1*a2^2*a8*a9^2*f1*f3^2*f8^2)/(a3^2*a5^2*a6*a7^2) + 
      (a5*a8*f1*f2*f4*f8^2)/(a2*a4*a7) + (a1*a6*a8*f1*f2*f4*f8^2)/
       (a2*a3*a4*a7) + (a1*a8^2*f1*f2*f4*f8^2)/(a2*a4*a7^2) + 
      (a1^2*a6*a8^2*f1*f2*f4*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1*a8*a9*f1*f2*f4*f8^2)/(a3*a5*a7^2) + (a1*a8*f1*f3*f4*f8^2)/
       (a3*a4*a7) + (a1^2*a8^2*f1*f3*f4*f8^2)/(a3*a4*a5*a7^2) + 
      (a1*a2*a8*a9*f1*f3*f4*f8^2)/(a3*a5*a6*a7^2), 
     (a4*a6*f1*f2^2*f5*f6*f7)/(a3*a5*a7) + (2*a1*a4*a6^2*f1*f2^2*f5*f6*f7)/
       (a3^2*a5^2*a7) + (a1*a6^2*a8*f1*f2^2*f5*f6*f7)/(a2*a3*a5*a7*a9) + 
      (a1^2*a6^3*a8*f1*f2^2*f5*f6*f7)/(a2*a3^2*a5^2*a7*a9) + 
      (a2*a4^2*a6*a9*f1*f2^2*f5*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (a2*a4*f1*f2*f3*f5*f6*f7)/(a3*a5*a7) + 
      (4*a1*a2*a4*a6*f1*f2*f3*f5*f6*f7)/(a3^2*a5^2*a7) + 
      (a1*a6*a8*f1*f2*f3*f5*f6*f7)/(a3*a5*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2*f3*f5*f6*f7)/(a3^2*a5^2*a7*a9) + 
      (2*a2^2*a4^2*a9*f1*f2*f3*f5*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1*a2^2*a4*f1*f3^2*f5*f6*f7)/(a3^2*a5^2*a7) + 
      (a1^2*a2*a6*a8*f1*f3^2*f5*f6*f7)/(a3^2*a5^2*a7*a9) + 
      (a2^3*a4^2*a9*f1*f3^2*f5*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a2*a4^2*f1*f2*f4*f5*f6*f7)/(a3*a5*a7*a8) + 
      (a1*a4*a6*f1*f2*f4*f5*f6*f7)/(a3*a5*a7*a9) + 
      (a2^2*a4^2*f1*f3*f4*f5*f6*f7)/(a3*a5*a6*a7*a8) + 
      (a1*a2*a4*f1*f3*f4*f5*f6*f7)/(a3*a5*a7*a9) + 
      (a1*a4*a6*f1*f2^2*f4*f6^2*f7)/(a3^2*a5*a7*a8) + 
      (a1*a6*f1*f2^2*f4*f6^2*f7)/(a2*a3*a7*a9) + 
      (a1^2*a6^2*f1*f2^2*f4*f6^2*f7)/(a2*a3^2*a5*a7*a9) + 
      (2*a1*a2*a4*f1*f2*f3*f4*f6^2*f7)/(a3^2*a5*a7*a8) + 
      (a1*f1*f2*f3*f4*f6^2*f7)/(a3*a7*a9) + (2*a1^2*a6*f1*f2*f3*f4*f6^2*f7)/
       (a3^2*a5*a7*a9) + (a1*a2^2*a4*f1*f3^2*f4*f6^2*f7)/(a3^2*a5*a6*a7*a8) + 
      (a1^2*a2*f1*f3^2*f4*f6^2*f7)/(a3^2*a5*a7*a9) + 
      (a1*a4*f1*f2*f4^2*f6^2*f7)/(a3*a7*a8*a9) + 
      (a1*a2*a4*f1*f3*f4^2*f6^2*f7)/(a3*a6*a7*a8*a9) + 
      (a4*a6*a8*f1*f2^2*f5*f7^2)/(a2*a5*a7^2) + 
      (4*a1*a4*a6^2*a8*f1*f2^2*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (3*a1^2*a4*a6^3*a8*f1*f2^2*f5*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (a1*a6^2*a8^2*f1*f2^2*f5*f7^2)/(a2^2*a5*a7^2*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f7^2)/(a2^2*a3*a5^2*a7^2*a9) + 
      (a1^3*a6^4*a8^2*f1*f2^2*f5*f7^2)/(a2^2*a3^2*a5^3*a7^2*a9) + 
      (2*a4^2*a6*a9*f1*f2^2*f5*f7^2)/(a3*a5^2*a7^2) + 
      (3*a1*a4^2*a6^2*a9*f1*f2^2*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4^3*a6*a9^2*f1*f2^2*f5*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (4*a1*a4*a6*a8*f1*f2*f3*f5*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a4*a6^2*a8*f1*f2*f3*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f3*f5*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2*f3*f5*f7^2)/(a2*a3^2*a5^3*a7^2*a9) + 
      (2*a2*a4^2*a9*f1*f2*f3*f5*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a4^2*a6*a9*f1*f2*f3*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4^3*a9^2*f1*f2*f3*f5*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (3*a1^2*a2*a4*a6*a8*f1*f3^2*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a1^3*a6^2*a8^2*f1*f3^2*f5*f7^2)/(a3^2*a5^3*a7^2*a9) + 
      (3*a1*a2^2*a4^2*a9*f1*f3^2*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a2^3*a4^3*a9^2*f1*f3^2*f5*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a4^2*f1*f2*f4*f5*f7^2)/(a5*a7^2) + (2*a1*a4^2*a6*f1*f2*f4*f5*f7^2)/
       (a3*a5^2*a7^2) + (a1*a4*a6*a8*f1*f2*f4*f5*f7^2)/(a2*a5*a7^2*a9) + 
      (a1^2*a4*a6^2*a8*f1*f2*f4*f5*f7^2)/(a2*a3*a5^2*a7^2*a9) + 
      (a2*a4^3*a9*f1*f2*f4*f5*f7^2)/(a3*a5^2*a7^2*a8) + 
      (2*a1*a2*a4^2*f1*f3*f4*f5*f7^2)/(a3*a5^2*a7^2) + 
      (a1^2*a4*a6*a8*f1*f3*f4*f5*f7^2)/(a3*a5^2*a7^2*a9) + 
      (a2^2*a4^3*a9*f1*f3*f4*f5*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a1*a4*a6*f1*f2^2*f4*f6*f7^2)/(a2*a3*a5*a7^2) + 
      (2*a1^2*a4*a6^2*f1*f2^2*f4*f6*f7^2)/(a2*a3^2*a5^2*a7^2) + 
      (a1*a6*a8*f1*f2^2*f4*f6*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f7^2)/(a2^2*a3*a5*a7^2*a9) + 
      (a1^3*a6^3*a8*f1*f2^2*f4*f6*f7^2)/(a2^2*a3^2*a5^2*a7^2*a9) + 
      (a1*a4^2*a6*a9*f1*f2^2*f4*f6*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (2*a1*a4*f1*f2*f3*f4*f6*f7^2)/(a3*a5*a7^2) + 
      (4*a1^2*a4*a6*f1*f2*f3*f4*f6*f7^2)/(a3^2*a5^2*a7^2) + 
      (2*a1^2*a6*a8*f1*f2*f3*f4*f6*f7^2)/(a2*a3*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8*f1*f2*f3*f4*f6*f7^2)/(a2*a3^2*a5^2*a7^2*a9) + 
      (2*a1*a2*a4^2*a9*f1*f2*f3*f4*f6*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (2*a1^2*a2*a4*f1*f3^2*f4*f6*f7^2)/(a3^2*a5^2*a7^2) + 
      (a1^3*a6*a8*f1*f3^2*f4*f6*f7^2)/(a3^2*a5^2*a7^2*a9) + 
      (a1*a2^2*a4^2*a9*f1*f3^2*f4*f6*f7^2)/(a3^2*a5^2*a6*a7^2*a8) + 
      (a1*a4^2*f1*f2*f4^2*f6*f7^2)/(a3*a5*a7^2*a8) + 
      (a1*a4*f1*f2*f4^2*f6*f7^2)/(a2*a7^2*a9) + 
      (a1^2*a4*a6*f1*f2*f4^2*f6*f7^2)/(a2*a3*a5*a7^2*a9) + 
      (a1*a2*a4^2*f1*f3*f4^2*f6*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (a1^2*a4*f1*f3*f4^2*f6*f7^2)/(a3*a5*a7^2*a9) + 
      (a6^2*f1*f2^2*f5*f6*f8)/(a3^2*a5) + (a6*a8*f1*f2^2*f5*f6*f8)/
       (a3*a5*a7) + (2*a1*a6^2*a8*f1*f2^2*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (a6^2*a8*f1*f2^2*f5*f6*f8)/(a2*a3*a4*a9) + 
      (a1*a6^3*a8*f1*f2^2*f5*f6*f8)/(a2*a3^2*a4*a5*a9) + 
      (a1*a6^2*a8^2*f1*f2^2*f5*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1^2*a6^3*a8^2*f1*f2^2*f5*f6*f8)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (a2*a4*a6*a9*f1*f2^2*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (2*a2*a6*f1*f2*f3*f5*f6*f8)/(a3^2*a5) + (a2*a8*f1*f2*f3*f5*f6*f8)/
       (a3*a5*a7) + (4*a1*a2*a6*a8*f1*f2*f3*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (a6*a8*f1*f2*f3*f5*f6*f8)/(a3*a4*a9) + (2*a1*a6^2*a8*f1*f2*f3*f5*f6*f8)/
       (a3^2*a4*a5*a9) + (a1*a6*a8^2*f1*f2*f3*f5*f6*f8)/(a3*a4*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f3*f5*f6*f8)/(a3^2*a4*a5^2*a7*a9) + 
      (2*a2^2*a4*a9*f1*f2*f3*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (a2^2*f1*f3^2*f5*f6*f8)/(a3^2*a5) + (2*a1*a2^2*a8*f1*f3^2*f5*f6*f8)/
       (a3^2*a5^2*a7) + (a1*a2*a6*a8*f1*f3^2*f5*f6*f8)/(a3^2*a4*a5*a9) + 
      (a1^2*a2*a6*a8^2*f1*f3^2*f5*f6*f8)/(a3^2*a4*a5^2*a7*a9) + 
      (a2^3*a4*a9*f1*f3^2*f5*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a2*a4*f1*f2*f4*f5*f6*f8)/(a3*a5*a7) + (a1*a6*a8*f1*f2*f4*f5*f6*f8)/
       (a3*a5*a7*a9) + (a2^2*a4*f1*f3*f4*f5*f6*f8)/(a3*a5*a6*a7) + 
      (a1*a2*a8*f1*f3*f4*f5*f6*f8)/(a3*a5*a7*a9) + (a1*a6*f1*f2^2*f4*f6^2*f8)/
       (a3^2*a5*a7) + (a5*a6*f1*f2^2*f4*f6^2*f8)/(a2*a3*a4*a9) + 
      (a1*a6^2*f1*f2^2*f4*f6^2*f8)/(a2*a3^2*a4*a9) + 
      (a1*a6*a8*f1*f2^2*f4*f6^2*f8)/(a2*a3*a4*a7*a9) + 
      (a1^2*a6^2*a8*f1*f2^2*f4*f6^2*f8)/(a2*a3^2*a4*a5*a7*a9) + 
      (2*a1*a2*f1*f2*f3*f4*f6^2*f8)/(a3^2*a5*a7) + (a5*f1*f2*f3*f4*f6^2*f8)/
       (a3*a4*a9) + (2*a1*a6*f1*f2*f3*f4*f6^2*f8)/(a3^2*a4*a9) + 
      (a1*a8*f1*f2*f3*f4*f6^2*f8)/(a3*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1*f2*f3*f4*f6^2*f8)/(a3^2*a4*a5*a7*a9) + 
      (a1*a2^2*f1*f3^2*f4*f6^2*f8)/(a3^2*a5*a6*a7) + 
      (a1*a2*f1*f3^2*f4*f6^2*f8)/(a3^2*a4*a9) + 
      (a1^2*a2*a8*f1*f3^2*f4*f6^2*f8)/(a3^2*a4*a5*a7*a9) + 
      (a1*f1*f2*f4^2*f6^2*f8)/(a3*a7*a9) + (a1*a2*f1*f3*f4^2*f6^2*f8)/
       (a3*a6*a7*a9) + (a4*a6*a8*f2^2*f5*f7*f8)/(a1*a5*a7) + 
      (2*a4*a6^2*a8*f2^2*f5*f7*f8)/(a3*a5^2*a7) + (a6^2*a8^2*f2^2*f5*f7*f8)/
       (a2*a5*a7*a9) + (a1*a6^3*a8^2*f2^2*f5*f7*f8)/(a2*a3*a5^2*a7*a9) + 
      (a2*a4^2*a6*a9*f2^2*f5*f7*f8)/(a1*a3*a5^2*a7) + 
      (a6*a8*f1*f2^2*f5*f7*f8)/(a1*a2*a7) + (5*a6^2*a8*f1*f2^2*f5*f7*f8)/
       (a2*a3*a5*a7) + (4*a1*a6^3*a8*f1*f2^2*f5*f7*f8)/(a2*a3^2*a5^2*a7) + 
      (2*a6*a8^2*f1*f2^2*f5*f7*f8)/(a2*a5*a7^2) + 
      (8*a1*a6^2*a8^2*f1*f2^2*f5*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (6*a1^2*a6^3*a8^2*f1*f2^2*f5*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (2*a6^2*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a6^4*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a6^2*a8^3*f1*f2^2*f5*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (4*a1^2*a6^3*a8^3*f1*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1^3*a6^4*a8^3*f1*f2^2*f5*f7*f8)/(a2^2*a3^2*a4*a5^3*a7^2*a9) + 
      (a4*a6*a9*f1*f2^2*f5*f7*f8)/(a1*a3*a5*a7) + 
      (2*a4*a6^2*a9*f1*f2^2*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (4*a4*a6*a8*a9*f1*f2^2*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4*a6^2*a8*a9*f1*f2^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a6*a9^2*f1*f2^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4*a6*a8*f2*f3*f5*f7*f8)/(a3*a5^2*a7) + 
      (a1*a6^2*a8^2*f2*f3*f5*f7*f8)/(a3*a5^2*a7*a9) + 
      (a2^2*a4^2*a9*f2*f3*f5*f7*f8)/(a1*a3*a5^2*a7) + 
      (5*a6*a8*f1*f2*f3*f5*f7*f8)/(a3*a5*a7) + 
      (8*a1*a6^2*a8*f1*f2*f3*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (8*a1*a6*a8^2*f1*f2*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a6^2*a8^2*f1*f2*f3*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a1*a6^2*a8^2*f1*f2*f3*f5*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (4*a1^2*a6^3*a8^2*f1*f2*f3*f5*f7*f8)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (4*a1^2*a6^2*a8^3*f1*f2*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (4*a1^3*a6^3*a8^3*f1*f2*f3*f5*f7*f8)/(a2*a3^2*a4*a5^3*a7^2*a9) + 
      (a2*a4*a9*f1*f2*f3*f5*f7*f8)/(a1*a3*a5*a7) + 
      (4*a2*a4*a6*a9*f1*f2*f3*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (4*a2*a4*a8*a9*f1*f2*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1*a2*a4*a6*a8*a9*f1*f2*f3*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2^2*a4^2*a9^2*f1*f2*f3*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a1*a2*a6*a8*f1*f3^2*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1^2*a2*a6*a8^2*f1*f3^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a1^2*a6^2*a8^2*f1*f3^2*f5*f7*f8)/(a3^2*a4*a5^2*a7*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f3^2*f5*f7*f8)/(a3^2*a4*a5^3*a7^2*a9) + 
      (2*a2^2*a4*a9*f1*f3^2*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1*a2^2*a4*a8*a9*f1*f3^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^3*a4^2*a9^2*f1*f3^2*f5*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (a4*a6*f1*f2*f4*f5*f7*f8)/(a3*a5*a7) + (2*a4*a8*f1*f2*f4*f5*f7*f8)/
       (a5*a7^2) + (4*a1*a4*a6*a8*f1*f2*f4*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a6*a8*f1*f2*f4*f5*f7*f8)/(a2*a7*a9) + (a1*a6^2*a8*f1*f2*f4*f5*f7*f8)/
       (a2*a3*a5*a7*a9) + (2*a1*a6*a8^2*f1*f2*f4*f5*f7*f8)/(a2*a5*a7^2*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f4*f5*f7*f8)/(a2*a3*a5^2*a7^2*a9) + 
      (2*a2*a4^2*a9*f1*f2*f4*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a2*a4*f1*f3*f4*f5*f7*f8)/(a3*a5*a7) + 
      (4*a1*a2*a4*a8*f1*f3*f4*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (a1*a6*a8*f1*f3*f4*f5*f7*f8)/(a3*a5*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f3*f4*f5*f7*f8)/(a3*a5^2*a7^2*a9) + 
      (2*a2^2*a4^2*a9*f1*f3*f4*f5*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (a4*a6*f2^2*f4*f6*f7*f8)/(a3*a5*a7) + (a6*a8*f2^2*f4*f6*f7*f8)/
       (a2*a7*a9) + (a1*a6^2*a8*f2^2*f4*f6*f7*f8)/(a2*a3*a5*a7*a9) + 
      (2*a6*f1*f2^2*f4*f6*f7*f8)/(a2*a3*a7) + (2*a1*a6^2*f1*f2^2*f4*f6*f7*f8)/
       (a2*a3^2*a5*a7) + (4*a1*a6*a8*f1*f2^2*f4*f6*f7*f8)/(a2*a3*a5*a7^2) + 
      (4*a1^2*a6^2*a8*f1*f2^2*f4*f6*f7*f8)/(a2*a3^2*a5^2*a7^2) + 
      (2*a5*a6*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^2*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a7*a9) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3^2*a4*a5*a7*a9) + 
      (2*a1*a6*a8^2*f1*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6^2*a8^2*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^3*a8^2*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3^2*a4*a5^2*a7^2*a9) + 
      (2*a1*a4*a6*a9*f1*f2^2*f4*f6*f7*f8)/(a3^2*a5^2*a7^2) + 
      (a2*a4*f2*f3*f4*f6*f7*f8)/(a3*a5*a7) + (a1*a6*a8*f2*f3*f4*f6*f7*f8)/
       (a3*a5*a7*a9) + (2*f1*f2*f3*f4*f6*f7*f8)/(a3*a7) + 
      (4*a1*a6*f1*f2*f3*f4*f6*f7*f8)/(a3^2*a5*a7) + 
      (4*a1*a8*f1*f2*f3*f4*f6*f7*f8)/(a3*a5*a7^2) + 
      (8*a1^2*a6*a8*f1*f2*f3*f4*f6*f7*f8)/(a3^2*a5^2*a7^2) + 
      (4*a1*a6*a8*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a7*a9) + 
      (4*a1^2*a6^2*a8*f1*f2*f3*f4*f6*f7*f8)/(a2*a3^2*a4*a5*a7*a9) + 
      (4*a1^2*a6*a8^2*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7^2*a9) + 
      (4*a1^3*a6^2*a8^2*f1*f2*f3*f4*f6*f7*f8)/(a2*a3^2*a4*a5^2*a7^2*a9) + 
      (4*a1*a2*a4*a9*f1*f2*f3*f4*f6*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a1*a2*f1*f3^2*f4*f6*f7*f8)/(a3^2*a5*a7) + 
      (4*a1^2*a2*a8*f1*f3^2*f4*f6*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a1^2*a6*a8*f1*f3^2*f4*f6*f7*f8)/(a3^2*a4*a5*a7*a9) + 
      (2*a1^3*a6*a8^2*f1*f3^2*f4*f6*f7*f8)/(a3^2*a4*a5^2*a7^2*a9) + 
      (2*a1*a2^2*a4*a9*f1*f3^2*f4*f6*f7*f8)/(a3^2*a5^2*a6*a7^2) + 
      (2*a1*a4*f1*f2*f4^2*f6*f7*f8)/(a3*a5*a7^2) + (a5*f1*f2*f4^2*f6*f7*f8)/
       (a2*a7*a9) + (a1*a6*f1*f2*f4^2*f6*f7*f8)/(a2*a3*a7*a9) + 
      (2*a1*a8*f1*f2*f4^2*f6*f7*f8)/(a2*a7^2*a9) + 
      (2*a1^2*a6*a8*f1*f2*f4^2*f6*f7*f8)/(a2*a3*a5*a7^2*a9) + 
      (2*a1*a2*a4*f1*f3*f4^2*f6*f7*f8)/(a3*a5*a6*a7^2) + 
      (a1*f1*f3*f4^2*f6*f7*f8)/(a3*a7*a9) + (2*a1^2*a8*f1*f3*f4^2*f6*f7*f8)/
       (a3*a5*a7^2*a9) + (a6^2*a8*f2^2*f5*f8^2)/(a1*a3*a5) + 
      (a6*a8^2*f2^2*f5*f8^2)/(a1*a5*a7) + (2*a6^2*a8^2*f2^2*f5*f8^2)/
       (a3*a5^2*a7) + (a6^2*a8^2*f2^2*f5*f8^2)/(a1*a2*a4*a9) + 
      (a6^3*a8^2*f2^2*f5*f8^2)/(a2*a3*a4*a5*a9) + (a6^2*a8^3*f2^2*f5*f8^2)/
       (a2*a4*a5*a7*a9) + (a1*a6^3*a8^3*f2^2*f5*f8^2)/(a2*a3*a4*a5^2*a7*a9) + 
      (a2*a4*a6*a8*a9*f2^2*f5*f8^2)/(a1*a3*a5^2*a7) + 
      (a6^2*a8*f1*f2^2*f5*f8^2)/(a1*a2*a3*a4) + (a6^3*a8*f1*f2^2*f5*f8^2)/
       (a2*a3^2*a4*a5) + (a6*a8^2*f1*f2^2*f5*f8^2)/(a1*a2*a4*a7) + 
      (5*a6^2*a8^2*f1*f2^2*f5*f8^2)/(a2*a3*a4*a5*a7) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f5*f8^2)/(a2*a3^2*a4*a5^2*a7) + 
      (a6*a8^3*f1*f2^2*f5*f8^2)/(a2*a4*a5*a7^2) + 
      (4*a1*a6^2*a8^3*f1*f2^2*f5*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (3*a1^2*a6^3*a8^3*f1*f2^2*f5*f8^2)/(a2*a3^2*a4*a5^3*a7^2) + 
      (a5*a6^2*a8^2*f1*f2^2*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a6^3*a8^2*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^4*a8^2*f1*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5*a9) + 
      (2*a6^2*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^3*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^4*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a6^2*a8^4*f1*f2^2*f5*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (2*a1^2*a6^3*a8^4*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1^3*a6^4*a8^4*f1*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5^3*a7^2*a9) + 
      (a6*a8*a9*f1*f2^2*f5*f8^2)/(a1*a3*a5*a7) + 
      (2*a6^2*a8*a9*f1*f2^2*f5*f8^2)/(a3^2*a5^2*a7) + 
      (2*a6*a8^2*a9*f1*f2^2*f5*f8^2)/(a3*a5^2*a7^2) + 
      (3*a1*a6^2*a8^2*a9*f1*f2^2*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a6*a8*a9^2*f1*f2^2*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a6*a8*f2*f3*f5*f8^2)/(a1*a3*a5) + (2*a2*a6*a8^2*f2*f3*f5*f8^2)/
       (a3*a5^2*a7) + (a6^2*a8^2*f2*f3*f5*f8^2)/(a3*a4*a5*a9) + 
      (a1*a6^2*a8^3*f2*f3*f5*f8^2)/(a3*a4*a5^2*a7*a9) + 
      (a2^2*a4*a8*a9*f2*f3*f5*f8^2)/(a1*a3*a5^2*a7) + 
      (a6*a8*f1*f2*f3*f5*f8^2)/(a1*a3*a4) + (2*a6^2*a8*f1*f2*f3*f5*f8^2)/
       (a3^2*a4*a5) + (5*a6*a8^2*f1*f2*f3*f5*f8^2)/(a3*a4*a5*a7) + 
      (8*a1*a6^2*a8^2*f1*f2*f3*f5*f8^2)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a6*a8^3*f1*f2*f3*f5*f8^2)/(a3*a4*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8^3*f1*f2*f3*f5*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (2*a6^2*a8^2*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^3*a8^2*f1*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5*a9) + 
      (4*a1*a6^2*a8^3*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (4*a1^2*a6^3*a8^3*f1*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1^2*a6^2*a8^4*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (2*a1^3*a6^3*a8^4*f1*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5^3*a7^2*a9) + 
      (a2*a8*a9*f1*f2*f3*f5*f8^2)/(a1*a3*a5*a7) + 
      (4*a2*a6*a8*a9*f1*f2*f3*f5*f8^2)/(a3^2*a5^2*a7) + 
      (2*a2*a8^2*a9*f1*f2*f3*f5*f8^2)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a6*a8^2*a9*f1*f2*f3*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a8*a9^2*f1*f2*f3*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a6*a8*f1*f3^2*f5*f8^2)/(a3^2*a4*a5) + 
      (4*a1*a2*a6*a8^2*f1*f3^2*f5*f8^2)/(a3^2*a4*a5^2*a7) + 
      (3*a1^2*a2*a6*a8^3*f1*f3^2*f5*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (a1*a6^2*a8^2*f1*f3^2*f5*f8^2)/(a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f3^2*f5*f8^2)/(a3^2*a4^2*a5^2*a7*a9) + 
      (a1^3*a6^2*a8^4*f1*f3^2*f5*f8^2)/(a3^2*a4^2*a5^3*a7^2*a9) + 
      (2*a2^2*a8*a9*f1*f3^2*f5*f8^2)/(a3^2*a5^2*a7) + 
      (3*a1*a2^2*a8^2*a9*f1*f3^2*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^3*a4*a8*a9^2*f1*f3^2*f5*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a6*a8*f1*f2*f4*f5*f8^2)/(a3*a5*a7) + (a8^2*f1*f2*f4*f5*f8^2)/
       (a5*a7^2) + (2*a1*a6*a8^2*f1*f2*f4*f5*f8^2)/(a3*a5^2*a7^2) + 
      (a6*a8^2*f1*f2*f4*f5*f8^2)/(a2*a4*a7*a9) + 
      (a1*a6^2*a8^2*f1*f2*f4*f5*f8^2)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a6*a8^3*f1*f2*f4*f5*f8^2)/(a2*a4*a5*a7^2*a9) + 
      (a1^2*a6^2*a8^3*f1*f2*f4*f5*f8^2)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (a2*a4*a8*a9*f1*f2*f4*f5*f8^2)/(a3*a5^2*a7^2) + 
      (a2*a8*f1*f3*f4*f5*f8^2)/(a3*a5*a7) + (2*a1*a2*a8^2*f1*f3*f4*f5*f8^2)/
       (a3*a5^2*a7^2) + (a1*a6*a8^2*f1*f3*f4*f5*f8^2)/(a3*a4*a5*a7*a9) + 
      (a1^2*a6*a8^3*f1*f3*f4*f5*f8^2)/(a3*a4*a5^2*a7^2*a9) + 
      (a2^2*a4*a8*a9*f1*f3*f4*f5*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a6*a8*f2^2*f4*f6*f8^2)/(a3*a5*a7) + (a5*a6*a8*f2^2*f4*f6*f8^2)/
       (a1*a2*a4*a9) + (a6^2*a8*f2^2*f4*f6*f8^2)/(a2*a3*a4*a9) + 
      (a6*a8^2*f2^2*f4*f6*f8^2)/(a2*a4*a7*a9) + 
      (a1*a6^2*a8^2*f2^2*f4*f6*f8^2)/(a2*a3*a4*a5*a7*a9) + 
      (2*a6*a8*f1*f2^2*f4*f6*f8^2)/(a2*a3*a4*a7) + 
      (2*a1*a6^2*a8*f1*f2^2*f4*f6*f8^2)/(a2*a3^2*a4*a5*a7) + 
      (2*a1*a6*a8^2*f1*f2^2*f4*f6*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f4*f6*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (a5^2*a6*a8*f1*f2^2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a8*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^3*a8*f1*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5*a6*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2*a5*a7*a9) + 
      (a1*a6*a8^3*f1*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^3*a8^3*f1*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7^2*a9) + 
      (a1*a6*a8*a9*f1*f2^2*f4*f6*f8^2)/(a3^2*a5^2*a7^2) + 
      (a2*a8*f2*f3*f4*f6*f8^2)/(a3*a5*a7) + (a6*a8*f2*f3*f4*f6*f8^2)/
       (a3*a4*a9) + (a1*a6*a8^2*f2*f3*f4*f6*f8^2)/(a3*a4*a5*a7*a9) + 
      (2*a8*f1*f2*f3*f4*f6*f8^2)/(a3*a4*a7) + 
      (4*a1*a6*a8*f1*f2*f3*f4*f6*f8^2)/(a3^2*a4*a5*a7) + 
      (2*a1*a8^2*f1*f2*f3*f4*f6*f8^2)/(a3*a4*a5*a7^2) + 
      (4*a1^2*a6*a8^2*f1*f2*f3*f4*f6*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (2*a5*a6*a8*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^2*a8*f1*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a6*a8^2*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a7*a9) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6*a8^3*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^3*f1*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2*a5^2*a7^2*a9) + 
      (2*a1*a2*a8*a9*f1*f2*f3*f4*f6*f8^2)/(a3^2*a5^2*a7^2) + 
      (2*a1*a2*a8*f1*f3^2*f4*f6*f8^2)/(a3^2*a4*a5*a7) + 
      (2*a1^2*a2*a8^2*f1*f3^2*f4*f6*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (a1*a6*a8*f1*f3^2*f4*f6*f8^2)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8^2*f1*f3^2*f4*f6*f8^2)/(a3^2*a4^2*a5*a7*a9) + 
      (a1^3*a6*a8^3*f1*f3^2*f4*f6*f8^2)/(a3^2*a4^2*a5^2*a7^2*a9) + 
      (a1*a2^2*a8*a9*f1*f3^2*f4*f6*f8^2)/(a3^2*a5^2*a6*a7^2) + 
      (a1*a8*f1*f2*f4^2*f6*f8^2)/(a3*a5*a7^2) + (a5*a8*f1*f2*f4^2*f6*f8^2)/
       (a2*a4*a7*a9) + (a1*a6*a8*f1*f2*f4^2*f6*f8^2)/(a2*a3*a4*a7*a9) + 
      (a1*a8^2*f1*f2*f4^2*f6*f8^2)/(a2*a4*a7^2*a9) + 
      (a1^2*a6*a8^2*f1*f2*f4^2*f6*f8^2)/(a2*a3*a4*a5*a7^2*a9) + 
      (a1*a2*a8*f1*f3*f4^2*f6*f8^2)/(a3*a5*a6*a7^2) + 
      (a1*a8*f1*f3*f4^2*f6*f8^2)/(a3*a4*a7*a9) + 
      (a1^2*a8^2*f1*f3*f4^2*f6*f8^2)/(a3*a4*a5*a7^2*a9), 
     (a1*a6^2*f1*f2^2*f6^2)/(a3^2*a5*a8) + (a2*a4*a6*a9*f1*f2^2*f6^2)/
       (a3^2*a5*a8^2) + (2*a1*a2*a6*f1*f2*f3*f6^2)/(a3^2*a5*a8) + 
      (2*a2^2*a4*a9*f1*f2*f3*f6^2)/(a3^2*a5*a8^2) + (a1*a2^2*f1*f3^2*f6^2)/
       (a3^2*a5*a8) + (a2^3*a4*a9*f1*f3^2*f6^2)/(a3^2*a5*a6*a8^2) + 
      (a2*a4*f1*f2*f4*f6^2)/(a3*a8^2) + (a2^2*a4*f1*f3*f4*f6^2)/
       (a3*a6*a8^2) + (2*a1*a6^2*f1*f2^2*f6*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a6^3*f1*f2^2*f6*f7)/(a2*a3^2*a5^2*a7) + 
      (2*a4*a6*a9*f1*f2^2*f6*f7)/(a3*a5*a7*a8) + 
      (4*a1*a4*a6^2*a9*f1*f2^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4^2*a6*a9^2*f1*f2^2*f6*f7)/(a3^2*a5^2*a7*a8^2) + 
      (2*a1*a6*f1*f2*f3*f6*f7)/(a3*a5*a7) + (4*a1^2*a6^2*f1*f2*f3*f6*f7)/
       (a3^2*a5^2*a7) + (2*a2*a4*a9*f1*f2*f3*f6*f7)/(a3*a5*a7*a8) + 
      (8*a1*a2*a4*a6*a9*f1*f2*f3*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (4*a2^2*a4^2*a9^2*f1*f2*f3*f6*f7)/(a3^2*a5^2*a7*a8^2) + 
      (2*a1^2*a2*a6*f1*f3^2*f6*f7)/(a3^2*a5^2*a7) + 
      (4*a1*a2^2*a4*a9*f1*f3^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a2^3*a4^2*a9^2*f1*f3^2*f6*f7)/(a3^2*a5^2*a6*a7*a8^2) + 
      (a4*f1*f2*f4*f6*f7)/(a7*a8) + (2*a1*a4*a6*f1*f2*f4*f6*f7)/
       (a3*a5*a7*a8) + (2*a2*a4^2*a9*f1*f2*f4*f6*f7)/(a3*a5*a7*a8^2) + 
      (2*a1*a2*a4*f1*f3*f4*f6*f7)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9*f1*f3*f4*f6*f7)/(a3*a5*a6*a7*a8^2) + 
      (a1*a6^2*a8*f1*f2^2*f7^2)/(a2^2*a5*a7^2) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f7^2)/(a2^2*a3*a5^2*a7^2) + 
      (a1^3*a6^4*a8*f1*f2^2*f7^2)/(a2^2*a3^2*a5^3*a7^2) + 
      (a4*a6*a9*f1*f2^2*f7^2)/(a2*a5*a7^2) + (4*a1*a4*a6^2*a9*f1*f2^2*f7^2)/
       (a2*a3*a5^2*a7^2) + (3*a1^2*a4*a6^3*a9*f1*f2^2*f7^2)/
       (a2*a3^2*a5^3*a7^2) + (2*a4^2*a6*a9^2*f1*f2^2*f7^2)/
       (a3*a5^2*a7^2*a8) + (3*a1*a4^2*a6^2*a9^2*f1*f2^2*f7^2)/
       (a3^2*a5^3*a7^2*a8) + (a2*a4^3*a6*a9^3*f1*f2^2*f7^2)/
       (a3^2*a5^3*a7^2*a8^2) + (2*a1^2*a6^2*a8*f1*f2*f3*f7^2)/
       (a2*a3*a5^2*a7^2) + (2*a1^3*a6^3*a8*f1*f2*f3*f7^2)/
       (a2*a3^2*a5^3*a7^2) + (4*a1*a4*a6*a9*f1*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a4*a6^2*a9*f1*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f1*f2*f3*f7^2)/(a3*a5^2*a7^2*a8) + 
      (6*a1*a2*a4^2*a6*a9^2*f1*f2*f3*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (2*a2^2*a4^3*a9^3*f1*f2*f3*f7^2)/(a3^2*a5^3*a7^2*a8^2) + 
      (a1^3*a6^2*a8*f1*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1^2*a2*a4*a6*a9*f1*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1*a2^2*a4^2*a9^2*f1*f3^2*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a2^3*a4^3*a9^3*f1*f3^2*f7^2)/(a3^2*a5^3*a6*a7^2*a8^2) + 
      (a1*a4*a6*f1*f2*f4*f7^2)/(a2*a5*a7^2) + (a1^2*a4*a6^2*f1*f2*f4*f7^2)/
       (a2*a3*a5^2*a7^2) + (a4^2*a9*f1*f2*f4*f7^2)/(a5*a7^2*a8) + 
      (2*a1*a4^2*a6*a9*f1*f2*f4*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2*a4^3*a9^2*f1*f2*f4*f7^2)/(a3*a5^2*a7^2*a8^2) + 
      (a1^2*a4*a6*f1*f3*f4*f7^2)/(a3*a5^2*a7^2) + 
      (2*a1*a2*a4^2*a9*f1*f3*f4*f7^2)/(a3*a5^2*a7^2*a8) + 
      (a2^2*a4^3*a9^2*f1*f3*f4*f7^2)/(a3*a5^2*a6*a7^2*a8^2) + 
      (a6^2*f2^2*f6*f8)/(a3*a5) + (a2*a4*a6*a9*f2^2*f6*f8)/(a1*a3*a5*a8) + 
      (2*a6^2*f1*f2^2*f6*f8)/(a2*a3*a4) + (2*a1*a6^3*f1*f2^2*f6*f8)/
       (a2*a3^2*a4*a5) + (2*a1*a6^2*a8*f1*f2^2*f6*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^3*a8*f1*f2^2*f6*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (2*a6*a9*f1*f2^2*f6*f8)/(a3*a5*a7) + (4*a1*a6^2*a9*f1*f2^2*f6*f8)/
       (a3^2*a5^2*a7) + (a6*a9*f1*f2^2*f6*f8)/(a1*a3*a8) + 
      (2*a6^2*a9*f1*f2^2*f6*f8)/(a3^2*a5*a8) + 
      (2*a2*a4*a6*a9^2*f1*f2^2*f6*f8)/(a3^2*a5^2*a7*a8) + 
      (a2*a6*f2*f3*f6*f8)/(a3*a5) + (a2^2*a4*a9*f2*f3*f6*f8)/(a1*a3*a5*a8) + 
      (2*a6*f1*f2*f3*f6*f8)/(a3*a4) + (4*a1*a6^2*f1*f2*f3*f6*f8)/
       (a3^2*a4*a5) + (2*a1*a6*a8*f1*f2*f3*f6*f8)/(a3*a4*a5*a7) + 
      (4*a1^2*a6^2*a8*f1*f2*f3*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a2*a9*f1*f2*f3*f6*f8)/(a3*a5*a7) + (8*a1*a2*a6*a9*f1*f2*f3*f6*f8)/
       (a3^2*a5^2*a7) + (a2*a9*f1*f2*f3*f6*f8)/(a1*a3*a8) + 
      (4*a2*a6*a9*f1*f2*f3*f6*f8)/(a3^2*a5*a8) + 
      (4*a2^2*a4*a9^2*f1*f2*f3*f6*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a1*a2*a6*f1*f3^2*f6*f8)/(a3^2*a4*a5) + 
      (2*a1^2*a2*a6*a8*f1*f3^2*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a2^2*a9*f1*f3^2*f6*f8)/(a3^2*a5^2*a7) + (2*a2^2*a9*f1*f3^2*f6*f8)/
       (a3^2*a5*a8) + (2*a2^3*a4*a9^2*f1*f3^2*f6*f8)/(a3^2*a5^2*a6*a7*a8) + 
      (f1*f2*f4*f6*f8)/a7 + (2*a1*a6*f1*f2*f4*f6*f8)/(a3*a5*a7) + 
      (a6*f1*f2*f4*f6*f8)/(a3*a8) + (2*a2*a4*a9*f1*f2*f4*f6*f8)/
       (a3*a5*a7*a8) + (2*a1*a2*f1*f3*f4*f6*f8)/(a3*a5*a7) + 
      (a2*f1*f3*f4*f6*f8)/(a3*a8) + (2*a2^2*a4*a9*f1*f3*f4*f6*f8)/
       (a3*a5*a6*a7*a8) + (a6^2*a8*f2^2*f7*f8)/(a2*a5*a7) + 
      (a1*a6^3*a8*f2^2*f7*f8)/(a2*a3*a5^2*a7) + (a4*a6*a9*f2^2*f7*f8)/
       (a1*a5*a7) + (2*a4*a6^2*a9*f2^2*f7*f8)/(a3*a5^2*a7) + 
      (a2*a4^2*a6*a9^2*f2^2*f7*f8)/(a1*a3*a5^2*a7*a8) + 
      (2*a6^2*a8*f1*f2^2*f7*f8)/(a2^2*a4*a7) + (4*a1*a6^3*a8*f1*f2^2*f7*f8)/
       (a2^2*a3*a4*a5*a7) + (2*a1^2*a6^4*a8*f1*f2^2*f7*f8)/
       (a2^2*a3^2*a4*a5^2*a7) + (2*a1*a6^2*a8^2*f1*f2^2*f7*f8)/
       (a2^2*a4*a5*a7^2) + (4*a1^2*a6^3*a8^2*f1*f2^2*f7*f8)/
       (a2^2*a3*a4*a5^2*a7^2) + (2*a1^3*a6^4*a8^2*f1*f2^2*f7*f8)/
       (a2^2*a3^2*a4*a5^3*a7^2) + (a6*a9*f1*f2^2*f7*f8)/(a1*a2*a7) + 
      (5*a6^2*a9*f1*f2^2*f7*f8)/(a2*a3*a5*a7) + (4*a1*a6^3*a9*f1*f2^2*f7*f8)/
       (a2*a3^2*a5^2*a7) + (2*a6*a8*a9*f1*f2^2*f7*f8)/(a2*a5*a7^2) + 
      (8*a1*a6^2*a8*a9*f1*f2^2*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (6*a1^2*a6^3*a8*a9*f1*f2^2*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (4*a4*a6*a9^2*f1*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4*a6^2*a9^2*f1*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a4*a6*a9^2*f1*f2^2*f7*f8)/(a1*a3*a5*a7*a8) + 
      (2*a4*a6^2*a9^2*f1*f2^2*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a2*a4^2*a6*a9^3*f1*f2^2*f7*f8)/(a3^2*a5^3*a7^2*a8) + 
      (a1*a6^2*a8*f2*f3*f7*f8)/(a3*a5^2*a7) + (2*a2*a4*a6*a9*f2*f3*f7*f8)/
       (a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3*a5^2*a7*a8) + 
      (4*a1*a6^2*a8*f1*f2*f3*f7*f8)/(a2*a3*a4*a5*a7) + 
      (4*a1^2*a6^3*a8*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (4*a1^3*a6^3*a8^2*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5^3*a7^2) + 
      (5*a6*a9*f1*f2*f3*f7*f8)/(a3*a5*a7) + (8*a1*a6^2*a9*f1*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (8*a1*a6*a8*a9*f1*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a6^2*a8*a9*f1*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1*a2*a4*a6*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a3*a5*a7*a8) + 
      (4*a2*a4*a6*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (4*a2^2*a4^2*a9^3*f1*f2*f3*f7*f8)/(a3^2*a5^3*a7^2*a8) + 
      (2*a1^2*a6^2*a8*f1*f3^2*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a1^3*a6^2*a8^2*f1*f3^2*f7*f8)/(a3^2*a4*a5^3*a7^2) + 
      (4*a1*a2*a6*a9*f1*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1^2*a2*a6*a8*a9*f1*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2^2*a4*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^2*a7*a8) + 
      (2*a2^3*a4^2*a9^3*f1*f3^2*f7*f8)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a6*f1*f2*f4*f7*f8)/(a2*a7) + (a1*a6^2*f1*f2*f4*f7*f8)/(a2*a3*a5*a7) + 
      (2*a1*a6*a8*f1*f2*f4*f7*f8)/(a2*a5*a7^2) + 
      (2*a1^2*a6^2*a8*f1*f2*f4*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a4*a9*f1*f2*f4*f7*f8)/(a5*a7^2) + (4*a1*a4*a6*a9*f1*f2*f4*f7*f8)/
       (a3*a5^2*a7^2) + (a4*a6*a9*f1*f2*f4*f7*f8)/(a3*a5*a7*a8) + 
      (2*a2*a4^2*a9^2*f1*f2*f4*f7*f8)/(a3*a5^2*a7^2*a8) + 
      (a1*a6*f1*f3*f4*f7*f8)/(a3*a5*a7) + (2*a1^2*a6*a8*f1*f3*f4*f7*f8)/
       (a3*a5^2*a7^2) + (4*a1*a2*a4*a9*f1*f3*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (a2*a4*a9*f1*f3*f4*f7*f8)/(a3*a5*a7*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f4*f7*f8)/(a3*a5^2*a6*a7^2*a8) + 
      (a6^2*a8*f2^2*f8^2)/(a1*a2*a4) + (a6^3*a8*f2^2*f8^2)/(a2*a3*a4*a5) + 
      (a6^2*a8^2*f2^2*f8^2)/(a2*a4*a5*a7) + (a1*a6^3*a8^2*f2^2*f8^2)/
       (a2*a3*a4*a5^2*a7) + (a6^2*a9*f2^2*f8^2)/(a1*a3*a5) + 
      (a6*a8*a9*f2^2*f8^2)/(a1*a5*a7) + (2*a6^2*a8*a9*f2^2*f8^2)/
       (a3*a5^2*a7) + (a2*a4*a6*a9^2*f2^2*f8^2)/(a1*a3*a5^2*a7) + 
      (a5*a6^2*a8*f1*f2^2*f8^2)/(a1*a2^2*a4^2) + (2*a6^3*a8*f1*f2^2*f8^2)/
       (a2^2*a3*a4^2) + (a1*a6^4*a8*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5) + 
      (2*a6^2*a8^2*f1*f2^2*f8^2)/(a2^2*a4^2*a7) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a5*a7) + 
      (2*a1^2*a6^4*a8^2*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7) + 
      (a1*a6^2*a8^3*f1*f2^2*f8^2)/(a2^2*a4^2*a5*a7^2) + 
      (2*a1^2*a6^3*a8^3*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2) + 
      (a1^3*a6^4*a8^3*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5^3*a7^2) + 
      (a6^2*a9*f1*f2^2*f8^2)/(a1*a2*a3*a4) + (a6^3*a9*f1*f2^2*f8^2)/
       (a2*a3^2*a4*a5) + (a6*a8*a9*f1*f2^2*f8^2)/(a1*a2*a4*a7) + 
      (5*a6^2*a8*a9*f1*f2^2*f8^2)/(a2*a3*a4*a5*a7) + 
      (4*a1*a6^3*a8*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5^2*a7) + 
      (a6*a8^2*a9*f1*f2^2*f8^2)/(a2*a4*a5*a7^2) + 
      (4*a1*a6^2*a8^2*a9*f1*f2^2*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (3*a1^2*a6^3*a8^2*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5^3*a7^2) + 
      (a6*a9^2*f1*f2^2*f8^2)/(a1*a3*a5*a7) + (2*a6^2*a9^2*f1*f2^2*f8^2)/
       (a3^2*a5^2*a7) + (2*a6*a8*a9^2*f1*f2^2*f8^2)/(a3*a5^2*a7^2) + 
      (3*a1*a6^2*a8*a9^2*f1*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a6*a9^3*f1*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a6^2*a8*f2*f3*f8^2)/(a3*a4*a5) + (a1*a6^2*a8^2*f2*f3*f8^2)/
       (a3*a4*a5^2*a7) + (a2*a6*a9*f2*f3*f8^2)/(a1*a3*a5) + 
      (2*a2*a6*a8*a9*f2*f3*f8^2)/(a3*a5^2*a7) + (a2^2*a4*a9^2*f2*f3*f8^2)/
       (a1*a3*a5^2*a7) + (2*a6^2*a8*f1*f2*f3*f8^2)/(a2*a3*a4^2) + 
      (2*a1*a6^3*a8*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5) + 
      (4*a1*a6^2*a8^2*f1*f2*f3*f8^2)/(a2*a3*a4^2*a5*a7) + 
      (4*a1^2*a6^3*a8^2*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5^2*a7) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f3*f8^2)/(a2*a3*a4^2*a5^2*a7^2) + 
      (2*a1^3*a6^3*a8^3*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5^3*a7^2) + 
      (a6*a9*f1*f2*f3*f8^2)/(a1*a3*a4) + (2*a6^2*a9*f1*f2*f3*f8^2)/
       (a3^2*a4*a5) + (5*a6*a8*a9*f1*f2*f3*f8^2)/(a3*a4*a5*a7) + 
      (8*a1*a6^2*a8*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a6*a8^2*a9*f1*f2*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8^2*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (a2*a9^2*f1*f2*f3*f8^2)/(a1*a3*a5*a7) + (4*a2*a6*a9^2*f1*f2*f3*f8^2)/
       (a3^2*a5^2*a7) + (2*a2*a8*a9^2*f1*f2*f3*f8^2)/(a3*a5^2*a7^2) + 
      (6*a1*a2*a6*a8*a9^2*f1*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (a1*a6^2*a8*f1*f3^2*f8^2)/(a3^2*a4^2*a5) + 
      (2*a1^2*a6^2*a8^2*f1*f3^2*f8^2)/(a3^2*a4^2*a5^2*a7) + 
      (a1^3*a6^2*a8^3*f1*f3^2*f8^2)/(a3^2*a4^2*a5^3*a7^2) + 
      (a2*a6*a9*f1*f3^2*f8^2)/(a3^2*a4*a5) + (4*a1*a2*a6*a8*a9*f1*f3^2*f8^2)/
       (a3^2*a4*a5^2*a7) + (3*a1^2*a2*a6*a8^2*a9*f1*f3^2*f8^2)/
       (a3^2*a4*a5^3*a7^2) + (2*a2^2*a9^2*f1*f3^2*f8^2)/(a3^2*a5^2*a7) + 
      (3*a1*a2^2*a8*a9^2*f1*f3^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2^3*a4*a9^3*f1*f3^2*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a6*a8*f1*f2*f4*f8^2)/(a2*a4*a7) + (a1*a6^2*a8*f1*f2*f4*f8^2)/
       (a2*a3*a4*a5*a7) + (a1*a6*a8^2*f1*f2*f4*f8^2)/(a2*a4*a5*a7^2) + 
      (a1^2*a6^2*a8^2*f1*f2*f4*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a6*a9*f1*f2*f4*f8^2)/(a3*a5*a7) + (a8*a9*f1*f2*f4*f8^2)/(a5*a7^2) + 
      (2*a1*a6*a8*a9*f1*f2*f4*f8^2)/(a3*a5^2*a7^2) + 
      (a2*a4*a9^2*f1*f2*f4*f8^2)/(a3*a5^2*a7^2) + (a1*a6*a8*f1*f3*f4*f8^2)/
       (a3*a4*a5*a7) + (a1^2*a6*a8^2*f1*f3*f4*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a2*a9*f1*f3*f4*f8^2)/(a3*a5*a7) + (2*a1*a2*a8*a9*f1*f3*f4*f8^2)/
       (a3*a5^2*a7^2) + (a2^2*a4*a9^2*f1*f3*f4*f8^2)/(a3*a5^2*a6*a7^2), 
     (a6*a7*f1*f2^2*f6)/(a2*a3*a4) + (a1*a6^2*a7*f1*f2^2*f6)/
       (a2*a3^2*a4*a5) + (a1*a6*a8*f1*f2^2*f6)/(a2*a3*a4*a5) + 
      (a1^2*a6^2*a8*f1*f2^2*f6)/(a2*a3^2*a4*a5^2) + (a9*f1*f2^2*f6)/(a3*a5) + 
      (2*a1*a6*a9*f1*f2^2*f6)/(a3^2*a5^2) + (a6*a7*a9*f1*f2^2*f6)/
       (a3^2*a5*a8) + (a2*a4*a9^2*f1*f2^2*f6)/(a3^2*a5^2*a8) + 
      (a7*f1*f2*f3*f6)/(a3*a4) + (2*a1*a6*a7*f1*f2*f3*f6)/(a3^2*a4*a5) + 
      (a1*a8*f1*f2*f3*f6)/(a3*a4*a5) + (2*a1^2*a6*a8*f1*f2*f3*f6)/
       (a3^2*a4*a5^2) + (4*a1*a2*a9*f1*f2*f3*f6)/(a3^2*a5^2) + 
      (a2*a9*f1*f2*f3*f6)/(a3*a5*a6) + (2*a2*a7*a9*f1*f2*f3*f6)/
       (a3^2*a5*a8) + (2*a2^2*a4*a9^2*f1*f2*f3*f6)/(a3^2*a5^2*a6*a8) + 
      (a1*a2*a7*f1*f3^2*f6)/(a3^2*a4*a5) + (a1^2*a2*a8*f1*f3^2*f6)/
       (a3^2*a4*a5^2) + (2*a1*a2^2*a9*f1*f3^2*f6)/(a3^2*a5^2*a6) + 
      (a2^2*a7*a9*f1*f3^2*f6)/(a3^2*a5*a6*a8) + (a2^3*a4*a9^2*f1*f3^2*f6)/
       (a3^2*a5^2*a6^2*a8) + (2*a1*f1*f2*f4*f6)/(a3*a5) + (f1*f2*f4*f6)/a6 + 
      (a7*f1*f2*f4*f6)/(a3*a8) + (2*a2*a4*a9*f1*f2*f4*f6)/(a3*a5*a6*a8) + 
      (2*a1*a2*f1*f3*f4*f6)/(a3*a5*a6) + (a2*a7*f1*f3*f4*f6)/(a3*a6*a8) + 
      (2*a2^2*a4*a9*f1*f3*f4*f6)/(a3*a5*a6^2*a8) + (a2*a4*f1*f4^2*f6)/
       (a6^2*a8) + (a6*a8*f1*f2^2*f7)/(a2^2*a4) + (2*a1*a6^2*a8*f1*f2^2*f7)/
       (a2^2*a3*a4*a5) + (a1^2*a6^3*a8*f1*f2^2*f7)/(a2^2*a3^2*a4*a5^2) + 
      (a1*a6*a8^2*f1*f2^2*f7)/(a2^2*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f1*f2^2*f7)/
       (a2^2*a3*a4*a5^2*a7) + (a1^3*a6^3*a8^2*f1*f2^2*f7)/
       (a2^2*a3^2*a4*a5^3*a7) + (2*a6*a9*f1*f2^2*f7)/(a2*a3*a5) + 
      (2*a1*a6^2*a9*f1*f2^2*f7)/(a2*a3^2*a5^2) + (a8*a9*f1*f2^2*f7)/
       (a2*a5*a7) + (4*a1*a6*a8*a9*f1*f2^2*f7)/(a2*a3*a5^2*a7) + 
      (3*a1^2*a6^2*a8*a9*f1*f2^2*f7)/(a2*a3^2*a5^3*a7) + 
      (2*a4*a9^2*f1*f2^2*f7)/(a3*a5^2*a7) + (3*a1*a4*a6*a9^2*f1*f2^2*f7)/
       (a3^2*a5^3*a7) + (a4*a6*a9^2*f1*f2^2*f7)/(a3^2*a5^2*a8) + 
      (a2*a4^2*a9^3*f1*f2^2*f7)/(a3^2*a5^3*a7*a8) + (2*a1*a6*a8*f1*f2*f3*f7)/
       (a2*a3*a4*a5) + (2*a1^2*a6^2*a8*f1*f2*f3*f7)/(a2*a3^2*a4*a5^2) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f7)/(a2*a3*a4*a5^2*a7) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f7)/(a2*a3^2*a4*a5^3*a7) + 
      (2*a9*f1*f2*f3*f7)/(a3*a5) + (4*a1*a6*a9*f1*f2*f3*f7)/(a3^2*a5^2) + 
      (4*a1*a8*a9*f1*f2*f3*f7)/(a3*a5^2*a7) + (6*a1^2*a6*a8*a9*f1*f2*f3*f7)/
       (a3^2*a5^3*a7) + (6*a1*a2*a4*a9^2*f1*f2*f3*f7)/(a3^2*a5^3*a7) + 
      (2*a2*a4*a9^2*f1*f2*f3*f7)/(a3*a5^2*a6*a7) + (2*a2*a4*a9^2*f1*f2*f3*f7)/
       (a3^2*a5^2*a8) + (2*a2^2*a4^2*a9^3*f1*f2*f3*f7)/(a3^2*a5^3*a6*a7*a8) + 
      (a1^2*a6*a8*f1*f3^2*f7)/(a3^2*a4*a5^2) + (a1^3*a6*a8^2*f1*f3^2*f7)/
       (a3^2*a4*a5^3*a7) + (2*a1*a2*a9*f1*f3^2*f7)/(a3^2*a5^2) + 
      (3*a1^2*a2*a8*a9*f1*f3^2*f7)/(a3^2*a5^3*a7) + 
      (3*a1*a2^2*a4*a9^2*f1*f3^2*f7)/(a3^2*a5^3*a6*a7) + 
      (a2^2*a4*a9^2*f1*f3^2*f7)/(a3^2*a5^2*a6*a8) + 
      (a2^3*a4^2*a9^3*f1*f3^2*f7)/(a3^2*a5^3*a6^2*a7*a8) + (f1*f2*f4*f7)/a2 + 
      (a1*a6*f1*f2*f4*f7)/(a2*a3*a5) + (2*a1*a8*f1*f2*f4*f7)/(a2*a5*a7) + 
      (2*a1^2*a6*a8*f1*f2*f4*f7)/(a2*a3*a5^2*a7) + (4*a1*a4*a9*f1*f2*f4*f7)/
       (a3*a5^2*a7) + (2*a4*a9*f1*f2*f4*f7)/(a5*a6*a7) + 
      (a4*a9*f1*f2*f4*f7)/(a3*a5*a8) + (2*a2*a4^2*a9^2*f1*f2*f4*f7)/
       (a3*a5^2*a6*a7*a8) + (a1*f1*f3*f4*f7)/(a3*a5) + 
      (2*a1^2*a8*f1*f3*f4*f7)/(a3*a5^2*a7) + (4*a1*a2*a4*a9*f1*f3*f4*f7)/
       (a3*a5^2*a6*a7) + (a2*a4*a9*f1*f3*f4*f7)/(a3*a5*a6*a8) + 
      (2*a2^2*a4^2*a9^2*f1*f3*f4*f7)/(a3*a5^2*a6^2*a7*a8) + 
      (a1*a4*f1*f4^2*f7)/(a5*a6*a7) + (a2*a4^2*a9*f1*f4^2*f7)/
       (a5*a6^2*a7*a8) + (a6*a7*a8*f2^2*f8)/(a1*a2*a4) + 
      (a6^2*a7*a8*f2^2*f8)/(a2*a3*a4*a5) + (a6*a8^2*f2^2*f8)/(a2*a4*a5) + 
      (a1*a6^2*a8^2*f2^2*f8)/(a2*a3*a4*a5^2) + (a6*a7*a9*f2^2*f8)/
       (a1*a3*a5) + (a8*a9*f2^2*f8)/(a1*a5) + (2*a6*a8*a9*f2^2*f8)/
       (a3*a5^2) + (a2*a4*a9^2*f2^2*f8)/(a1*a3*a5^2) + 
      (a5*a6*a7*a8*f1*f2^2*f8)/(a1*a2^2*a4^2) + (2*a6^2*a7*a8*f1*f2^2*f8)/
       (a2^2*a3*a4^2) + (a1*a6^3*a7*a8*f1*f2^2*f8)/(a2^2*a3^2*a4^2*a5) + 
      (2*a6*a8^2*f1*f2^2*f8)/(a2^2*a4^2) + (4*a1*a6^2*a8^2*f1*f2^2*f8)/
       (a2^2*a3*a4^2*a5) + (2*a1^2*a6^3*a8^2*f1*f2^2*f8)/
       (a2^2*a3^2*a4^2*a5^2) + (a1*a6*a8^3*f1*f2^2*f8)/(a2^2*a4^2*a5*a7) + 
      (2*a1^2*a6^2*a8^3*f1*f2^2*f8)/(a2^2*a3*a4^2*a5^2*a7) + 
      (a1^3*a6^3*a8^3*f1*f2^2*f8)/(a2^2*a3^2*a4^2*a5^3*a7) + 
      (a6*a7*a9*f1*f2^2*f8)/(a1*a2*a3*a4) + (a6^2*a7*a9*f1*f2^2*f8)/
       (a2*a3^2*a4*a5) + (a8*a9*f1*f2^2*f8)/(a1*a2*a4) + 
      (5*a6*a8*a9*f1*f2^2*f8)/(a2*a3*a4*a5) + (4*a1*a6^2*a8*a9*f1*f2^2*f8)/
       (a2*a3^2*a4*a5^2) + (a8^2*a9*f1*f2^2*f8)/(a2*a4*a5*a7) + 
      (4*a1*a6*a8^2*a9*f1*f2^2*f8)/(a2*a3*a4*a5^2*a7) + 
      (3*a1^2*a6^2*a8^2*a9*f1*f2^2*f8)/(a2*a3^2*a4*a5^3*a7) + 
      (a9^2*f1*f2^2*f8)/(a1*a3*a5) + (2*a6*a9^2*f1*f2^2*f8)/(a3^2*a5^2) + 
      (2*a8*a9^2*f1*f2^2*f8)/(a3*a5^2*a7) + (3*a1*a6*a8*a9^2*f1*f2^2*f8)/
       (a3^2*a5^3*a7) + (a2*a4*a9^3*f1*f2^2*f8)/(a3^2*a5^3*a7) + 
      (a6*a7*a8*f2*f3*f8)/(a3*a4*a5) + (a1*a6*a8^2*f2*f3*f8)/(a3*a4*a5^2) + 
      (a2*a7*a9*f2*f3*f8)/(a1*a3*a5) + (2*a2*a8*a9*f2*f3*f8)/(a3*a5^2) + 
      (a2^2*a4*a9^2*f2*f3*f8)/(a1*a3*a5^2*a6) + (2*a6*a7*a8*f1*f2*f3*f8)/
       (a2*a3*a4^2) + (2*a1*a6^2*a7*a8*f1*f2*f3*f8)/(a2*a3^2*a4^2*a5) + 
      (4*a1*a6*a8^2*f1*f2*f3*f8)/(a2*a3*a4^2*a5) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f8)/(a2*a3^2*a4^2*a5^2) + 
      (2*a1^2*a6*a8^3*f1*f2*f3*f8)/(a2*a3*a4^2*a5^2*a7) + 
      (2*a1^3*a6^2*a8^3*f1*f2*f3*f8)/(a2*a3^2*a4^2*a5^3*a7) + 
      (a7*a9*f1*f2*f3*f8)/(a1*a3*a4) + (2*a6*a7*a9*f1*f2*f3*f8)/
       (a3^2*a4*a5) + (5*a8*a9*f1*f2*f3*f8)/(a3*a4*a5) + 
      (8*a1*a6*a8*a9*f1*f2*f3*f8)/(a3^2*a4*a5^2) + (4*a1*a8^2*a9*f1*f2*f3*f8)/
       (a3*a4*a5^2*a7) + (6*a1^2*a6*a8^2*a9*f1*f2*f3*f8)/(a3^2*a4*a5^3*a7) + 
      (4*a2*a9^2*f1*f2*f3*f8)/(a3^2*a5^2) + (a2*a9^2*f1*f2*f3*f8)/
       (a1*a3*a5*a6) + (6*a1*a2*a8*a9^2*f1*f2*f3*f8)/(a3^2*a5^3*a7) + 
      (2*a2*a8*a9^2*f1*f2*f3*f8)/(a3*a5^2*a6*a7) + 
      (2*a2^2*a4*a9^3*f1*f2*f3*f8)/(a3^2*a5^3*a6*a7) + 
      (a1*a6*a7*a8*f1*f3^2*f8)/(a3^2*a4^2*a5) + (2*a1^2*a6*a8^2*f1*f3^2*f8)/
       (a3^2*a4^2*a5^2) + (a1^3*a6*a8^3*f1*f3^2*f8)/(a3^2*a4^2*a5^3*a7) + 
      (a2*a7*a9*f1*f3^2*f8)/(a3^2*a4*a5) + (4*a1*a2*a8*a9*f1*f3^2*f8)/
       (a3^2*a4*a5^2) + (3*a1^2*a2*a8^2*a9*f1*f3^2*f8)/(a3^2*a4*a5^3*a7) + 
      (2*a2^2*a9^2*f1*f3^2*f8)/(a3^2*a5^2*a6) + 
      (3*a1*a2^2*a8*a9^2*f1*f3^2*f8)/(a3^2*a5^3*a6*a7) + 
      (a2^3*a4*a9^3*f1*f3^2*f8)/(a3^2*a5^3*a6^2*a7) + (a8*f2*f4*f8)/a5 + 
      (a2*a4*a9*f2*f4*f8)/(a1*a5*a6) + (2*a8*f1*f2*f4*f8)/(a2*a4) + 
      (2*a1*a6*a8*f1*f2*f4*f8)/(a2*a3*a4*a5) + (2*a1*a8^2*f1*f2*f4*f8)/
       (a2*a4*a5*a7) + (2*a1^2*a6*a8^2*f1*f2*f4*f8)/(a2*a3*a4*a5^2*a7) + 
      (2*a9*f1*f2*f4*f8)/(a3*a5) + (a9*f1*f2*f4*f8)/(a1*a6) + 
      (4*a1*a8*a9*f1*f2*f4*f8)/(a3*a5^2*a7) + (2*a8*a9*f1*f2*f4*f8)/
       (a5*a6*a7) + (2*a2*a4*a9^2*f1*f2*f4*f8)/(a3*a5^2*a6*a7) + 
      (2*a1*a8*f1*f3*f4*f8)/(a3*a4*a5) + (2*a1^2*a8^2*f1*f3*f4*f8)/
       (a3*a4*a5^2*a7) + (2*a2*a9*f1*f3*f4*f8)/(a3*a5*a6) + 
      (4*a1*a2*a8*a9*f1*f3*f4*f8)/(a3*a5^2*a6*a7) + 
      (2*a2^2*a4*a9^2*f1*f3*f4*f8)/(a3*a5^2*a6^2*a7) + 
      (a1*a8*f1*f4^2*f8)/(a5*a6*a7) + (a2*a4*a9*f1*f4^2*f8)/(a5*a6^2*a7), 
     (a1*a6*a8*f1*f2^2*f6*f7)/(a2*a3*a5*a7) + (a1^2*a6^2*a8*f1*f2^2*f6*f7)/
       (a2*a3^2*a5^2*a7) + (a4*a9*f1*f2^2*f6*f7)/(a3*a5*a7) + 
      (2*a1*a4*a6*a9*f1*f2^2*f6*f7)/(a3^2*a5^2*a7) + 
      (a2*a4^2*a9^2*f1*f2^2*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (a1*a8*f1*f2*f3*f6*f7)/(a3*a5*a7) + (2*a1^2*a6*a8*f1*f2*f3*f6*f7)/
       (a3^2*a5^2*a7) + (4*a1*a2*a4*a9*f1*f2*f3*f6*f7)/(a3^2*a5^2*a7) + 
      (a2*a4*a9*f1*f2*f3*f6*f7)/(a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9^2*f1*f2*f3*f6*f7)/(a3^2*a5^2*a6*a7*a8) + 
      (a1^2*a2*a8*f1*f3^2*f6*f7)/(a3^2*a5^2*a7) + 
      (2*a1*a2^2*a4*a9*f1*f3^2*f6*f7)/(a3^2*a5^2*a6*a7) + 
      (a2^3*a4^2*a9^2*f1*f3^2*f6*f7)/(a3^2*a5^2*a6^2*a7*a8) + 
      (2*a1*a4*f1*f2*f4*f6*f7)/(a3*a5*a7) + (a4*f1*f2*f4*f6*f7)/(a6*a7) + 
      (2*a2*a4^2*a9*f1*f2*f4*f6*f7)/(a3*a5*a6*a7*a8) + 
      (2*a1*a2*a4*f1*f3*f4*f6*f7)/(a3*a5*a6*a7) + 
      (2*a2^2*a4^2*a9*f1*f3*f4*f6*f7)/(a3*a5*a6^2*a7*a8) + 
      (a2*a4^2*f1*f4^2*f6*f7)/(a6^2*a7*a8) + (a1*a6*a8^2*f1*f2^2*f7^2)/
       (a2^2*a5*a7^2) + (2*a1^2*a6^2*a8^2*f1*f2^2*f7^2)/(a2^2*a3*a5^2*a7^2) + 
      (a1^3*a6^3*a8^2*f1*f2^2*f7^2)/(a2^2*a3^2*a5^3*a7^2) + 
      (a4*a8*a9*f1*f2^2*f7^2)/(a2*a5*a7^2) + (4*a1*a4*a6*a8*a9*f1*f2^2*f7^2)/
       (a2*a3*a5^2*a7^2) + (3*a1^2*a4*a6^2*a8*a9*f1*f2^2*f7^2)/
       (a2*a3^2*a5^3*a7^2) + (2*a4^2*a9^2*f1*f2^2*f7^2)/(a3*a5^2*a7^2) + 
      (3*a1*a4^2*a6*a9^2*f1*f2^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4^3*a9^3*f1*f2^2*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f7^2)/(a2*a3*a5^2*a7^2) + 
      (2*a1^3*a6^2*a8^2*f1*f2*f3*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (4*a1*a4*a8*a9*f1*f2*f3*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a4*a6*a8*a9*f1*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (6*a1*a2*a4^2*a9^2*f1*f2*f3*f7^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a9^2*f1*f2*f3*f7^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4^3*a9^3*f1*f2*f3*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (a1^3*a6*a8^2*f1*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1^2*a2*a4*a8*a9*f1*f3^2*f7^2)/(a3^2*a5^3*a7^2) + 
      (3*a1*a2^2*a4^2*a9^2*f1*f3^2*f7^2)/(a3^2*a5^3*a6*a7^2) + 
      (a2^3*a4^3*a9^3*f1*f3^2*f7^2)/(a3^2*a5^3*a6^2*a7^2*a8) + 
      (2*a1*a4*a8*f1*f2*f4*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6*a8*f1*f2*f4*f7^2)/(a2*a3*a5^2*a7^2) + 
      (4*a1*a4^2*a9*f1*f2*f4*f7^2)/(a3*a5^2*a7^2) + (2*a4^2*a9*f1*f2*f4*f7^2)/
       (a5*a6*a7^2) + (2*a2*a4^3*a9^2*f1*f2*f4*f7^2)/(a3*a5^2*a6*a7^2*a8) + 
      (2*a1^2*a4*a8*f1*f3*f4*f7^2)/(a3*a5^2*a7^2) + 
      (4*a1*a2*a4^2*a9*f1*f3*f4*f7^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4^3*a9^2*f1*f3*f4*f7^2)/(a3*a5^2*a6^2*a7^2*a8) + 
      (a1*a4^2*f1*f4^2*f7^2)/(a5*a6*a7^2) + (a2*a4^3*a9*f1*f4^2*f7^2)/
       (a5*a6^2*a7^2*a8) + (a6*a8*f1*f2^2*f6*f8)/(a2*a3*a4) + 
      (a1*a6^2*a8*f1*f2^2*f6*f8)/(a2*a3^2*a4*a5) + (a1*a6*a8^2*f1*f2^2*f6*f8)/
       (a2*a3*a4*a5*a7) + (a1^2*a6^2*a8^2*f1*f2^2*f6*f8)/
       (a2*a3^2*a4*a5^2*a7) + (a6*a9*f1*f2^2*f6*f8)/(a3^2*a5) + 
      (a8*a9*f1*f2^2*f6*f8)/(a3*a5*a7) + (2*a1*a6*a8*a9*f1*f2^2*f6*f8)/
       (a3^2*a5^2*a7) + (a2*a4*a9^2*f1*f2^2*f6*f8)/(a3^2*a5^2*a7) + 
      (a8*f1*f2*f3*f6*f8)/(a3*a4) + (2*a1*a6*a8*f1*f2*f3*f6*f8)/
       (a3^2*a4*a5) + (a1*a8^2*f1*f2*f3*f6*f8)/(a3*a4*a5*a7) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a2*a9*f1*f2*f3*f6*f8)/(a3^2*a5) + (4*a1*a2*a8*a9*f1*f2*f3*f6*f8)/
       (a3^2*a5^2*a7) + (a2*a8*a9*f1*f2*f3*f6*f8)/(a3*a5*a6*a7) + 
      (2*a2^2*a4*a9^2*f1*f2*f3*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*a2*a8*f1*f3^2*f6*f8)/(a3^2*a4*a5) + (a1^2*a2*a8^2*f1*f3^2*f6*f8)/
       (a3^2*a4*a5^2*a7) + (a2^2*a9*f1*f3^2*f6*f8)/(a3^2*a5*a6) + 
      (2*a1*a2^2*a8*a9*f1*f3^2*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a2^3*a4*a9^2*f1*f3^2*f6*f8)/(a3^2*a5^2*a6^2*a7) + 
      (f1*f2*f4*f6*f8)/a3 + (2*a1*a8*f1*f2*f4*f6*f8)/(a3*a5*a7) + 
      (a8*f1*f2*f4*f6*f8)/(a6*a7) + (2*a2*a4*a9*f1*f2*f4*f6*f8)/
       (a3*a5*a6*a7) + (a2*f1*f3*f4*f6*f8)/(a3*a6) + 
      (2*a1*a2*a8*f1*f3*f4*f6*f8)/(a3*a5*a6*a7) + 
      (2*a2^2*a4*a9*f1*f3*f4*f6*f8)/(a3*a5*a6^2*a7) + 
      (a2*a4*f1*f4^2*f6*f8)/(a6^2*a7) + (a6*a8^2*f2^2*f7*f8)/(a2*a5*a7) + 
      (a1*a6^2*a8^2*f2^2*f7*f8)/(a2*a3*a5^2*a7) + (a4*a8*a9*f2^2*f7*f8)/
       (a1*a5*a7) + (2*a4*a6*a8*a9*f2^2*f7*f8)/(a3*a5^2*a7) + 
      (a2*a4^2*a9^2*f2^2*f7*f8)/(a1*a3*a5^2*a7) + (2*a6*a8^2*f1*f2^2*f7*f8)/
       (a2^2*a4*a7) + (4*a1*a6^2*a8^2*f1*f2^2*f7*f8)/(a2^2*a3*a4*a5*a7) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f7*f8)/(a2^2*a3^2*a4*a5^2*a7) + 
      (2*a1*a6*a8^3*f1*f2^2*f7*f8)/(a2^2*a4*a5*a7^2) + 
      (4*a1^2*a6^2*a8^3*f1*f2^2*f7*f8)/(a2^2*a3*a4*a5^2*a7^2) + 
      (2*a1^3*a6^3*a8^3*f1*f2^2*f7*f8)/(a2^2*a3^2*a4*a5^3*a7^2) + 
      (a8*a9*f1*f2^2*f7*f8)/(a1*a2*a7) + (5*a6*a8*a9*f1*f2^2*f7*f8)/
       (a2*a3*a5*a7) + (4*a1*a6^2*a8*a9*f1*f2^2*f7*f8)/(a2*a3^2*a5^2*a7) + 
      (2*a8^2*a9*f1*f2^2*f7*f8)/(a2*a5*a7^2) + 
      (8*a1*a6*a8^2*a9*f1*f2^2*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8^2*a9*f1*f2^2*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (a4*a9^2*f1*f2^2*f7*f8)/(a1*a3*a5*a7) + (2*a4*a6*a9^2*f1*f2^2*f7*f8)/
       (a3^2*a5^2*a7) + (4*a4*a8*a9^2*f1*f2^2*f7*f8)/(a3*a5^2*a7^2) + 
      (6*a1*a4*a6*a8*a9^2*f1*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2*a4^2*a9^3*f1*f2^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (a1*a6*a8^2*f2*f3*f7*f8)/(a3*a5^2*a7) + (2*a2*a4*a8*a9*f2*f3*f7*f8)/
       (a3*a5^2*a7) + (a2^2*a4^2*a9^2*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7) + 
      (4*a1*a6*a8^2*f1*f2*f3*f7*f8)/(a2*a3*a4*a5*a7) + 
      (4*a1^2*a6^2*a8^2*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (4*a1^2*a6*a8^3*f1*f2*f3*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (4*a1^3*a6^2*a8^3*f1*f2*f3*f7*f8)/(a2*a3^2*a4*a5^3*a7^2) + 
      (5*a8*a9*f1*f2*f3*f7*f8)/(a3*a5*a7) + (8*a1*a6*a8*a9*f1*f2*f3*f7*f8)/
       (a3^2*a5^2*a7) + (8*a1*a8^2*a9*f1*f2*f3*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a6*a8^2*a9*f1*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2*a4*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^2*a7) + 
      (a2*a4*a9^2*f1*f2*f3*f7*f8)/(a1*a3*a5*a6*a7) + 
      (12*a1*a2*a4*a8*a9^2*f1*f2*f3*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a2*a4*a8*a9^2*f1*f2*f3*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (4*a2^2*a4^2*a9^3*f1*f2*f3*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (2*a1^2*a6*a8^2*f1*f3^2*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a1^3*a6*a8^3*f1*f3^2*f7*f8)/(a3^2*a4*a5^3*a7^2) + 
      (4*a1*a2*a8*a9*f1*f3^2*f7*f8)/(a3^2*a5^2*a7) + 
      (6*a1^2*a2*a8^2*a9*f1*f3^2*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a2^2*a4*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^2*a6*a7) + 
      (6*a1*a2^2*a4*a8*a9^2*f1*f3^2*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (2*a2^3*a4^2*a9^3*f1*f3^2*f7*f8)/(a3^2*a5^3*a6^2*a7^2) + 
      (a4*a8*f2*f4*f7*f8)/(a5*a7) + (a2*a4^2*a9*f2*f4*f7*f8)/(a1*a5*a6*a7) + 
      (2*a8*f1*f2*f4*f7*f8)/(a2*a7) + (2*a1*a6*a8*f1*f2*f4*f7*f8)/
       (a2*a3*a5*a7) + (4*a1*a8^2*f1*f2*f4*f7*f8)/(a2*a5*a7^2) + 
      (4*a1^2*a6*a8^2*f1*f2*f4*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a4*a9*f1*f2*f4*f7*f8)/(a3*a5*a7) + (a4*a9*f1*f2*f4*f7*f8)/
       (a1*a6*a7) + (8*a1*a4*a8*a9*f1*f2*f4*f7*f8)/(a3*a5^2*a7^2) + 
      (4*a4*a8*a9*f1*f2*f4*f7*f8)/(a5*a6*a7^2) + 
      (4*a2*a4^2*a9^2*f1*f2*f4*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a8*f1*f3*f4*f7*f8)/(a3*a5*a7) + (4*a1^2*a8^2*f1*f3*f4*f7*f8)/
       (a3*a5^2*a7^2) + (2*a2*a4*a9*f1*f3*f4*f7*f8)/(a3*a5*a6*a7) + 
      (8*a1*a2*a4*a8*a9*f1*f3*f4*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (4*a2^2*a4^2*a9^2*f1*f3*f4*f7*f8)/(a3*a5^2*a6^2*a7^2) + 
      (2*a1*a4*a8*f1*f4^2*f7*f8)/(a5*a6*a7^2) + (2*a2*a4^2*a9*f1*f4^2*f7*f8)/
       (a5*a6^2*a7^2) + (a6*a8^2*f2^2*f8^2)/(a1*a2*a4) + 
      (a6^2*a8^2*f2^2*f8^2)/(a2*a3*a4*a5) + (a6*a8^3*f2^2*f8^2)/
       (a2*a4*a5*a7) + (a1*a6^2*a8^3*f2^2*f8^2)/(a2*a3*a4*a5^2*a7) + 
      (a6*a8*a9*f2^2*f8^2)/(a1*a3*a5) + (a8^2*a9*f2^2*f8^2)/(a1*a5*a7) + 
      (2*a6*a8^2*a9*f2^2*f8^2)/(a3*a5^2*a7) + (a2*a4*a8*a9^2*f2^2*f8^2)/
       (a1*a3*a5^2*a7) + (a5*a6*a8^2*f1*f2^2*f8^2)/(a1*a2^2*a4^2) + 
      (2*a6^2*a8^2*f1*f2^2*f8^2)/(a2^2*a3*a4^2) + (a1*a6^3*a8^2*f1*f2^2*f8^2)/
       (a2^2*a3^2*a4^2*a5) + (2*a6*a8^3*f1*f2^2*f8^2)/(a2^2*a4^2*a7) + 
      (4*a1*a6^2*a8^3*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a5*a7) + 
      (2*a1^2*a6^3*a8^3*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7) + 
      (a1*a6*a8^4*f1*f2^2*f8^2)/(a2^2*a4^2*a5*a7^2) + 
      (2*a1^2*a6^2*a8^4*f1*f2^2*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2) + 
      (a1^3*a6^3*a8^4*f1*f2^2*f8^2)/(a2^2*a3^2*a4^2*a5^3*a7^2) + 
      (a6*a8*a9*f1*f2^2*f8^2)/(a1*a2*a3*a4) + (a6^2*a8*a9*f1*f2^2*f8^2)/
       (a2*a3^2*a4*a5) + (a8^2*a9*f1*f2^2*f8^2)/(a1*a2*a4*a7) + 
      (5*a6*a8^2*a9*f1*f2^2*f8^2)/(a2*a3*a4*a5*a7) + 
      (4*a1*a6^2*a8^2*a9*f1*f2^2*f8^2)/(a2*a3^2*a4*a5^2*a7) + 
      (a8^3*a9*f1*f2^2*f8^2)/(a2*a4*a5*a7^2) + (4*a1*a6*a8^3*a9*f1*f2^2*f8^2)/
       (a2*a3*a4*a5^2*a7^2) + (3*a1^2*a6^2*a8^3*a9*f1*f2^2*f8^2)/
       (a2*a3^2*a4*a5^3*a7^2) + (a8*a9^2*f1*f2^2*f8^2)/(a1*a3*a5*a7) + 
      (2*a6*a8*a9^2*f1*f2^2*f8^2)/(a3^2*a5^2*a7) + (2*a8^2*a9^2*f1*f2^2*f8^2)/
       (a3*a5^2*a7^2) + (3*a1*a6*a8^2*a9^2*f1*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a2*a4*a8*a9^3*f1*f2^2*f8^2)/(a3^2*a5^3*a7^2) + 
      (a6*a8^2*f2*f3*f8^2)/(a3*a4*a5) + (a1*a6*a8^3*f2*f3*f8^2)/
       (a3*a4*a5^2*a7) + (a2*a8*a9*f2*f3*f8^2)/(a1*a3*a5) + 
      (2*a2*a8^2*a9*f2*f3*f8^2)/(a3*a5^2*a7) + (a2^2*a4*a8*a9^2*f2*f3*f8^2)/
       (a1*a3*a5^2*a6*a7) + (2*a6*a8^2*f1*f2*f3*f8^2)/(a2*a3*a4^2) + 
      (2*a1*a6^2*a8^2*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5) + 
      (4*a1*a6*a8^3*f1*f2*f3*f8^2)/(a2*a3*a4^2*a5*a7) + 
      (4*a1^2*a6^2*a8^3*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5^2*a7) + 
      (2*a1^2*a6*a8^4*f1*f2*f3*f8^2)/(a2*a3*a4^2*a5^2*a7^2) + 
      (2*a1^3*a6^2*a8^4*f1*f2*f3*f8^2)/(a2*a3^2*a4^2*a5^3*a7^2) + 
      (a8*a9*f1*f2*f3*f8^2)/(a1*a3*a4) + (2*a6*a8*a9*f1*f2*f3*f8^2)/
       (a3^2*a4*a5) + (5*a8^2*a9*f1*f2*f3*f8^2)/(a3*a4*a5*a7) + 
      (8*a1*a6*a8^2*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a8^3*a9*f1*f2*f3*f8^2)/(a3*a4*a5^2*a7^2) + 
      (6*a1^2*a6*a8^3*a9*f1*f2*f3*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (4*a2*a8*a9^2*f1*f2*f3*f8^2)/(a3^2*a5^2*a7) + 
      (a2*a8*a9^2*f1*f2*f3*f8^2)/(a1*a3*a5*a6*a7) + 
      (6*a1*a2*a8^2*a9^2*f1*f2*f3*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a2*a8^2*a9^2*f1*f2*f3*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4*a8*a9^3*f1*f2*f3*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a1*a6*a8^2*f1*f3^2*f8^2)/(a3^2*a4^2*a5) + 
      (2*a1^2*a6*a8^3*f1*f3^2*f8^2)/(a3^2*a4^2*a5^2*a7) + 
      (a1^3*a6*a8^4*f1*f3^2*f8^2)/(a3^2*a4^2*a5^3*a7^2) + 
      (a2*a8*a9*f1*f3^2*f8^2)/(a3^2*a4*a5) + (4*a1*a2*a8^2*a9*f1*f3^2*f8^2)/
       (a3^2*a4*a5^2*a7) + (3*a1^2*a2*a8^3*a9*f1*f3^2*f8^2)/
       (a3^2*a4*a5^3*a7^2) + (2*a2^2*a8*a9^2*f1*f3^2*f8^2)/
       (a3^2*a5^2*a6*a7) + (3*a1*a2^2*a8^2*a9^2*f1*f3^2*f8^2)/
       (a3^2*a5^3*a6*a7^2) + (a2^3*a4*a8*a9^3*f1*f3^2*f8^2)/
       (a3^2*a5^3*a6^2*a7^2) + (a8^2*f2*f4*f8^2)/(a5*a7) + 
      (a2*a4*a8*a9*f2*f4*f8^2)/(a1*a5*a6*a7) + (2*a8^2*f1*f2*f4*f8^2)/
       (a2*a4*a7) + (2*a1*a6*a8^2*f1*f2*f4*f8^2)/(a2*a3*a4*a5*a7) + 
      (2*a1*a8^3*f1*f2*f4*f8^2)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6*a8^3*f1*f2*f4*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (2*a8*a9*f1*f2*f4*f8^2)/(a3*a5*a7) + (a8*a9*f1*f2*f4*f8^2)/(a1*a6*a7) + 
      (4*a1*a8^2*a9*f1*f2*f4*f8^2)/(a3*a5^2*a7^2) + (2*a8^2*a9*f1*f2*f4*f8^2)/
       (a5*a6*a7^2) + (2*a2*a4*a8*a9^2*f1*f2*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a8^2*f1*f3*f4*f8^2)/(a3*a4*a5*a7) + (2*a1^2*a8^3*f1*f3*f4*f8^2)/
       (a3*a4*a5^2*a7^2) + (2*a2*a8*a9*f1*f3*f4*f8^2)/(a3*a5*a6*a7) + 
      (4*a1*a2*a8^2*a9*f1*f3*f4*f8^2)/(a3*a5^2*a6*a7^2) + 
      (2*a2^2*a4*a8*a9^2*f1*f3*f4*f8^2)/(a3*a5^2*a6^2*a7^2) + 
      (a1*a8^2*f1*f4^2*f8^2)/(a5*a6*a7^2) + (a2*a4*a8*a9*f1*f4^2*f8^2)/
       (a5*a6^2*a7^2), (a3^2*a5*a7^2*f5)/(a1^2*a9) + (a3*a7*f1*f5)/a1 + 
      (2*a3^2*a5^2*a7^2*f1*f5)/(a1^2*a2*a4*a9) + (2*a3*a5*a6*a7^2*f1*f5)/
       (a1*a2*a4*a9) + (2*a3^2*a5*a7*a8*f1*f5)/(a1*a2*a4*a9) + 
      (2*a3*a6*a7*a8*f1*f5)/(a2*a4*a9) + (a3*a5*a7*f1^2*f5)/(a1*a2*a4) + 
      (a6*a7*f1^2*f5)/(a2*a4) + (a3*a8*f1^2*f5)/(a2*a4) + 
      (a1*a6*a8*f1^2*f5)/(a2*a4*a5) + (a3^2*a5^3*a7^2*f1^2*f5)/
       (a1^2*a2^2*a4^2*a9) + (2*a3*a5^2*a6*a7^2*f1^2*f5)/(a1*a2^2*a4^2*a9) + 
      (a5*a6^2*a7^2*f1^2*f5)/(a2^2*a4^2*a9) + (2*a3^2*a5^2*a7*a8*f1^2*f5)/
       (a1*a2^2*a4^2*a9) + (4*a3*a5*a6*a7*a8*f1^2*f5)/(a2^2*a4^2*a9) + 
      (2*a1*a6^2*a7*a8*f1^2*f5)/(a2^2*a4^2*a9) + (a3^2*a5*a8^2*f1^2*f5)/
       (a2^2*a4^2*a9) + (2*a1*a3*a6*a8^2*f1^2*f5)/(a2^2*a4^2*a9) + 
      (a1^2*a6^2*a8^2*f1^2*f5)/(a2^2*a4^2*a5*a9) + (a2*a3*a5*a7^2*f3*f6)/
       (a1^2*a6*a8) + (a7*f1*f3*f6)/a4 + (2*a3*a5*a7*f1*f3*f6)/(a1*a4*a6) + 
      (a5*a7^2*f1*f3*f6)/(a1*a4*a8) + (2*a3*a5^2*a7^2*f1*f3*f6)/
       (a1^2*a4*a6*a8) + (2*a5*a7*f1^2*f3*f6)/(a2*a4^2) + 
      (2*a3*a5^2*a7*f1^2*f3*f6)/(a1*a2*a4^2*a6) + (a5^2*a7^2*f1^2*f3*f6)/
       (a1*a2*a4^2*a8) + (a3*a5^3*a7^2*f1^2*f3*f6)/(a1^2*a2*a4^2*a6*a8) + 
      (a1*a8*f1^2*f3*f6)/(a2*a4^2) + (a3*a5*a8*f1^2*f3*f6)/(a2*a4^2*a6) + 
      (a3^2*a5^2*a7^2*f4*f6)/(a1^2*a6*a8*a9) + (2*a3*a5*a7*f1*f4*f6)/
       (a2*a4*a9) + (2*a3^2*a5^2*a7*f1*f4*f6)/(a1*a2*a4*a6*a9) + 
      (2*a3*a5^2*a7^2*f1*f4*f6)/(a1*a2*a4*a8*a9) + 
      (2*a3^2*a5^3*a7^2*f1*f4*f6)/(a1^2*a2*a4*a6*a8*a9) + 
      (4*a3*a5^2*a7*f1^2*f4*f6)/(a2^2*a4^2*a9) + (2*a3^2*a5^3*a7*f1^2*f4*f6)/
       (a1*a2^2*a4^2*a6*a9) + (2*a1*a5*a6*a7*f1^2*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*a7^2*f1^2*f4*f6)/(a1*a2^2*a4^2*a8*a9) + 
      (a3^2*a5^4*a7^2*f1^2*f4*f6)/(a1^2*a2^2*a4^2*a6*a8*a9) + 
      (a5^2*a6*a7^2*f1^2*f4*f6)/(a2^2*a4^2*a8*a9) + 
      (2*a1*a3*a5*a8*f1^2*f4*f6)/(a2^2*a4^2*a9) + (a3^2*a5^2*a8*f1^2*f4*f6)/
       (a2^2*a4^2*a6*a9) + (a1^2*a6*a8*f1^2*f4*f6)/(a2^2*a4^2*a9) + 
      (a2*a3*a4*a7*a9*f3*f7)/(a1^2*a6*a8) + (a3*a9*f1*f3*f7)/(a1*a6) + 
      (a7*a9*f1*f3*f7)/(a1*a8) + (2*a3*a5*a7*a9*f1*f3*f7)/(a1^2*a6*a8) + 
      (a9*f1^2*f3*f7)/(a2*a4) + (a3*a5*a9*f1^2*f3*f7)/(a1*a2*a4*a6) + 
      (a5*a7*a9*f1^2*f3*f7)/(a1*a2*a4*a8) + (a3*a5^2*a7*a9*f1^2*f3*f7)/
       (a1^2*a2*a4*a6*a8) + (a3^2*a4*a5*a7*f4*f7)/(a1^2*a6*a8) + 
      (a3*f1*f4*f7)/a2 + (a3^2*a5*f1*f4*f7)/(a1*a2*a6) + 
      (2*a3*a5*a7*f1*f4*f7)/(a1*a2*a8) + (2*a3^2*a5^2*a7*f1*f4*f7)/
       (a1^2*a2*a6*a8) + (2*a3*a5*f1^2*f4*f7)/(a2^2*a4) + 
      (a3^2*a5^2*f1^2*f4*f7)/(a1*a2^2*a4*a6) + (a1*a6*f1^2*f4*f7)/(a2^2*a4) + 
      (2*a3*a5^2*a7*f1^2*f4*f7)/(a1*a2^2*a4*a8) + (a3^2*a5^3*a7*f1^2*f4*f7)/
       (a1^2*a2^2*a4*a6*a8) + (a5*a6*a7*f1^2*f4*f7)/(a2^2*a4*a8), 
     (a3^2*a5*f1*f5*f7)/(a1*a2*a9) + (a3*a6*f1*f5*f7)/(a2*a9) + 
      (a3*f1^2*f5*f7)/(a2*a7) + (a1*a6*f1^2*f5*f7)/(a2*a5*a7) + 
      (a3^2*a5^2*f1^2*f5*f7)/(a1*a2^2*a4*a9) + (2*a3*a5*a6*f1^2*f5*f7)/
       (a2^2*a4*a9) + (a1*a6^2*f1^2*f5*f7)/(a2^2*a4*a9) + 
      (a3^2*a5*a8*f1^2*f5*f7)/(a2^2*a4*a7*a9) + (2*a1*a3*a6*a8*f1^2*f5*f7)/
       (a2^2*a4*a7*a9) + (a1^2*a6^2*a8*f1^2*f5*f7)/(a2^2*a4*a5*a7*a9) + 
      (a3*a5*f1*f3*f6*f7)/(a1*a6*a8) + (a1*f1^2*f3*f6*f7)/(a2*a4*a7) + 
      (a3*a5*f1^2*f3*f6*f7)/(a2*a4*a6*a7) + (a5*f1^2*f3*f6*f7)/(a2*a4*a8) + 
      (a3*a5^2*f1^2*f3*f6*f7)/(a1*a2*a4*a6*a8) + (a3*a5*f1*f4*f6*f7)/
       (a2*a8*a9) + (a3^2*a5^2*f1*f4*f6*f7)/(a1*a2*a6*a8*a9) + 
      (2*a1*a3*a5*f1^2*f4*f6*f7)/(a2^2*a4*a7*a9) + (a3^2*a5^2*f1^2*f4*f6*f7)/
       (a2^2*a4*a6*a7*a9) + (a1^2*a6*f1^2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a3*a5^2*f1^2*f4*f6*f7)/(a2^2*a4*a8*a9) + (a3^2*a5^3*f1^2*f4*f6*f7)/
       (a1*a2^2*a4*a6*a8*a9) + (a1*a5*a6*f1^2*f4*f6*f7)/(a2^2*a4*a8*a9) + 
      (a3*a4*a9*f1*f3*f7^2)/(a1*a6*a7*a8) + (a9*f1^2*f3*f7^2)/(a2*a7*a8) + 
      (a3*a5*a9*f1^2*f3*f7^2)/(a1*a2*a6*a7*a8) + (a3*a4*f1*f4*f7^2)/
       (a2*a7*a8) + (a3^2*a4*a5*f1*f4*f7^2)/(a1*a2*a6*a7*a8) + 
      (2*a3*a5*f1^2*f4*f7^2)/(a2^2*a7*a8) + (a3^2*a5^2*f1^2*f4*f7^2)/
       (a1*a2^2*a6*a7*a8) + (a1*a6*f1^2*f4*f7^2)/(a2^2*a7*a8) + 
      (a3^2*a5*a7*f5*f8)/(a1^2*a9) + (a3*f1*f5*f8)/a1 + 
      (2*a3^2*a5^2*a7*f1*f5*f8)/(a1^2*a2*a4*a9) + (2*a3*a5*a6*a7*f1*f5*f8)/
       (a1*a2*a4*a9) + (2*a3^2*a5*a8*f1*f5*f8)/(a1*a2*a4*a9) + 
      (2*a3*a6*a8*f1*f5*f8)/(a2*a4*a9) + (a3*a5*f1^2*f5*f8)/(a1*a2*a4) + 
      (a6*f1^2*f5*f8)/(a2*a4) + (a3*a8*f1^2*f5*f8)/(a2*a4*a7) + 
      (a1*a6*a8*f1^2*f5*f8)/(a2*a4*a5*a7) + (a3^2*a5^3*a7*f1^2*f5*f8)/
       (a1^2*a2^2*a4^2*a9) + (2*a3*a5^2*a6*a7*f1^2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (a5*a6^2*a7*f1^2*f5*f8)/(a2^2*a4^2*a9) + (2*a3^2*a5^2*a8*f1^2*f5*f8)/
       (a1*a2^2*a4^2*a9) + (4*a3*a5*a6*a8*f1^2*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1*a6^2*a8*f1^2*f5*f8)/(a2^2*a4^2*a9) + (a3^2*a5*a8^2*f1^2*f5*f8)/
       (a2^2*a4^2*a7*a9) + (2*a1*a3*a6*a8^2*f1^2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^2*a6^2*a8^2*f1^2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
      (a2*a3*a5*a7*f3*f6*f8)/(a1^2*a6*a8) + (f1*f3*f6*f8)/a4 + 
      (2*a3*a5*f1*f3*f6*f8)/(a1*a4*a6) + (a5*a7*f1*f3*f6*f8)/(a1*a4*a8) + 
      (2*a3*a5^2*a7*f1*f3*f6*f8)/(a1^2*a4*a6*a8) + (2*a5*f1^2*f3*f6*f8)/
       (a2*a4^2) + (2*a3*a5^2*f1^2*f3*f6*f8)/(a1*a2*a4^2*a6) + 
      (a5^2*a7*f1^2*f3*f6*f8)/(a1*a2*a4^2*a8) + (a3*a5^3*a7*f1^2*f3*f6*f8)/
       (a1^2*a2*a4^2*a6*a8) + (a1*a8*f1^2*f3*f6*f8)/(a2*a4^2*a7) + 
      (a3*a5*a8*f1^2*f3*f6*f8)/(a2*a4^2*a6*a7) + (a3^2*a5^2*a7*f4*f6*f8)/
       (a1^2*a6*a8*a9) + (2*a3*a5*f1*f4*f6*f8)/(a2*a4*a9) + 
      (2*a3^2*a5^2*f1*f4*f6*f8)/(a1*a2*a4*a6*a9) + (2*a3*a5^2*a7*f1*f4*f6*f8)/
       (a1*a2*a4*a8*a9) + (2*a3^2*a5^3*a7*f1*f4*f6*f8)/
       (a1^2*a2*a4*a6*a8*a9) + (4*a3*a5^2*f1^2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3^2*a5^3*f1^2*f4*f6*f8)/(a1*a2^2*a4^2*a6*a9) + 
      (2*a1*a5*a6*f1^2*f4*f6*f8)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*a7*f1^2*f4*f6*f8)/(a1*a2^2*a4^2*a8*a9) + 
      (a3^2*a5^4*a7*f1^2*f4*f6*f8)/(a1^2*a2^2*a4^2*a6*a8*a9) + 
      (a5^2*a6*a7*f1^2*f4*f6*f8)/(a2^2*a4^2*a8*a9) + 
      (2*a1*a3*a5*a8*f1^2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a3^2*a5^2*a8*f1^2*f4*f6*f8)/(a2^2*a4^2*a6*a7*a9) + 
      (a1^2*a6*a8*f1^2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (a2*a3*a4*a9*f3*f7*f8)/(a1^2*a6*a8) + (a3*a9*f1*f3*f7*f8)/(a1*a6*a7) + 
      (a9*f1*f3*f7*f8)/(a1*a8) + (2*a3*a5*a9*f1*f3*f7*f8)/(a1^2*a6*a8) + 
      (a9*f1^2*f3*f7*f8)/(a2*a4*a7) + (a3*a5*a9*f1^2*f3*f7*f8)/
       (a1*a2*a4*a6*a7) + (a5*a9*f1^2*f3*f7*f8)/(a1*a2*a4*a8) + 
      (a3*a5^2*a9*f1^2*f3*f7*f8)/(a1^2*a2*a4*a6*a8) + 
      (a3^2*a4*a5*f4*f7*f8)/(a1^2*a6*a8) + (a3*f1*f4*f7*f8)/(a2*a7) + 
      (a3^2*a5*f1*f4*f7*f8)/(a1*a2*a6*a7) + (2*a3*a5*f1*f4*f7*f8)/
       (a1*a2*a8) + (2*a3^2*a5^2*f1*f4*f7*f8)/(a1^2*a2*a6*a8) + 
      (2*a3*a5*f1^2*f4*f7*f8)/(a2^2*a4*a7) + (a3^2*a5^2*f1^2*f4*f7*f8)/
       (a1*a2^2*a4*a6*a7) + (a1*a6*f1^2*f4*f7*f8)/(a2^2*a4*a7) + 
      (2*a3*a5^2*f1^2*f4*f7*f8)/(a1*a2^2*a4*a8) + (a3^2*a5^3*f1^2*f4*f7*f8)/
       (a1^2*a2^2*a4*a6*a8) + (a5*a6*f1^2*f4*f7*f8)/(a2^2*a4*a8), 
     (a3*a5*a7^2*f2*f5)/(a1^2*a9) + (a7*f1*f2*f5)/a1 + 
      (2*a3*a5^2*a7^2*f1*f2*f5)/(a1^2*a2*a4*a9) + (2*a5*a6*a7^2*f1*f2*f5)/
       (a1*a2*a4*a9) + (2*a3*a5*a7*a8*f1*f2*f5)/(a1*a2*a4*a9) + 
      (2*a6*a7*a8*f1*f2*f5)/(a2*a4*a9) + (a5*a7*f1^2*f2*f5)/(a1*a2*a4) + 
      (a6*a7*f1^2*f2*f5)/(a2*a3*a4) + (a8*f1^2*f2*f5)/(a2*a4) + 
      (a1*a6*a8*f1^2*f2*f5)/(a2*a3*a4*a5) + (a3*a5^3*a7^2*f1^2*f2*f5)/
       (a1^2*a2^2*a4^2*a9) + (2*a5^2*a6*a7^2*f1^2*f2*f5)/(a1*a2^2*a4^2*a9) + 
      (a5*a6^2*a7^2*f1^2*f2*f5)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a7*a8*f1^2*f2*f5)/(a1*a2^2*a4^2*a9) + 
      (4*a5*a6*a7*a8*f1^2*f2*f5)/(a2^2*a4^2*a9) + 
      (2*a1*a6^2*a7*a8*f1^2*f2*f5)/(a2^2*a3*a4^2*a9) + 
      (a3*a5*a8^2*f1^2*f2*f5)/(a2^2*a4^2*a9) + (2*a1*a6*a8^2*f1^2*f2*f5)/
       (a2^2*a4^2*a9) + (a1^2*a6^2*a8^2*f1^2*f2*f5)/(a2^2*a3*a4^2*a5*a9) + 
      (a5*a7^2*f1*f3*f5)/(a1*a4*a9) + (a7*a8*f1*f3*f5)/(a4*a9) + 
      (a7*f1^2*f3*f5)/(a3*a4) + (a1*a8*f1^2*f3*f5)/(a3*a4*a5) + 
      (a5^2*a7^2*f1^2*f3*f5)/(a1*a2*a4^2*a9) + (a5*a6*a7^2*f1^2*f3*f5)/
       (a2*a3*a4^2*a9) + (2*a5*a7*a8*f1^2*f3*f5)/(a2*a4^2*a9) + 
      (2*a1*a6*a7*a8*f1^2*f3*f5)/(a2*a3*a4^2*a9) + (a1*a8^2*f1^2*f3*f5)/
       (a2*a4^2*a9) + (a1^2*a6*a8^2*f1^2*f3*f5)/(a2*a3*a4^2*a5*a9) + 
      (a2*a5*a7^2*f2*f3*f6)/(a1^2*a6*a8) + (a7*f1*f2*f3*f6)/(a3*a4) + 
      (2*a5*a7*f1*f2*f3*f6)/(a1*a4*a6) + (a5*a7^2*f1*f2*f3*f6)/
       (a1*a3*a4*a8) + (2*a5^2*a7^2*f1*f2*f3*f6)/(a1^2*a4*a6*a8) + 
      (2*a5*a7*f1^2*f2*f3*f6)/(a2*a3*a4^2) + (2*a5^2*a7*f1^2*f2*f3*f6)/
       (a1*a2*a4^2*a6) + (a5^2*a7^2*f1^2*f2*f3*f6)/(a1*a2*a3*a4^2*a8) + 
      (a5^3*a7^2*f1^2*f2*f3*f6)/(a1^2*a2*a4^2*a6*a8) + 
      (a1*a8*f1^2*f2*f3*f6)/(a2*a3*a4^2) + (a5*a8*f1^2*f2*f3*f6)/
       (a2*a4^2*a6) + (a2*a7*f1*f3^2*f6)/(a3*a4*a6) + 
      (a2*a5*a7^2*f1*f3^2*f6)/(a1*a3*a4*a6*a8) + (2*a5*a7*f1^2*f3^2*f6)/
       (a3*a4^2*a6) + (a5^2*a7^2*f1^2*f3^2*f6)/(a1*a3*a4^2*a6*a8) + 
      (a1*a8*f1^2*f3^2*f6)/(a3*a4^2*a6) + (a3*a5^2*a7^2*f2*f4*f6)/
       (a1^2*a6*a8*a9) + (2*a5*a7*f1*f2*f4*f6)/(a2*a4*a9) + 
      (2*a3*a5^2*a7*f1*f2*f4*f6)/(a1*a2*a4*a6*a9) + (2*a5^2*a7^2*f1*f2*f4*f6)/
       (a1*a2*a4*a8*a9) + (2*a3*a5^3*a7^2*f1*f2*f4*f6)/
       (a1^2*a2*a4*a6*a8*a9) + (4*a5^2*a7*f1^2*f2*f4*f6)/(a2^2*a4^2*a9) + 
      (2*a3*a5^3*a7*f1^2*f2*f4*f6)/(a1*a2^2*a4^2*a6*a9) + 
      (2*a1*a5*a6*a7*f1^2*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (2*a5^3*a7^2*f1^2*f2*f4*f6)/(a1*a2^2*a4^2*a8*a9) + 
      (a3*a5^4*a7^2*f1^2*f2*f4*f6)/(a1^2*a2^2*a4^2*a6*a8*a9) + 
      (a5^2*a6*a7^2*f1^2*f2*f4*f6)/(a2^2*a3*a4^2*a8*a9) + 
      (2*a1*a5*a8*f1^2*f2*f4*f6)/(a2^2*a4^2*a9) + (a3*a5^2*a8*f1^2*f2*f4*f6)/
       (a2^2*a4^2*a6*a9) + (a1^2*a6*a8*f1^2*f2*f4*f6)/(a2^2*a3*a4^2*a9) + 
      (a5*a7*f1*f3*f4*f6)/(a4*a6*a9) + (a5^2*a7^2*f1*f3*f4*f6)/
       (a1*a4*a6*a8*a9) + (2*a1*a5*a7*f1^2*f3*f4*f6)/(a2*a3*a4^2*a9) + 
      (2*a5^2*a7*f1^2*f3*f4*f6)/(a2*a4^2*a6*a9) + (a5^2*a7^2*f1^2*f3*f4*f6)/
       (a2*a3*a4^2*a8*a9) + (a5^3*a7^2*f1^2*f3*f4*f6)/(a1*a2*a4^2*a6*a8*a9) + 
      (a1^2*a8*f1^2*f3*f4*f6)/(a2*a3*a4^2*a9) + (a1*a5*a8*f1^2*f3*f4*f6)/
       (a2*a4^2*a6*a9) + (a2*a4*a7*a9*f2*f3*f7)/(a1^2*a6*a8) + 
      (a9*f1*f2*f3*f7)/(a1*a6) + (a7*a9*f1*f2*f3*f7)/(a1*a3*a8) + 
      (2*a5*a7*a9*f1*f2*f3*f7)/(a1^2*a6*a8) + (a9*f1^2*f2*f3*f7)/(a2*a3*a4) + 
      (a5*a9*f1^2*f2*f3*f7)/(a1*a2*a4*a6) + (a5*a7*a9*f1^2*f2*f3*f7)/
       (a1*a2*a3*a4*a8) + (a5^2*a7*a9*f1^2*f2*f3*f7)/(a1^2*a2*a4*a6*a8) + 
      (a2*a7*a9*f1*f3^2*f7)/(a1*a3*a6*a8) + (a9*f1^2*f3^2*f7)/(a3*a4*a6) + 
      (a5*a7*a9*f1^2*f3^2*f7)/(a1*a3*a4*a6*a8) + (a3*a4*a5*a7*f2*f4*f7)/
       (a1^2*a6*a8) + (f1*f2*f4*f7)/a2 + (a3*a5*f1*f2*f4*f7)/(a1*a2*a6) + 
      (2*a5*a7*f1*f2*f4*f7)/(a1*a2*a8) + (2*a3*a5^2*a7*f1*f2*f4*f7)/
       (a1^2*a2*a6*a8) + (2*a5*f1^2*f2*f4*f7)/(a2^2*a4) + 
      (a3*a5^2*f1^2*f2*f4*f7)/(a1*a2^2*a4*a6) + (a1*a6*f1^2*f2*f4*f7)/
       (a2^2*a3*a4) + (2*a5^2*a7*f1^2*f2*f4*f7)/(a1*a2^2*a4*a8) + 
      (a3*a5^3*a7*f1^2*f2*f4*f7)/(a1^2*a2^2*a4*a6*a8) + 
      (a5*a6*a7*f1^2*f2*f4*f7)/(a2^2*a3*a4*a8) + (a5*a7*f1*f3*f4*f7)/
       (a1*a6*a8) + (a1*f1^2*f3*f4*f7)/(a2*a3*a4) + (a5*f1^2*f3*f4*f7)/
       (a2*a4*a6) + (a5*a7*f1^2*f3*f4*f7)/(a2*a3*a4*a8) + 
      (a5^2*a7*f1^2*f3*f4*f7)/(a1*a2*a4*a6*a8), 
     (a3*a5*f1*f2*f5*f7)/(a1*a2*a9) + (a6*f1*f2*f5*f7)/(a2*a9) + 
      (f1^2*f2*f5*f7)/(a2*a7) + (a1*a6*f1^2*f2*f5*f7)/(a2*a3*a5*a7) + 
      (a3*a5^2*f1^2*f2*f5*f7)/(a1*a2^2*a4*a9) + (2*a5*a6*f1^2*f2*f5*f7)/
       (a2^2*a4*a9) + (a1*a6^2*f1^2*f2*f5*f7)/(a2^2*a3*a4*a9) + 
      (a3*a5*a8*f1^2*f2*f5*f7)/(a2^2*a4*a7*a9) + (2*a1*a6*a8*f1^2*f2*f5*f7)/
       (a2^2*a4*a7*a9) + (a1^2*a6^2*a8*f1^2*f2*f5*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1*f1^2*f3*f5*f7)/(a3*a5*a7) + (a5*f1^2*f3*f5*f7)/(a2*a4*a9) + 
      (a1*a6*f1^2*f3*f5*f7)/(a2*a3*a4*a9) + (a1*a8*f1^2*f3*f5*f7)/
       (a2*a4*a7*a9) + (a1^2*a6*a8*f1^2*f3*f5*f7)/(a2*a3*a4*a5*a7*a9) + 
      (a5*f1*f2*f3*f6*f7)/(a1*a6*a8) + (a1*f1^2*f2*f3*f6*f7)/(a2*a3*a4*a7) + 
      (a5*f1^2*f2*f3*f6*f7)/(a2*a4*a6*a7) + (a5*f1^2*f2*f3*f6*f7)/
       (a2*a3*a4*a8) + (a5^2*f1^2*f2*f3*f6*f7)/(a1*a2*a4*a6*a8) + 
      (a1*f1^2*f3^2*f6*f7)/(a3*a4*a6*a7) + (a5*f1^2*f3^2*f6*f7)/
       (a3*a4*a6*a8) + (a5*f1*f2*f4*f6*f7)/(a2*a8*a9) + 
      (a3*a5^2*f1*f2*f4*f6*f7)/(a1*a2*a6*a8*a9) + (2*a1*a5*f1^2*f2*f4*f6*f7)/
       (a2^2*a4*a7*a9) + (a3*a5^2*f1^2*f2*f4*f6*f7)/(a2^2*a4*a6*a7*a9) + 
      (a1^2*a6*f1^2*f2*f4*f6*f7)/(a2^2*a3*a4*a7*a9) + 
      (2*a5^2*f1^2*f2*f4*f6*f7)/(a2^2*a4*a8*a9) + (a3*a5^3*f1^2*f2*f4*f6*f7)/
       (a1*a2^2*a4*a6*a8*a9) + (a1*a5*a6*f1^2*f2*f4*f6*f7)/
       (a2^2*a3*a4*a8*a9) + (a1^2*f1^2*f3*f4*f6*f7)/(a2*a3*a4*a7*a9) + 
      (a1*a5*f1^2*f3*f4*f6*f7)/(a2*a4*a6*a7*a9) + (a1*a5*f1^2*f3*f4*f6*f7)/
       (a2*a3*a4*a8*a9) + (a5^2*f1^2*f3*f4*f6*f7)/(a2*a4*a6*a8*a9) + 
      (a4*a9*f1*f2*f3*f7^2)/(a1*a6*a7*a8) + (a9*f1^2*f2*f3*f7^2)/
       (a2*a3*a7*a8) + (a5*a9*f1^2*f2*f3*f7^2)/(a1*a2*a6*a7*a8) + 
      (a9*f1^2*f3^2*f7^2)/(a3*a6*a7*a8) + (a4*f1*f2*f4*f7^2)/(a2*a7*a8) + 
      (a3*a4*a5*f1*f2*f4*f7^2)/(a1*a2*a6*a7*a8) + (2*a5*f1^2*f2*f4*f7^2)/
       (a2^2*a7*a8) + (a3*a5^2*f1^2*f2*f4*f7^2)/(a1*a2^2*a6*a7*a8) + 
      (a1*a6*f1^2*f2*f4*f7^2)/(a2^2*a3*a7*a8) + (a1*f1^2*f3*f4*f7^2)/
       (a2*a3*a7*a8) + (a5*f1^2*f3*f4*f7^2)/(a2*a6*a7*a8) + 
      (a3*a5*a7*f2*f5*f8)/(a1^2*a9) + (f1*f2*f5*f8)/a1 + 
      (2*a3*a5^2*a7*f1*f2*f5*f8)/(a1^2*a2*a4*a9) + (2*a5*a6*a7*f1*f2*f5*f8)/
       (a1*a2*a4*a9) + (2*a3*a5*a8*f1*f2*f5*f8)/(a1*a2*a4*a9) + 
      (2*a6*a8*f1*f2*f5*f8)/(a2*a4*a9) + (a5*f1^2*f2*f5*f8)/(a1*a2*a4) + 
      (a6*f1^2*f2*f5*f8)/(a2*a3*a4) + (a8*f1^2*f2*f5*f8)/(a2*a4*a7) + 
      (a1*a6*a8*f1^2*f2*f5*f8)/(a2*a3*a4*a5*a7) + (a3*a5^3*a7*f1^2*f2*f5*f8)/
       (a1^2*a2^2*a4^2*a9) + (2*a5^2*a6*a7*f1^2*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (a5*a6^2*a7*f1^2*f2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5^2*a8*f1^2*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
      (4*a5*a6*a8*f1^2*f2*f5*f8)/(a2^2*a4^2*a9) + 
      (2*a1*a6^2*a8*f1^2*f2*f5*f8)/(a2^2*a3*a4^2*a9) + 
      (a3*a5*a8^2*f1^2*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1*a6*a8^2*f1^2*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
      (a1^2*a6^2*a8^2*f1^2*f2*f5*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a5*a7*f1*f3*f5*f8)/(a1*a4*a9) + (a8*f1*f3*f5*f8)/(a4*a9) + 
      (f1^2*f3*f5*f8)/(a3*a4) + (a1*a8*f1^2*f3*f5*f8)/(a3*a4*a5*a7) + 
      (a5^2*a7*f1^2*f3*f5*f8)/(a1*a2*a4^2*a9) + (a5*a6*a7*f1^2*f3*f5*f8)/
       (a2*a3*a4^2*a9) + (2*a5*a8*f1^2*f3*f5*f8)/(a2*a4^2*a9) + 
      (2*a1*a6*a8*f1^2*f3*f5*f8)/(a2*a3*a4^2*a9) + (a1*a8^2*f1^2*f3*f5*f8)/
       (a2*a4^2*a7*a9) + (a1^2*a6*a8^2*f1^2*f3*f5*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (a2*a5*a7*f2*f3*f6*f8)/(a1^2*a6*a8) + (f1*f2*f3*f6*f8)/(a3*a4) + 
      (2*a5*f1*f2*f3*f6*f8)/(a1*a4*a6) + (a5*a7*f1*f2*f3*f6*f8)/
       (a1*a3*a4*a8) + (2*a5^2*a7*f1*f2*f3*f6*f8)/(a1^2*a4*a6*a8) + 
      (2*a5*f1^2*f2*f3*f6*f8)/(a2*a3*a4^2) + (2*a5^2*f1^2*f2*f3*f6*f8)/
       (a1*a2*a4^2*a6) + (a5^2*a7*f1^2*f2*f3*f6*f8)/(a1*a2*a3*a4^2*a8) + 
      (a5^3*a7*f1^2*f2*f3*f6*f8)/(a1^2*a2*a4^2*a6*a8) + 
      (a1*a8*f1^2*f2*f3*f6*f8)/(a2*a3*a4^2*a7) + (a5*a8*f1^2*f2*f3*f6*f8)/
       (a2*a4^2*a6*a7) + (a2*f1*f3^2*f6*f8)/(a3*a4*a6) + 
      (a2*a5*a7*f1*f3^2*f6*f8)/(a1*a3*a4*a6*a8) + (2*a5*f1^2*f3^2*f6*f8)/
       (a3*a4^2*a6) + (a5^2*a7*f1^2*f3^2*f6*f8)/(a1*a3*a4^2*a6*a8) + 
      (a1*a8*f1^2*f3^2*f6*f8)/(a3*a4^2*a6*a7) + (a3*a5^2*a7*f2*f4*f6*f8)/
       (a1^2*a6*a8*a9) + (2*a5*f1*f2*f4*f6*f8)/(a2*a4*a9) + 
      (2*a3*a5^2*f1*f2*f4*f6*f8)/(a1*a2*a4*a6*a9) + 
      (2*a5^2*a7*f1*f2*f4*f6*f8)/(a1*a2*a4*a8*a9) + 
      (2*a3*a5^3*a7*f1*f2*f4*f6*f8)/(a1^2*a2*a4*a6*a8*a9) + 
      (4*a5^2*f1^2*f2*f4*f6*f8)/(a2^2*a4^2*a9) + (2*a3*a5^3*f1^2*f2*f4*f6*f8)/
       (a1*a2^2*a4^2*a6*a9) + (2*a1*a5*a6*f1^2*f2*f4*f6*f8)/
       (a2^2*a3*a4^2*a9) + (2*a5^3*a7*f1^2*f2*f4*f6*f8)/
       (a1*a2^2*a4^2*a8*a9) + (a3*a5^4*a7*f1^2*f2*f4*f6*f8)/
       (a1^2*a2^2*a4^2*a6*a8*a9) + (a5^2*a6*a7*f1^2*f2*f4*f6*f8)/
       (a2^2*a3*a4^2*a8*a9) + (2*a1*a5*a8*f1^2*f2*f4*f6*f8)/
       (a2^2*a4^2*a7*a9) + (a3*a5^2*a8*f1^2*f2*f4*f6*f8)/
       (a2^2*a4^2*a6*a7*a9) + (a1^2*a6*a8*f1^2*f2*f4*f6*f8)/
       (a2^2*a3*a4^2*a7*a9) + (a5*f1*f3*f4*f6*f8)/(a4*a6*a9) + 
      (a5^2*a7*f1*f3*f4*f6*f8)/(a1*a4*a6*a8*a9) + (2*a1*a5*f1^2*f3*f4*f6*f8)/
       (a2*a3*a4^2*a9) + (2*a5^2*f1^2*f3*f4*f6*f8)/(a2*a4^2*a6*a9) + 
      (a5^2*a7*f1^2*f3*f4*f6*f8)/(a2*a3*a4^2*a8*a9) + 
      (a5^3*a7*f1^2*f3*f4*f6*f8)/(a1*a2*a4^2*a6*a8*a9) + 
      (a1^2*a8*f1^2*f3*f4*f6*f8)/(a2*a3*a4^2*a7*a9) + 
      (a1*a5*a8*f1^2*f3*f4*f6*f8)/(a2*a4^2*a6*a7*a9) + 
      (a2*a4*a9*f2*f3*f7*f8)/(a1^2*a6*a8) + (a9*f1*f2*f3*f7*f8)/(a1*a6*a7) + 
      (a9*f1*f2*f3*f7*f8)/(a1*a3*a8) + (2*a5*a9*f1*f2*f3*f7*f8)/
       (a1^2*a6*a8) + (a9*f1^2*f2*f3*f7*f8)/(a2*a3*a4*a7) + 
      (a5*a9*f1^2*f2*f3*f7*f8)/(a1*a2*a4*a6*a7) + (a5*a9*f1^2*f2*f3*f7*f8)/
       (a1*a2*a3*a4*a8) + (a5^2*a9*f1^2*f2*f3*f7*f8)/(a1^2*a2*a4*a6*a8) + 
      (a2*a9*f1*f3^2*f7*f8)/(a1*a3*a6*a8) + (a9*f1^2*f3^2*f7*f8)/
       (a3*a4*a6*a7) + (a5*a9*f1^2*f3^2*f7*f8)/(a1*a3*a4*a6*a8) + 
      (a3*a4*a5*f2*f4*f7*f8)/(a1^2*a6*a8) + (f1*f2*f4*f7*f8)/(a2*a7) + 
      (a3*a5*f1*f2*f4*f7*f8)/(a1*a2*a6*a7) + (2*a5*f1*f2*f4*f7*f8)/
       (a1*a2*a8) + (2*a3*a5^2*f1*f2*f4*f7*f8)/(a1^2*a2*a6*a8) + 
      (2*a5*f1^2*f2*f4*f7*f8)/(a2^2*a4*a7) + (a3*a5^2*f1^2*f2*f4*f7*f8)/
       (a1*a2^2*a4*a6*a7) + (a1*a6*f1^2*f2*f4*f7*f8)/(a2^2*a3*a4*a7) + 
      (2*a5^2*f1^2*f2*f4*f7*f8)/(a1*a2^2*a4*a8) + (a3*a5^3*f1^2*f2*f4*f7*f8)/
       (a1^2*a2^2*a4*a6*a8) + (a5*a6*f1^2*f2*f4*f7*f8)/(a2^2*a3*a4*a8) + 
      (a5*f1*f3*f4*f7*f8)/(a1*a6*a8) + (a1*f1^2*f3*f4*f7*f8)/(a2*a3*a4*a7) + 
      (a5*f1^2*f3*f4*f7*f8)/(a2*a4*a6*a7) + (a5*f1^2*f3*f4*f7*f8)/
       (a2*a3*a4*a8) + (a5^2*f1^2*f3*f4*f7*f8)/(a1*a2*a4*a6*a8), 
     (2*a1*a6*f1^2*f2^2*f5*f6*f7)/(a2*a3*a5*a7) + 
      (2*a1^2*a6^2*f1^2*f2^2*f5*f6*f7)/(a2*a3^2*a5^2*a7) + 
      (a6*f1^2*f2^2*f5*f6*f7)/(a2*a3*a8) + (a1*a6^2*f1^2*f2^2*f5*f6*f7)/
       (a2*a3^2*a5*a8) + (a5*a6*f1^2*f2^2*f5*f6*f7)/(a2^2*a4*a9) + 
      (2*a1*a6^2*f1^2*f2^2*f5*f6*f7)/(a2^2*a3*a4*a9) + 
      (a1^2*a6^3*f1^2*f2^2*f5*f6*f7)/(a2^2*a3^2*a4*a5*a9) + 
      (a1*a6*a8*f1^2*f2^2*f5*f6*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1^2*f2^2*f5*f6*f7)/(a2^2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^3*a8*f1^2*f2^2*f5*f6*f7)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (a1*a4*a6*a9*f1^2*f2^2*f5*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1*f1^2*f2*f3*f5*f6*f7)/(a3*a5*a7) + (4*a1^2*a6*f1^2*f2*f3*f5*f6*f7)/
       (a3^2*a5^2*a7) + (f1^2*f2*f3*f5*f6*f7)/(a3*a8) + 
      (2*a1*a6*f1^2*f2*f3*f5*f6*f7)/(a3^2*a5*a8) + 
      (2*a1*a6*f1^2*f2*f3*f5*f6*f7)/(a2*a3*a4*a9) + 
      (2*a1^2*a6^2*f1^2*f2*f3*f5*f6*f7)/(a2*a3^2*a4*a5*a9) + 
      (2*a1^2*a6*a8*f1^2*f2*f3*f5*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^2*a8*f1^2*f2*f3*f5*f6*f7)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1*a2*a4*a9*f1^2*f2*f3*f5*f6*f7)/(a3^2*a5^2*a7*a8) + 
      (2*a1^2*a2*f1^2*f3^2*f5*f6*f7)/(a3^2*a5^2*a7) + 
      (a1*a2*f1^2*f3^2*f5*f6*f7)/(a3^2*a5*a8) + (a1^2*a6*f1^2*f3^2*f5*f6*f7)/
       (a3^2*a4*a5*a9) + (a1^3*a6*a8*f1^2*f3^2*f5*f6*f7)/
       (a3^2*a4*a5^2*a7*a9) + (a1*a2^2*a4*a9*f1^2*f3^2*f5*f6*f7)/
       (a3^2*a5^2*a6*a7*a8) + (a1*a4*f1^2*f2*f4*f5*f6*f7)/(a3*a5*a7*a8) + 
      (a1*f1^2*f2*f4*f5*f6*f7)/(a2*a7*a9) + (a1^2*a6*f1^2*f2*f4*f5*f6*f7)/
       (a2*a3*a5*a7*a9) + (a1*a2*a4*f1^2*f3*f4*f5*f6*f7)/(a3*a5*a6*a7*a8) + 
      (a1^2*f1^2*f3*f4*f5*f6*f7)/(a3*a5*a7*a9) + (a1*f1^2*f2^2*f4*f6^2*f7)/
       (a2*a3*a7*a8) + (a1^2*a6*f1^2*f2^2*f4*f6^2*f7)/(a2*a3^2*a5*a7*a8) + 
      (a1*a5*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a3*a4*a7*a9) + 
      (a1^3*a6^2*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a3^2*a4*a5*a7*a9) + 
      (a5^2*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a4*a8*a9) + 
      (2*a1*a5*a6*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a3*a4*a8*a9) + 
      (a1^2*a6^2*f1^2*f2^2*f4*f6^2*f7)/(a2^2*a3^2*a4*a8*a9) + 
      (2*a1^2*f1^2*f2*f3*f4*f6^2*f7)/(a3^2*a5*a7*a8) + 
      (a1*f1^2*f2*f3*f4*f6^2*f7)/(a3*a6*a7*a8) + 
      (2*a1^2*f1^2*f2*f3*f4*f6^2*f7)/(a2*a3*a4*a7*a9) + 
      (2*a1^3*a6*f1^2*f2*f3*f4*f6^2*f7)/(a2*a3^2*a4*a5*a7*a9) + 
      (2*a1*a5*f1^2*f2*f3*f4*f6^2*f7)/(a2*a3*a4*a8*a9) + 
      (2*a1^2*a6*f1^2*f2*f3*f4*f6^2*f7)/(a2*a3^2*a4*a8*a9) + 
      (a1^2*a2*f1^2*f3^2*f4*f6^2*f7)/(a3^2*a5*a6*a7*a8) + 
      (a1^3*f1^2*f3^2*f4*f6^2*f7)/(a3^2*a4*a5*a7*a9) + 
      (a1^2*f1^2*f3^2*f4*f6^2*f7)/(a3^2*a4*a8*a9) + 
      (a1^2*f1^2*f2*f4^2*f6^2*f7)/(a2*a3*a7*a8*a9) + 
      (a1*a5*f1^2*f2*f4^2*f6^2*f7)/(a2*a6*a7*a8*a9) + 
      (a1^2*f1^2*f3*f4^2*f6^2*f7)/(a3*a6*a7*a8*a9) + (2*a6*f1^2*f2^2*f5*f7^2)/
       (a2^2*a7) + (4*a1*a6^2*f1^2*f2^2*f5*f7^2)/(a2^2*a3*a5*a7) + 
      (2*a1^2*a6^3*f1^2*f2^2*f5*f7^2)/(a2^2*a3^2*a5^2*a7) + 
      (3*a1*a6*a8*f1^2*f2^2*f5*f7^2)/(a2^2*a5*a7^2) + 
      (6*a1^2*a6^2*a8*f1^2*f2^2*f5*f7^2)/(a2^2*a3*a5^2*a7^2) + 
      (3*a1^3*a6^3*a8*f1^2*f2^2*f5*f7^2)/(a2^2*a3^2*a5^3*a7^2) + 
      (a3*a5*a6*a8*f1^2*f2^2*f5*f7^2)/(a2^3*a4*a7*a9) + 
      (3*a1*a6^2*a8*f1^2*f2^2*f5*f7^2)/(a2^3*a4*a7*a9) + 
      (3*a1^2*a6^3*a8*f1^2*f2^2*f5*f7^2)/(a2^3*a3*a4*a5*a7*a9) + 
      (a1^3*a6^4*a8*f1^2*f2^2*f5*f7^2)/(a2^3*a3^2*a4*a5^2*a7*a9) + 
      (a1*a3*a6*a8^2*f1^2*f2^2*f5*f7^2)/(a2^3*a4*a7^2*a9) + 
      (3*a1^2*a6^2*a8^2*f1^2*f2^2*f5*f7^2)/(a2^3*a4*a5*a7^2*a9) + 
      (3*a1^3*a6^3*a8^2*f1^2*f2^2*f5*f7^2)/(a2^3*a3*a4*a5^2*a7^2*a9) + 
      (a1^4*a6^4*a8^2*f1^2*f2^2*f5*f7^2)/(a2^3*a3^2*a4*a5^3*a7^2*a9) + 
      (3*a1*a4*a6*a9*f1^2*f2^2*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (3*a1^2*a4*a6^2*a9*f1^2*f2^2*f5*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (a4*a6*a9*f1^2*f2^2*f5*f7^2)/(a2*a3*a5*a7*a8) + 
      (a1*a4*a6^2*a9*f1^2*f2^2*f5*f7^2)/(a2*a3^2*a5^2*a7*a8) + 
      (a1*a4^2*a6*a9^2*f1^2*f2^2*f5*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (f1^2*f2*f3*f5*f7^2)/(a2*a7) + (5*a1*a6*f1^2*f2*f3*f5*f7^2)/
       (a2*a3*a5*a7) + (4*a1^2*a6^2*f1^2*f2*f3*f5*f7^2)/(a2*a3^2*a5^2*a7) + 
      (2*a1*a8*f1^2*f2*f3*f5*f7^2)/(a2*a5*a7^2) + 
      (8*a1^2*a6*a8*f1^2*f2*f3*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (6*a1^3*a6^2*a8*f1^2*f2*f3*f5*f7^2)/(a2*a3^2*a5^3*a7^2) + 
      (2*a1*a6*a8*f1^2*f2*f3*f5*f7^2)/(a2^2*a4*a7*a9) + 
      (4*a1^2*a6^2*a8*f1^2*f2*f3*f5*f7^2)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1^3*a6^3*a8*f1^2*f2*f3*f5*f7^2)/(a2^2*a3^2*a4*a5^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1^2*f2*f3*f5*f7^2)/(a2^2*a4*a5*a7^2*a9) + 
      (4*a1^3*a6^2*a8^2*f1^2*f2*f3*f5*f7^2)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1^4*a6^3*a8^2*f1^2*f2*f3*f5*f7^2)/(a2^2*a3^2*a4*a5^3*a7^2*a9) + 
      (4*a1*a4*a9*f1^2*f2*f3*f5*f7^2)/(a3*a5^2*a7^2) + 
      (6*a1^2*a4*a6*a9*f1^2*f2*f3*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a4*a9*f1^2*f2*f3*f5*f7^2)/(a3*a5*a7*a8) + 
      (2*a1*a4*a6*a9*f1^2*f2*f3*f5*f7^2)/(a3^2*a5^2*a7*a8) + 
      (2*a1*a2*a4^2*a9^2*f1^2*f2*f3*f5*f7^2)/(a3^2*a5^3*a7^2*a8) + 
      (a1*f1^2*f3^2*f5*f7^2)/(a3*a5*a7) + (2*a1^2*a6*f1^2*f3^2*f5*f7^2)/
       (a3^2*a5^2*a7) + (2*a1^2*a8*f1^2*f3^2*f5*f7^2)/(a3*a5^2*a7^2) + 
      (3*a1^3*a6*a8*f1^2*f3^2*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a1^2*a6*a8*f1^2*f3^2*f5*f7^2)/(a2*a3*a4*a5*a7*a9) + 
      (a1^3*a6^2*a8*f1^2*f3^2*f5*f7^2)/(a2*a3^2*a4*a5^2*a7*a9) + 
      (a1^3*a6*a8^2*f1^2*f3^2*f5*f7^2)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (a1^4*a6^2*a8^2*f1^2*f3^2*f5*f7^2)/(a2*a3^2*a4*a5^3*a7^2*a9) + 
      (3*a1^2*a2*a4*a9*f1^2*f3^2*f5*f7^2)/(a3^2*a5^3*a7^2) + 
      (a1*a2*a4*a9*f1^2*f3^2*f5*f7^2)/(a3*a5^2*a6*a7^2) + 
      (a1*a2*a4*a9*f1^2*f3^2*f5*f7^2)/(a3^2*a5^2*a7*a8) + 
      (a1*a2^2*a4^2*a9^2*f1^2*f3^2*f5*f7^2)/(a3^2*a5^3*a6*a7^2*a8) + 
      (2*a1*a4*f1^2*f2*f4*f5*f7^2)/(a2*a5*a7^2) + 
      (2*a1^2*a4*a6*f1^2*f2*f4*f5*f7^2)/(a2*a3*a5^2*a7^2) + 
      (a1*a3*a8*f1^2*f2*f4*f5*f7^2)/(a2^2*a7^2*a9) + 
      (2*a1^2*a6*a8*f1^2*f2*f4*f5*f7^2)/(a2^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8*f1^2*f2*f4*f5*f7^2)/(a2^2*a3*a5^2*a7^2*a9) + 
      (a1*a4^2*a9*f1^2*f2*f4*f5*f7^2)/(a3*a5^2*a7^2*a8) + 
      (2*a1^2*a4*f1^2*f3*f4*f5*f7^2)/(a3*a5^2*a7^2) + 
      (a1*a4*f1^2*f3*f4*f5*f7^2)/(a5*a6*a7^2) + (a1^2*a8*f1^2*f3*f4*f5*f7^2)/
       (a2*a5*a7^2*a9) + (a1^3*a6*a8*f1^2*f3*f4*f5*f7^2)/
       (a2*a3*a5^2*a7^2*a9) + (a1*a2*a4^2*a9*f1^2*f3*f4*f5*f7^2)/
       (a3*a5^2*a6*a7^2*a8) + (2*a1*f1^2*f2^2*f4*f6*f7^2)/(a2^2*a7^2) + 
      (4*a1^2*a6*f1^2*f2^2*f4*f6*f7^2)/(a2^2*a3*a5*a7^2) + 
      (2*a1^3*a6^2*f1^2*f2^2*f4*f6*f7^2)/(a2^2*a3^2*a5^2*a7^2) + 
      (a5*f1^2*f2^2*f4*f6*f7^2)/(a2^2*a7*a8) + (2*a1*a6*f1^2*f2^2*f4*f6*f7^2)/
       (a2^2*a3*a7*a8) + (a1^2*a6^2*f1^2*f2^2*f4*f6*f7^2)/
       (a2^2*a3^2*a5*a7*a8) + (a3*a5^2*f1^2*f2^2*f4*f6*f7^2)/
       (a2^3*a4*a7*a9) + (3*a1*a5*a6*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a4*a7*a9) + 
      (3*a1^2*a6^2*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a3*a4*a7*a9) + 
      (a1^3*a6^3*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a3^2*a4*a5*a7*a9) + 
      (a1*a3*a5*a8*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a4*a7^2*a9) + 
      (3*a1^2*a6*a8*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a4*a7^2*a9) + 
      (3*a1^3*a6^2*a8*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a3*a4*a5*a7^2*a9) + 
      (a1^4*a6^3*a8*f1^2*f2^2*f4*f6*f7^2)/(a2^3*a3^2*a4*a5^2*a7^2*a9) + 
      (a1*a4*a9*f1^2*f2^2*f4*f6*f7^2)/(a2*a3*a5*a7^2*a8) + 
      (a1^2*a4*a6*a9*f1^2*f2^2*f4*f6*f7^2)/(a2*a3^2*a5^2*a7^2*a8) + 
      (5*a1^2*f1^2*f2*f3*f4*f6*f7^2)/(a2*a3*a5*a7^2) + 
      (a1*f1^2*f2*f3*f4*f6*f7^2)/(a2*a6*a7^2) + 
      (4*a1^3*a6*f1^2*f2*f3*f4*f6*f7^2)/(a2*a3^2*a5^2*a7^2) + 
      (2*a1*f1^2*f2*f3*f4*f6*f7^2)/(a2*a3*a7*a8) + 
      (2*a1^2*a6*f1^2*f2*f3*f4*f6*f7^2)/(a2*a3^2*a5*a7*a8) + 
      (2*a1*a5*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a4*a7*a9) + 
      (4*a1^2*a6*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a3*a4*a7*a9) + 
      (2*a1^3*a6^2*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a3^2*a4*a5*a7*a9) + 
      (2*a1^2*a8*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a4*a7^2*a9) + 
      (4*a1^3*a6*a8*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a3*a4*a5*a7^2*a9) + 
      (2*a1^4*a6^2*a8*f1^2*f2*f3*f4*f6*f7^2)/(a2^2*a3^2*a4*a5^2*a7^2*a9) + 
      (2*a1^2*a4*a9*f1^2*f2*f3*f4*f6*f7^2)/(a3^2*a5^2*a7^2*a8) + 
      (a1*a4*a9*f1^2*f2*f3*f4*f6*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (2*a1^3*f1^2*f3^2*f4*f6*f7^2)/(a3^2*a5^2*a7^2) + 
      (a1^2*f1^2*f3^2*f4*f6*f7^2)/(a3*a5*a6*a7^2) + 
      (a1^2*f1^2*f3^2*f4*f6*f7^2)/(a3^2*a5*a7*a8) + 
      (a1^2*f1^2*f3^2*f4*f6*f7^2)/(a2*a3*a4*a7*a9) + 
      (a1^3*a6*f1^2*f3^2*f4*f6*f7^2)/(a2*a3^2*a4*a5*a7*a9) + 
      (a1^3*a8*f1^2*f3^2*f4*f6*f7^2)/(a2*a3*a4*a5*a7^2*a9) + 
      (a1^4*a6*a8*f1^2*f3^2*f4*f6*f7^2)/(a2*a3^2*a4*a5^2*a7^2*a9) + 
      (a1^2*a2*a4*a9*f1^2*f3^2*f4*f6*f7^2)/(a3^2*a5^2*a6*a7^2*a8) + 
      (a1^2*a4*f1^2*f2*f4^2*f6*f7^2)/(a2*a3*a5*a7^2*a8) + 
      (a1*a4*f1^2*f2*f4^2*f6*f7^2)/(a2*a6*a7^2*a8) + 
      (2*a1^2*f1^2*f2*f4^2*f6*f7^2)/(a2^2*a7^2*a9) + 
      (a1*a3*a5*f1^2*f2*f4^2*f6*f7^2)/(a2^2*a6*a7^2*a9) + 
      (a1^3*a6*f1^2*f2*f4^2*f6*f7^2)/(a2^2*a3*a5*a7^2*a9) + 
      (a1^2*a4*f1^2*f3*f4^2*f6*f7^2)/(a3*a5*a6*a7^2*a8) + 
      (a1^3*f1^2*f3*f4^2*f6*f7^2)/(a2*a3*a5*a7^2*a9) + 
      (a1^2*f1^2*f3*f4^2*f6*f7^2)/(a2*a6*a7^2*a9) + (a6*f1*f2^2*f5*f6*f8)/
       (a3*a5) + (a5*a6*a7*f1*f2^2*f5*f6*f8)/(a1*a2*a4*a9) + 
      (a6^2*a7*f1*f2^2*f5*f6*f8)/(a2*a3*a4*a9) + (a6*a8*f1*f2^2*f5*f6*f8)/
       (a2*a4*a9) + (a1*a6^2*a8*f1*f2^2*f5*f6*f8)/(a2*a3*a4*a5*a9) + 
      (2*a6*f1^2*f2^2*f5*f6*f8)/(a2*a3*a4) + (2*a1*a6^2*f1^2*f2^2*f5*f6*f8)/
       (a2*a3^2*a4*a5) + (2*a1*a6*a8*f1^2*f2^2*f5*f6*f8)/(a2*a3*a4*a5*a7) + 
      (2*a1^2*a6^2*a8*f1^2*f2^2*f5*f6*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (a5^2*a6*a7*f1^2*f2^2*f5*f6*f8)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7*f1^2*f2^2*f5*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (a1*a6^3*a7*f1^2*f2^2*f5*f6*f8)/(a2^2*a3^2*a4^2*a9) + 
      (2*a5*a6*a8*f1^2*f2^2*f5*f6*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8*f1^2*f2^2*f5*f6*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^3*a8*f1^2*f2^2*f5*f6*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (a1*a6*a8^2*f1^2*f2^2*f5*f6*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1^2*f2^2*f5*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1^3*a6^3*a8^2*f1^2*f2^2*f5*f6*f8)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a6*a9*f1^2*f2^2*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (a2*f1*f2*f3*f5*f6*f8)/(a3*a5) + (a6*a7*f1*f2*f3*f5*f6*f8)/(a3*a4*a9) + 
      (a1*a6*a8*f1*f2*f3*f5*f6*f8)/(a3*a4*a5*a9) + (2*f1^2*f2*f3*f5*f6*f8)/
       (a3*a4) + (4*a1*a6*f1^2*f2*f3*f5*f6*f8)/(a3^2*a4*a5) + 
      (2*a1*a8*f1^2*f2*f3*f5*f6*f8)/(a3*a4*a5*a7) + 
      (4*a1^2*a6*a8*f1^2*f2*f3*f5*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (2*a5*a6*a7*f1^2*f2*f3*f5*f6*f8)/(a2*a3*a4^2*a9) + 
      (2*a1*a6^2*a7*f1^2*f2*f3*f5*f6*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1*a6*a8*f1^2*f2*f3*f5*f6*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6^2*a8*f1^2*f2*f3*f5*f6*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (2*a1^2*a6*a8^2*f1^2*f2*f3*f5*f6*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (2*a1^3*a6^2*a8^2*f1^2*f2*f3*f5*f6*f8)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1*a2*a9*f1^2*f2*f3*f5*f6*f8)/(a3^2*a5^2*a7) + 
      (2*a1*a2*f1^2*f3^2*f5*f6*f8)/(a3^2*a4*a5) + 
      (2*a1^2*a2*a8*f1^2*f3^2*f5*f6*f8)/(a3^2*a4*a5^2*a7) + 
      (a1*a6*a7*f1^2*f3^2*f5*f6*f8)/(a3^2*a4^2*a9) + 
      (2*a1^2*a6*a8*f1^2*f3^2*f5*f6*f8)/(a3^2*a4^2*a5*a9) + 
      (a1^3*a6*a8^2*f1^2*f3^2*f5*f6*f8)/(a3^2*a4^2*a5^2*a7*a9) + 
      (a1*a2^2*a9*f1^2*f3^2*f5*f6*f8)/(a3^2*a5^2*a6*a7) + 
      (a1*f1^2*f2*f4*f5*f6*f8)/(a3*a5*a7) + (a5*f1^2*f2*f4*f5*f6*f8)/
       (a2*a4*a9) + (a1*a6*f1^2*f2*f4*f5*f6*f8)/(a2*a3*a4*a9) + 
      (a1*a8*f1^2*f2*f4*f5*f6*f8)/(a2*a4*a7*a9) + 
      (a1^2*a6*a8*f1^2*f2*f4*f5*f6*f8)/(a2*a3*a4*a5*a7*a9) + 
      (a1*a2*f1^2*f3*f4*f5*f6*f8)/(a3*a5*a6*a7) + (a1*f1^2*f3*f4*f5*f6*f8)/
       (a3*a4*a9) + (a1^2*a8*f1^2*f3*f4*f5*f6*f8)/(a3*a4*a5*a7*a9) + 
      (a5*f1*f2^2*f4*f6^2*f8)/(a2*a4*a9) + (a1*a6*f1*f2^2*f4*f6^2*f8)/
       (a2*a3*a4*a9) + (a5^2*a7*f1*f2^2*f4*f6^2*f8)/(a1*a2*a4*a8*a9) + 
      (a5*a6*a7*f1*f2^2*f4*f6^2*f8)/(a2*a3*a4*a8*a9) + 
      (a1*f1^2*f2^2*f4*f6^2*f8)/(a2*a3*a4*a7) + 
      (a1^2*a6*f1^2*f2^2*f4*f6^2*f8)/(a2*a3^2*a4*a5*a7) + 
      (a5*f1^2*f2^2*f4*f6^2*f8)/(a2*a3*a4*a8) + (a1*a6*f1^2*f2^2*f4*f6^2*f8)/
       (a2*a3^2*a4*a8) + (2*a5^2*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a4^2*a9) + 
      (4*a1*a5*a6*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3*a4^2*a9) + 
      (2*a1^2*a6^2*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3^2*a4^2*a9) + 
      (a5^3*a7*f1^2*f2^2*f4*f6^2*f8)/(a1*a2^2*a4^2*a8*a9) + 
      (2*a5^2*a6*a7*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3*a4^2*a8*a9) + 
      (a1*a5*a6^2*a7*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3^2*a4^2*a8*a9) + 
      (a1*a5*a8*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3*a4^2*a7*a9) + 
      (a1^3*a6^2*a8*f1^2*f2^2*f4*f6^2*f8)/(a2^2*a3^2*a4^2*a5*a7*a9) + 
      (a1*f1*f2*f3*f4*f6^2*f8)/(a3*a4*a9) + (a5*a7*f1*f2*f3*f4*f6^2*f8)/
       (a3*a4*a8*a9) + (2*a1^2*f1^2*f2*f3*f4*f6^2*f8)/(a3^2*a4*a5*a7) + 
      (a1*f1^2*f2*f3*f4*f6^2*f8)/(a3*a4*a6*a7) + (2*a1*f1^2*f2*f3*f4*f6^2*f8)/
       (a3^2*a4*a8) + (a5*f1^2*f2*f3*f4*f6^2*f8)/(a3*a4*a6*a8) + 
      (4*a1*a5*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3*a4^2*a9) + 
      (4*a1^2*a6*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3^2*a4^2*a9) + 
      (2*a5^2*a7*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3*a4^2*a8*a9) + 
      (2*a1*a5*a6*a7*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3^2*a4^2*a8*a9) + 
      (2*a1^2*a8*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3*a4^2*a7*a9) + 
      (2*a1^3*a6*a8*f1^2*f2*f3*f4*f6^2*f8)/(a2*a3^2*a4^2*a5*a7*a9) + 
      (a1^2*a2*f1^2*f3^2*f4*f6^2*f8)/(a3^2*a4*a5*a6*a7) + 
      (a1*a2*f1^2*f3^2*f4*f6^2*f8)/(a3^2*a4*a6*a8) + 
      (2*a1^2*f1^2*f3^2*f4*f6^2*f8)/(a3^2*a4^2*a9) + 
      (a1*a5*a7*f1^2*f3^2*f4*f6^2*f8)/(a3^2*a4^2*a8*a9) + 
      (a1^3*a8*f1^2*f3^2*f4*f6^2*f8)/(a3^2*a4^2*a5*a7*a9) + 
      (a1^2*f1^2*f2*f4^2*f6^2*f8)/(a2*a3*a4*a7*a9) + 
      (a1*a5*f1^2*f2*f4^2*f6^2*f8)/(a2*a4*a6*a7*a9) + 
      (a1*a5*f1^2*f2*f4^2*f6^2*f8)/(a2*a3*a4*a8*a9) + 
      (a5^2*f1^2*f2*f4^2*f6^2*f8)/(a2*a4*a6*a8*a9) + 
      (a1^2*f1^2*f3*f4^2*f6^2*f8)/(a3*a4*a6*a7*a9) + 
      (a1*a5*f1^2*f3*f4^2*f6^2*f8)/(a3*a4*a6*a8*a9) + 
      (2*a6*f1*f2^2*f5*f7*f8)/(a1*a2) + (2*a6^2*f1*f2^2*f5*f7*f8)/
       (a2*a3*a5) + (4*a6*a8*f1*f2^2*f5*f7*f8)/(a2*a5*a7) + 
      (4*a1*a6^2*a8*f1*f2^2*f5*f7*f8)/(a2*a3*a5^2*a7) + 
      (2*a3*a5*a6*a8*f1*f2^2*f5*f7*f8)/(a1*a2^2*a4*a9) + 
      (4*a6^2*a8*f1*f2^2*f5*f7*f8)/(a2^2*a4*a9) + 
      (2*a1*a6^3*a8*f1*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5*a9) + 
      (2*a3*a6*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6^2*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a4*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^2*f1*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7*a9) + 
      (2*a4*a6*a9*f1*f2^2*f5*f7*f8)/(a3*a5^2*a7) + 
      (2*a5*a6*f1^2*f2^2*f5*f7*f8)/(a1*a2^2*a4) + (4*a6^2*f1^2*f2^2*f5*f7*f8)/
       (a2^2*a3*a4) + (2*a1*a6^3*f1^2*f2^2*f5*f7*f8)/(a2^2*a3^2*a4*a5) + 
      (8*a6*a8*f1^2*f2^2*f5*f7*f8)/(a2^2*a4*a7) + 
      (16*a1*a6^2*a8*f1^2*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5*a7) + 
      (8*a1^2*a6^3*a8*f1^2*f2^2*f5*f7*f8)/(a2^2*a3^2*a4*a5^2*a7) + 
      (6*a1*a6*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^2*a4*a5*a7^2) + 
      (12*a1^2*a6^2*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7^2) + 
      (6*a1^3*a6^3*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^2*a3^2*a4*a5^3*a7^2) + 
      (2*a3*a5^2*a6*a8*f1^2*f2^2*f5*f7*f8)/(a1*a2^3*a4^2*a9) + 
      (6*a5*a6^2*a8*f1^2*f2^2*f5*f7*f8)/(a2^3*a4^2*a9) + 
      (6*a1*a6^3*a8*f1^2*f2^2*f5*f7*f8)/(a2^3*a3*a4^2*a9) + 
      (2*a1^2*a6^4*a8*f1^2*f2^2*f5*f7*f8)/(a2^3*a3^2*a4^2*a5*a9) + 
      (4*a3*a5*a6*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^3*a4^2*a7*a9) + 
      (12*a1*a6^2*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^3*a4^2*a7*a9) + 
      (12*a1^2*a6^3*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^3*a3*a4^2*a5*a7*a9) + 
      (4*a1^3*a6^4*a8^2*f1^2*f2^2*f5*f7*f8)/(a2^3*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1*a3*a6*a8^3*f1^2*f2^2*f5*f7*f8)/(a2^3*a4^2*a7^2*a9) + 
      (6*a1^2*a6^2*a8^3*f1^2*f2^2*f5*f7*f8)/(a2^3*a4^2*a5*a7^2*a9) + 
      (6*a1^3*a6^3*a8^3*f1^2*f2^2*f5*f7*f8)/(a2^3*a3*a4^2*a5^2*a7^2*a9) + 
      (2*a1^4*a6^4*a8^3*f1^2*f2^2*f5*f7*f8)/(a2^3*a3^2*a4^2*a5^3*a7^2*a9) + 
      (4*a6*a9*f1^2*f2^2*f5*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a6^2*a9*f1^2*f2^2*f5*f7*f8)/(a2*a3^2*a5^2*a7) + 
      (6*a1*a6*a8*a9*f1^2*f2^2*f5*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (6*a1^2*a6^2*a8*a9*f1^2*f2^2*f5*f7*f8)/(a2*a3^2*a5^3*a7^2) + 
      (2*a1*a4*a6*a9^2*f1^2*f2^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (f1*f2*f3*f5*f7*f8)/a1 + (2*a6*f1*f2*f3*f5*f7*f8)/(a3*a5) + 
      (2*a8*f1*f2*f3*f5*f7*f8)/(a5*a7) + (4*a1*a6*a8*f1*f2*f3*f5*f7*f8)/
       (a3*a5^2*a7) + (2*a6*a8*f1*f2*f3*f5*f7*f8)/(a2*a4*a9) + 
      (2*a1*a6^2*a8*f1*f2*f3*f5*f7*f8)/(a2*a3*a4*a5*a9) + 
      (2*a1*a6*a8^2*f1*f2*f3*f5*f7*f8)/(a2*a4*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7*a9) + 
      (2*a2*a4*a9*f1*f2*f3*f5*f7*f8)/(a3*a5^2*a7) + (a5*f1^2*f2*f3*f5*f7*f8)/
       (a1*a2*a4) + (5*a6*f1^2*f2*f3*f5*f7*f8)/(a2*a3*a4) + 
      (4*a1*a6^2*f1^2*f2*f3*f5*f7*f8)/(a2*a3^2*a4*a5) + 
      (5*a8*f1^2*f2*f3*f5*f7*f8)/(a2*a4*a7) + 
      (21*a1*a6*a8*f1^2*f2*f3*f5*f7*f8)/(a2*a3*a4*a5*a7) + 
      (16*a1^2*a6^2*a8*f1^2*f2*f3*f5*f7*f8)/(a2*a3^2*a4*a5^2*a7) + 
      (4*a1*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2*a4*a5*a7^2) + 
      (16*a1^2*a6*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2*a3*a4*a5^2*a7^2) + 
      (12*a1^3*a6^2*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2*a3^2*a4*a5^3*a7^2) + 
      (4*a5*a6*a8*f1^2*f2*f3*f5*f7*f8)/(a2^2*a4^2*a9) + 
      (8*a1*a6^2*a8*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3*a4^2*a9) + 
      (4*a1^2*a6^3*a8*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3^2*a4^2*a5*a9) + 
      (8*a1*a6*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2^2*a4^2*a7*a9) + 
      (16*a1^2*a6^2*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (8*a1^3*a6^3*a8^2*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3^2*a4^2*a5^2*a7*a9) + 
      (4*a1^2*a6*a8^3*f1^2*f2*f3*f5*f7*f8)/(a2^2*a4^2*a5*a7^2*a9) + 
      (8*a1^3*a6^2*a8^3*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (4*a1^4*a6^3*a8^3*f1^2*f2*f3*f5*f7*f8)/(a2^2*a3^2*a4^2*a5^3*a7^2*a9) + 
      (5*a9*f1^2*f2*f3*f5*f7*f8)/(a3*a5*a7) + 
      (8*a1*a6*a9*f1^2*f2*f3*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (8*a1*a8*a9*f1^2*f2*f3*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (12*a1^2*a6*a8*a9*f1^2*f2*f3*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (4*a1*a2*a4*a9^2*f1^2*f2*f3*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (f1^2*f3^2*f5*f7*f8)/(a3*a4) + (2*a1*a6*f1^2*f3^2*f5*f7*f8)/
       (a3^2*a4*a5) + (5*a1*a8*f1^2*f3^2*f5*f7*f8)/(a3*a4*a5*a7) + 
      (8*a1^2*a6*a8*f1^2*f3^2*f5*f7*f8)/(a3^2*a4*a5^2*a7) + 
      (4*a1^2*a8^2*f1^2*f3^2*f5*f7*f8)/(a3*a4*a5^2*a7^2) + 
      (6*a1^3*a6*a8^2*f1^2*f3^2*f5*f7*f8)/(a3^2*a4*a5^3*a7^2) + 
      (2*a1*a6*a8*f1^2*f3^2*f5*f7*f8)/(a2*a3*a4^2*a9) + 
      (2*a1^2*a6^2*a8*f1^2*f3^2*f5*f7*f8)/(a2*a3^2*a4^2*a5*a9) + 
      (4*a1^2*a6*a8^2*f1^2*f3^2*f5*f7*f8)/(a2*a3*a4^2*a5*a7*a9) + 
      (4*a1^3*a6^2*a8^2*f1^2*f3^2*f5*f7*f8)/(a2*a3^2*a4^2*a5^2*a7*a9) + 
      (2*a1^3*a6*a8^3*f1^2*f3^2*f5*f7*f8)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (2*a1^4*a6^2*a8^3*f1^2*f3^2*f5*f7*f8)/(a2*a3^2*a4^2*a5^3*a7^2*a9) + 
      (4*a1*a2*a9*f1^2*f3^2*f5*f7*f8)/(a3^2*a5^2*a7) + 
      (a2*a9*f1^2*f3^2*f5*f7*f8)/(a3*a5*a6*a7) + 
      (6*a1^2*a2*a8*a9*f1^2*f3^2*f5*f7*f8)/(a3^2*a5^3*a7^2) + 
      (2*a1*a2*a8*a9*f1^2*f3^2*f5*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*a1*a2^2*a4*a9^2*f1^2*f3^2*f5*f7*f8)/(a3^2*a5^3*a6*a7^2) + 
      (a4*f1*f2*f4*f5*f7*f8)/(a5*a7) + (a3*a8*f1*f2*f4*f5*f7*f8)/(a2*a7*a9) + 
      (a1*a6*a8*f1*f2*f4*f5*f7*f8)/(a2*a5*a7*a9) + (2*f1^2*f2*f4*f5*f7*f8)/
       (a2*a7) + (2*a1*a6*f1^2*f2*f4*f5*f7*f8)/(a2*a3*a5*a7) + 
      (4*a1*a8*f1^2*f2*f4*f5*f7*f8)/(a2*a5*a7^2) + 
      (4*a1^2*a6*a8*f1^2*f2*f4*f5*f7*f8)/(a2*a3*a5^2*a7^2) + 
      (2*a3*a5*a8*f1^2*f2*f4*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6*a8*f1^2*f2*f4*f5*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1^2*f2*f4*f5*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (2*a1*a3*a8^2*f1^2*f2*f4*f5*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (4*a1^2*a6*a8^2*f1^2*f2*f4*f5*f7*f8)/(a2^2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6^2*a8^2*f1^2*f2*f4*f5*f7*f8)/(a2^2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a4*a9*f1^2*f2*f4*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*f1^2*f3*f4*f5*f7*f8)/(a3*a5*a7) + (f1^2*f3*f4*f5*f7*f8)/(a6*a7) + 
      (4*a1^2*a8*f1^2*f3*f4*f5*f7*f8)/(a3*a5^2*a7^2) + 
      (2*a1*a8*f1^2*f3*f4*f5*f7*f8)/(a5*a6*a7^2) + 
      (2*a1*a8*f1^2*f3*f4*f5*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1^2*f3*f4*f5*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (2*a1^2*a8^2*f1^2*f3*f4*f5*f7*f8)/(a2*a4*a5*a7^2*a9) + 
      (2*a1^3*a6*a8^2*f1^2*f3*f4*f5*f7*f8)/(a2*a3*a4*a5^2*a7^2*a9) + 
      (2*a1*a2*a4*a9*f1^2*f3*f4*f5*f7*f8)/(a3*a5^2*a6*a7^2) + 
      (2*f1*f2^2*f4*f6*f7*f8)/(a2*a7) + (2*a1*a6*f1*f2^2*f4*f6*f7*f8)/
       (a2*a3*a5*a7) + (a5*f1*f2^2*f4*f6*f7*f8)/(a1*a2*a8) + 
      (a6*f1*f2^2*f4*f6*f7*f8)/(a2*a3*a8) + (2*a3*a5^2*f1*f2^2*f4*f6*f7*f8)/
       (a1*a2^2*a4*a9) + (4*a5*a6*f1*f2^2*f4*f6*f7*f8)/(a2^2*a4*a9) + 
      (2*a1*a6^2*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a9) + 
      (2*a3*a5*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (4*a1*a6*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a1^2*a6^2*a8*f1*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7*a9) + 
      (5*a5*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7) + 
      (10*a1*a6*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a7) + 
      (5*a1^2*a6^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3^2*a4*a5*a7) + 
      (a5^2*f1^2*f2^2*f4*f6*f7*f8)/(a1*a2^2*a4*a8) + 
      (2*a5*a6*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a8) + 
      (a1*a6^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3^2*a4*a8) + 
      (4*a1*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a4*a7^2) + 
      (8*a1^2*a6*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3*a4*a5*a7^2) + 
      (4*a1^3*a6^2*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^2*a3^2*a4*a5^2*a7^2) + 
      (2*a3*a5^3*f1^2*f2^2*f4*f6*f7*f8)/(a1*a2^3*a4^2*a9) + 
      (6*a5^2*a6*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a4^2*a9) + 
      (6*a1*a5*a6^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3*a4^2*a9) + 
      (2*a1^2*a6^3*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3^2*a4^2*a9) + 
      (4*a3*a5^2*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a4^2*a7*a9) + 
      (12*a1*a5*a6*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a4^2*a7*a9) + 
      (12*a1^2*a6^2*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3*a4^2*a7*a9) + 
      (4*a1^3*a6^3*a8*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3^2*a4^2*a5*a7*a9) + 
      (2*a1*a3*a5*a8^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a4^2*a7^2*a9) + 
      (6*a1^2*a6*a8^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a4^2*a7^2*a9) + 
      (6*a1^3*a6^2*a8^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3*a4^2*a5*a7^2*a9) + 
      (2*a1^4*a6^3*a8^2*f1^2*f2^2*f4*f6*f7*f8)/(a2^3*a3^2*a4^2*a5^2*a7^2*
        a9) + (2*a1*a9*f1^2*f2^2*f4*f6*f7*f8)/(a2*a3*a5*a7^2) + 
      (2*a1^2*a6*a9*f1^2*f2^2*f4*f6*f7*f8)/(a2*a3^2*a5^2*a7^2) + 
      (a9*f1^2*f2^2*f4*f6*f7*f8)/(a2*a3*a7*a8) + 
      (a1*a6*a9*f1^2*f2^2*f4*f6*f7*f8)/(a2*a3^2*a5*a7*a8) + 
      (2*a1*f1*f2*f3*f4*f6*f7*f8)/(a3*a5*a7) + (f1*f2*f3*f4*f6*f7*f8)/
       (a6*a7) + (f1*f2*f3*f4*f6*f7*f8)/(a3*a8) + (2*a5*f1*f2*f3*f4*f6*f7*f8)/
       (a2*a4*a9) + (2*a1*a6*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a9) + 
      (2*a1*a8*f1*f2*f3*f4*f6*f7*f8)/(a2*a4*a7*a9) + 
      (2*a1^2*a6*a8*f1*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7*a9) + 
      (12*a1*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a7) + 
      (2*a5*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a4*a6*a7) + 
      (10*a1^2*a6*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3^2*a4*a5*a7) + 
      (2*a5*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a8) + 
      (2*a1*a6*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3^2*a4*a8) + 
      (10*a1^2*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3*a4*a5*a7^2) + 
      (2*a1*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a4*a6*a7^2) + 
      (8*a1^3*a6*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2*a3^2*a4*a5^2*a7^2) + 
      (4*a5^2*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a4^2*a9) + 
      (8*a1*a5*a6*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3*a4^2*a9) + 
      (4*a1^2*a6^2*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3^2*a4^2*a9) + 
      (8*a1*a5*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a4^2*a7*a9) + 
      (16*a1^2*a6*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3*a4^2*a7*a9) + 
      (8*a1^3*a6^2*a8*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3^2*a4^2*a5*a7*a9) + 
      (4*a1^2*a8^2*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a4^2*a7^2*a9) + 
      (8*a1^3*a6*a8^2*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3*a4^2*a5*a7^2*a9) + 
      (4*a1^4*a6^2*a8^2*f1^2*f2*f3*f4*f6*f7*f8)/(a2^2*a3^2*a4^2*a5^2*a7^2*
        a9) + (4*a1^2*a9*f1^2*f2*f3*f4*f6*f7*f8)/(a3^2*a5^2*a7^2) + 
      (2*a1*a9*f1^2*f2*f3*f4*f6*f7*f8)/(a3*a5*a6*a7^2) + 
      (2*a1*a9*f1^2*f2*f3*f4*f6*f7*f8)/(a3^2*a5*a7*a8) + 
      (a9*f1^2*f2*f3*f4*f6*f7*f8)/(a3*a6*a7*a8) + 
      (5*a1^2*f1^2*f3^2*f4*f6*f7*f8)/(a3^2*a4*a5*a7) + 
      (2*a1*f1^2*f3^2*f4*f6*f7*f8)/(a3*a4*a6*a7) + (a1*f1^2*f3^2*f4*f6*f7*f8)/
       (a3^2*a4*a8) + (4*a1^3*a8*f1^2*f3^2*f4*f6*f7*f8)/(a3^2*a4*a5^2*a7^2) + 
      (2*a1^2*a8*f1^2*f3^2*f4*f6*f7*f8)/(a3*a4*a5*a6*a7^2) + 
      (2*a1*a5*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3*a4^2*a9) + 
      (2*a1^2*a6*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3^2*a4^2*a9) + 
      (4*a1^2*a8*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3*a4^2*a7*a9) + 
      (4*a1^3*a6*a8*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3^2*a4^2*a5*a7*a9) + 
      (2*a1^3*a8^2*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3*a4^2*a5*a7^2*a9) + 
      (2*a1^4*a6*a8^2*f1^2*f3^2*f4*f6*f7*f8)/(a2*a3^2*a4^2*a5^2*a7^2*a9) + 
      (2*a1^2*a2*a9*f1^2*f3^2*f4*f6*f7*f8)/(a3^2*a5^2*a6*a7^2) + 
      (a1*a2*a9*f1^2*f3^2*f4*f6*f7*f8)/(a3^2*a5*a6*a7*a8) + 
      (a1*f1*f2*f4^2*f6*f7*f8)/(a2*a7*a9) + (a3*a5*f1*f2*f4^2*f6*f7*f8)/
       (a2*a6*a7*a9) + (2*a1^2*f1^2*f2*f4^2*f6*f7*f8)/(a2*a3*a5*a7^2) + 
      (2*a1*f1^2*f2*f4^2*f6*f7*f8)/(a2*a6*a7^2) + (a1*f1^2*f2*f4^2*f6*f7*f8)/
       (a2*a3*a7*a8) + (a5*f1^2*f2*f4^2*f6*f7*f8)/(a2*a6*a7*a8) + 
      (4*a1*a5*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a4*a7*a9) + 
      (2*a3*a5^2*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a4*a6*a7*a9) + 
      (2*a1^2*a6*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a3*a4*a7*a9) + 
      (4*a1^2*a8*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a4*a7^2*a9) + 
      (2*a1*a3*a5*a8*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a4*a6*a7^2*a9) + 
      (2*a1^3*a6*a8*f1^2*f2*f4^2*f6*f7*f8)/(a2^2*a3*a4*a5*a7^2*a9) + 
      (2*a1^2*f1^2*f3*f4^2*f6*f7*f8)/(a3*a5*a6*a7^2) + 
      (a1*f1^2*f3*f4^2*f6*f7*f8)/(a3*a6*a7*a8) + 
      (2*a1^2*f1^2*f3*f4^2*f6*f7*f8)/(a2*a3*a4*a7*a9) + 
      (2*a1*a5*f1^2*f3*f4^2*f6*f7*f8)/(a2*a4*a6*a7*a9) + 
      (2*a1^3*a8*f1^2*f3*f4^2*f6*f7*f8)/(a2*a3*a4*a5*a7^2*a9) + 
      (2*a1^2*a8*f1^2*f3*f4^2*f6*f7*f8)/(a2*a4*a6*a7^2*a9) + 
      (a6*a8*f2^2*f5*f8^2)/(a1*a5) + (a3*a5*a6*a7*a8*f2^2*f5*f8^2)/
       (a1^2*a2*a4*a9) + (a6^2*a7*a8*f2^2*f5*f8^2)/(a1*a2*a4*a9) + 
      (a3*a6*a8^2*f2^2*f5*f8^2)/(a1*a2*a4*a9) + (a6^2*a8^2*f2^2*f5*f8^2)/
       (a2*a4*a5*a9) + (4*a6*a8*f1*f2^2*f5*f8^2)/(a1*a2*a4) + 
      (4*a6^2*a8*f1*f2^2*f5*f8^2)/(a2*a3*a4*a5) + (4*a6*a8^2*f1*f2^2*f5*f8^2)/
       (a2*a4*a5*a7) + (4*a1*a6^2*a8^2*f1*f2^2*f5*f8^2)/(a2*a3*a4*a5^2*a7) + 
      (2*a3*a5^2*a6*a7*a8*f1*f2^2*f5*f8^2)/(a1^2*a2^2*a4^2*a9) + 
      (4*a5*a6^2*a7*a8*f1*f2^2*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a6^3*a7*a8*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a9) + 
      (4*a3*a5*a6*a8^2*f1*f2^2*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (8*a6^2*a8^2*f1*f2^2*f5*f8^2)/(a2^2*a4^2*a9) + 
      (4*a1*a6^3*a8^2*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5*a9) + 
      (2*a3*a6*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6^2*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^3*a8^3*f1*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
      (2*a6*a8*a9*f1*f2^2*f5*f8^2)/(a3*a5^2*a7) + 
      (3*a5*a6*a8*f1^2*f2^2*f5*f8^2)/(a1*a2^2*a4^2) + 
      (6*a6^2*a8*f1^2*f2^2*f5*f8^2)/(a2^2*a3*a4^2) + 
      (3*a1*a6^3*a8*f1^2*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5) + 
      (6*a6*a8^2*f1^2*f2^2*f5*f8^2)/(a2^2*a4^2*a7) + 
      (12*a1*a6^2*a8^2*f1^2*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5*a7) + 
      (6*a1^2*a6^3*a8^2*f1^2*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7) + 
      (3*a1*a6*a8^3*f1^2*f2^2*f5*f8^2)/(a2^2*a4^2*a5*a7^2) + 
      (6*a1^2*a6^2*a8^3*f1^2*f2^2*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2) + 
      (3*a1^3*a6^3*a8^3*f1^2*f2^2*f5*f8^2)/(a2^2*a3^2*a4^2*a5^3*a7^2) + 
      (a3*a5^3*a6*a7*a8*f1^2*f2^2*f5*f8^2)/(a1^2*a2^3*a4^3*a9) + 
      (3*a5^2*a6^2*a7*a8*f1^2*f2^2*f5*f8^2)/(a1*a2^3*a4^3*a9) + 
      (3*a5*a6^3*a7*a8*f1^2*f2^2*f5*f8^2)/(a2^3*a3*a4^3*a9) + 
      (a1*a6^4*a7*a8*f1^2*f2^2*f5*f8^2)/(a2^3*a3^2*a4^3*a9) + 
      (3*a3*a5^2*a6*a8^2*f1^2*f2^2*f5*f8^2)/(a1*a2^3*a4^3*a9) + 
      (9*a5*a6^2*a8^2*f1^2*f2^2*f5*f8^2)/(a2^3*a4^3*a9) + 
      (9*a1*a6^3*a8^2*f1^2*f2^2*f5*f8^2)/(a2^3*a3*a4^3*a9) + 
      (3*a1^2*a6^4*a8^2*f1^2*f2^2*f5*f8^2)/(a2^3*a3^2*a4^3*a5*a9) + 
      (3*a3*a5*a6*a8^3*f1^2*f2^2*f5*f8^2)/(a2^3*a4^3*a7*a9) + 
      (9*a1*a6^2*a8^3*f1^2*f2^2*f5*f8^2)/(a2^3*a4^3*a7*a9) + 
      (9*a1^2*a6^3*a8^3*f1^2*f2^2*f5*f8^2)/(a2^3*a3*a4^3*a5*a7*a9) + 
      (3*a1^3*a6^4*a8^3*f1^2*f2^2*f5*f8^2)/(a2^3*a3^2*a4^3*a5^2*a7*a9) + 
      (a1*a3*a6*a8^4*f1^2*f2^2*f5*f8^2)/(a2^3*a4^3*a7^2*a9) + 
      (3*a1^2*a6^2*a8^4*f1^2*f2^2*f5*f8^2)/(a2^3*a4^3*a5*a7^2*a9) + 
      (3*a1^3*a6^3*a8^4*f1^2*f2^2*f5*f8^2)/(a2^3*a3*a4^3*a5^2*a7^2*a9) + 
      (a1^4*a6^4*a8^4*f1^2*f2^2*f5*f8^2)/(a2^3*a3^2*a4^3*a5^3*a7^2*a9) + 
      (3*a6*a8*a9*f1^2*f2^2*f5*f8^2)/(a2*a3*a4*a5*a7) + 
      (3*a1*a6^2*a8*a9*f1^2*f2^2*f5*f8^2)/(a2*a3^2*a4*a5^2*a7) + 
      (3*a1*a6*a8^2*a9*f1^2*f2^2*f5*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (3*a1^2*a6^2*a8^2*a9*f1^2*f2^2*f5*f8^2)/(a2*a3^2*a4*a5^3*a7^2) + 
      (a1*a6*a8*a9^2*f1^2*f2^2*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a8*f1*f2*f3*f5*f8^2)/(a1*a4) + (4*a6*a8*f1*f2*f3*f5*f8^2)/
       (a3*a4*a5) + (2*a8^2*f1*f2*f3*f5*f8^2)/(a4*a5*a7) + 
      (4*a1*a6*a8^2*f1*f2*f3*f5*f8^2)/(a3*a4*a5^2*a7) + 
      (2*a5*a6*a7*a8*f1*f2*f3*f5*f8^2)/(a1*a2*a4^2*a9) + 
      (2*a6^2*a7*a8*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a9) + 
      (4*a6*a8^2*f1*f2*f3*f5*f8^2)/(a2*a4^2*a9) + 
      (4*a1*a6^2*a8^2*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5*a9) + 
      (2*a1*a6*a8^3*f1*f2*f3*f5*f8^2)/(a2*a4^2*a5*a7*a9) + 
      (2*a1^2*a6^2*a8^3*f1*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7*a9) + 
      (2*a2*a8*a9*f1*f2*f3*f5*f8^2)/(a3*a5^2*a7) + 
      (2*a5*a8*f1^2*f2*f3*f5*f8^2)/(a1*a2*a4^2) + 
      (8*a6*a8*f1^2*f2*f3*f5*f8^2)/(a2*a3*a4^2) + 
      (6*a1*a6^2*a8*f1^2*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5) + 
      (4*a8^2*f1^2*f2*f3*f5*f8^2)/(a2*a4^2*a7) + 
      (16*a1*a6*a8^2*f1^2*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5*a7) + 
      (12*a1^2*a6^2*a8^2*f1^2*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5^2*a7) + 
      (2*a1*a8^3*f1^2*f2*f3*f5*f8^2)/(a2*a4^2*a5*a7^2) + 
      (8*a1^2*a6*a8^3*f1^2*f2*f3*f5*f8^2)/(a2*a3*a4^2*a5^2*a7^2) + 
      (6*a1^3*a6^2*a8^3*f1^2*f2*f3*f5*f8^2)/(a2*a3^2*a4^2*a5^3*a7^2) + 
      (2*a5^2*a6*a7*a8*f1^2*f2*f3*f5*f8^2)/(a1*a2^2*a4^3*a9) + 
      (4*a5*a6^2*a7*a8*f1^2*f2*f3*f5*f8^2)/(a2^2*a3*a4^3*a9) + 
      (2*a1*a6^3*a7*a8*f1^2*f2*f3*f5*f8^2)/(a2^2*a3^2*a4^3*a9) + 
      (6*a5*a6*a8^2*f1^2*f2*f3*f5*f8^2)/(a2^2*a4^3*a9) + 
      (12*a1*a6^2*a8^2*f1^2*f2*f3*f5*f8^2)/(a2^2*a3*a4^3*a9) + 
      (6*a1^2*a6^3*a8^2*f1^2*f2*f3*f5*f8^2)/(a2^2*a3^2*a4^3*a5*a9) + 
      (6*a1*a6*a8^3*f1^2*f2*f3*f5*f8^2)/(a2^2*a4^3*a7*a9) + 
      (12*a1^2*a6^2*a8^3*f1^2*f2*f3*f5*f8^2)/(a2^2*a3*a4^3*a5*a7*a9) + 
      (6*a1^3*a6^3*a8^3*f1^2*f2*f3*f5*f8^2)/(a2^2*a3^2*a4^3*a5^2*a7*a9) + 
      (2*a1^2*a6*a8^4*f1^2*f2*f3*f5*f8^2)/(a2^2*a4^3*a5*a7^2*a9) + 
      (4*a1^3*a6^2*a8^4*f1^2*f2*f3*f5*f8^2)/(a2^2*a3*a4^3*a5^2*a7^2*a9) + 
      (2*a1^4*a6^3*a8^4*f1^2*f2*f3*f5*f8^2)/(a2^2*a3^2*a4^3*a5^3*a7^2*a9) + 
      (4*a8*a9*f1^2*f2*f3*f5*f8^2)/(a3*a4*a5*a7) + 
      (6*a1*a6*a8*a9*f1^2*f2*f3*f5*f8^2)/(a3^2*a4*a5^2*a7) + 
      (4*a1*a8^2*a9*f1^2*f2*f3*f5*f8^2)/(a3*a4*a5^2*a7^2) + 
      (6*a1^2*a6*a8^2*a9*f1^2*f2*f3*f5*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (2*a1*a2*a8*a9^2*f1^2*f2*f3*f5*f8^2)/(a3^2*a5^3*a7^2) + 
      (2*a8*f1^2*f3^2*f5*f8^2)/(a3*a4^2) + (3*a1*a6*a8*f1^2*f3^2*f5*f8^2)/
       (a3^2*a4^2*a5) + (4*a1*a8^2*f1^2*f3^2*f5*f8^2)/(a3*a4^2*a5*a7) + 
      (6*a1^2*a6*a8^2*f1^2*f3^2*f5*f8^2)/(a3^2*a4^2*a5^2*a7) + 
      (2*a1^2*a8^3*f1^2*f3^2*f5*f8^2)/(a3*a4^2*a5^2*a7^2) + 
      (3*a1^3*a6*a8^3*f1^2*f3^2*f5*f8^2)/(a3^2*a4^2*a5^3*a7^2) + 
      (a5*a6*a7*a8*f1^2*f3^2*f5*f8^2)/(a2*a3*a4^3*a9) + 
      (a1*a6^2*a7*a8*f1^2*f3^2*f5*f8^2)/(a2*a3^2*a4^3*a9) + 
      (3*a1*a6*a8^2*f1^2*f3^2*f5*f8^2)/(a2*a3*a4^3*a9) + 
      (3*a1^2*a6^2*a8^2*f1^2*f3^2*f5*f8^2)/(a2*a3^2*a4^3*a5*a9) + 
      (3*a1^2*a6*a8^3*f1^2*f3^2*f5*f8^2)/(a2*a3*a4^3*a5*a7*a9) + 
      (3*a1^3*a6^2*a8^3*f1^2*f3^2*f5*f8^2)/(a2*a3^2*a4^3*a5^2*a7*a9) + 
      (a1^3*a6*a8^4*f1^2*f3^2*f5*f8^2)/(a2*a3*a4^3*a5^2*a7^2*a9) + 
      (a1^4*a6^2*a8^4*f1^2*f3^2*f5*f8^2)/(a2*a3^2*a4^3*a5^3*a7^2*a9) + 
      (3*a1*a2*a8*a9*f1^2*f3^2*f5*f8^2)/(a3^2*a4*a5^2*a7) + 
      (a2*a8*a9*f1^2*f3^2*f5*f8^2)/(a3*a4*a5*a6*a7) + 
      (3*a1^2*a2*a8^2*a9*f1^2*f3^2*f5*f8^2)/(a3^2*a4*a5^3*a7^2) + 
      (a1*a2*a8^2*a9*f1^2*f3^2*f5*f8^2)/(a3*a4*a5^2*a6*a7^2) + 
      (a1*a2^2*a8*a9^2*f1^2*f3^2*f5*f8^2)/(a3^2*a5^3*a6*a7^2) + 
      (a8*f1*f2*f4*f5*f8^2)/(a5*a7) + (a3*a5*a8*f1*f2*f4*f5*f8^2)/
       (a1*a2*a4*a9) + (a6*a8*f1*f2*f4*f5*f8^2)/(a2*a4*a9) + 
      (a3*a8^2*f1*f2*f4*f5*f8^2)/(a2*a4*a7*a9) + 
      (a1*a6*a8^2*f1*f2*f4*f5*f8^2)/(a2*a4*a5*a7*a9) + 
      (2*a8*f1^2*f2*f4*f5*f8^2)/(a2*a4*a7) + (2*a1*a6*a8*f1^2*f2*f4*f5*f8^2)/
       (a2*a3*a4*a5*a7) + (2*a1*a8^2*f1^2*f2*f4*f5*f8^2)/(a2*a4*a5*a7^2) + 
      (2*a1^2*a6*a8^2*f1^2*f2*f4*f5*f8^2)/(a2*a3*a4*a5^2*a7^2) + 
      (a3*a5^2*a8*f1^2*f2*f4*f5*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6*a8*f1^2*f2*f4*f5*f8^2)/(a2^2*a4^2*a9) + 
      (a1*a6^2*a8*f1^2*f2*f4*f5*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a8^2*f1^2*f2*f4*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6*a8^2*f1^2*f2*f4*f5*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1^2*f2*f4*f5*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (a1*a3*a8^3*f1^2*f2*f4*f5*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (2*a1^2*a6*a8^3*f1^2*f2*f4*f5*f8^2)/(a2^2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6^2*a8^3*f1^2*f2*f4*f5*f8^2)/(a2^2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a8*a9*f1^2*f2*f4*f5*f8^2)/(a3*a5^2*a7^2) + 
      (2*a1*a8*f1^2*f3*f4*f5*f8^2)/(a3*a4*a5*a7) + (a8*f1^2*f3*f4*f5*f8^2)/
       (a4*a6*a7) + (2*a1^2*a8^2*f1^2*f3*f4*f5*f8^2)/(a3*a4*a5^2*a7^2) + 
      (a1*a8^2*f1^2*f3*f4*f5*f8^2)/(a4*a5*a6*a7^2) + 
      (a5*a8*f1^2*f3*f4*f5*f8^2)/(a2*a4^2*a9) + (a1*a6*a8*f1^2*f3*f4*f5*f8^2)/
       (a2*a3*a4^2*a9) + (2*a1*a8^2*f1^2*f3*f4*f5*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1^2*f3*f4*f5*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (a1^2*a8^3*f1^2*f3*f4*f5*f8^2)/(a2*a4^2*a5*a7^2*a9) + 
      (a1^3*a6*a8^3*f1^2*f3*f4*f5*f8^2)/(a2*a3*a4^2*a5^2*a7^2*a9) + 
      (a1*a2*a8*a9*f1^2*f3*f4*f5*f8^2)/(a3*a5^2*a6*a7^2) + 
      (a3*a5^2*a7*f2^2*f4*f6*f8^2)/(a1^2*a2*a4*a9) + 
      (a5*a6*a7*f2^2*f4*f6*f8^2)/(a1*a2*a4*a9) + (a3*a5*a8*f2^2*f4*f6*f8^2)/
       (a1*a2*a4*a9) + (a6*a8*f2^2*f4*f6*f8^2)/(a2*a4*a9) + 
      (2*a5*f1*f2^2*f4*f6*f8^2)/(a1*a2*a4) + (2*a6*f1*f2^2*f4*f6*f8^2)/
       (a2*a3*a4) + (2*a8*f1*f2^2*f4*f6*f8^2)/(a2*a4*a7) + 
      (2*a1*a6*a8*f1*f2^2*f4*f6*f8^2)/(a2*a3*a4*a5*a7) + 
      (2*a3*a5^3*a7*f1*f2^2*f4*f6*f8^2)/(a1^2*a2^2*a4^2*a9) + 
      (4*a5^2*a6*a7*f1*f2^2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (2*a5*a6^2*a7*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (4*a3*a5^2*a8*f1*f2^2*f4*f6*f8^2)/(a1*a2^2*a4^2*a9) + 
      (8*a5*a6*a8*f1*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a9) + 
      (4*a1*a6^2*a8*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (2*a3*a5*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (4*a1*a6*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a1^2*a6^2*a8^2*f1*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7*a9) + 
      (2*a5^2*f1^2*f2^2*f4*f6*f8^2)/(a1*a2^2*a4^2) + 
      (4*a5*a6*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2) + 
      (2*a1*a6^2*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2) + 
      (4*a5*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7) + 
      (8*a1*a6*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a7) + 
      (4*a1^2*a6^2*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2*a5*a7) + 
      (2*a1*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a4^2*a7^2) + 
      (4*a1^2*a6*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3*a4^2*a5*a7^2) + 
      (2*a1^3*a6^2*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^2*a3^2*a4^2*a5^2*a7^2) + 
      (a3*a5^4*a7*f1^2*f2^2*f4*f6*f8^2)/(a1^2*a2^3*a4^3*a9) + 
      (3*a5^3*a6*a7*f1^2*f2^2*f4*f6*f8^2)/(a1*a2^3*a4^3*a9) + 
      (3*a5^2*a6^2*a7*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3*a4^3*a9) + 
      (a1*a5*a6^3*a7*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3^2*a4^3*a9) + 
      (3*a3*a5^3*a8*f1^2*f2^2*f4*f6*f8^2)/(a1*a2^3*a4^3*a9) + 
      (9*a5^2*a6*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a4^3*a9) + 
      (9*a1*a5*a6^2*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3*a4^3*a9) + 
      (3*a1^2*a6^3*a8*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3^2*a4^3*a9) + 
      (3*a3*a5^2*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a4^3*a7*a9) + 
      (9*a1*a5*a6*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a4^3*a7*a9) + 
      (9*a1^2*a6^2*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3*a4^3*a7*a9) + 
      (3*a1^3*a6^3*a8^2*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3^2*a4^3*a5*a7*a9) + 
      (a1*a3*a5*a8^3*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a4^3*a7^2*a9) + 
      (3*a1^2*a6*a8^3*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a4^3*a7^2*a9) + 
      (3*a1^3*a6^2*a8^3*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3*a4^3*a5*a7^2*a9) + 
      (a1^4*a6^3*a8^3*f1^2*f2^2*f4*f6*f8^2)/(a2^3*a3^2*a4^3*a5^2*a7^2*a9) + 
      (a9*f1^2*f2^2*f4*f6*f8^2)/(a2*a3*a4*a7) + 
      (a1*a6*a9*f1^2*f2^2*f4*f6*f8^2)/(a2*a3^2*a4*a5*a7) + 
      (a1*a8*a9*f1^2*f2^2*f4*f6*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1^2*a6*a8*a9*f1^2*f2^2*f4*f6*f8^2)/(a2*a3^2*a4*a5^2*a7^2) + 
      (2*f1*f2*f3*f4*f6*f8^2)/(a3*a4) + (a5*f1*f2*f3*f4*f6*f8^2)/(a1*a4*a6) + 
      (2*a1*a8*f1*f2*f3*f4*f6*f8^2)/(a3*a4*a5*a7) + (a8*f1*f2*f3*f4*f6*f8^2)/
       (a4*a6*a7) + (2*a5^2*a7*f1*f2*f3*f4*f6*f8^2)/(a1*a2*a4^2*a9) + 
      (2*a5*a6*a7*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (4*a5*a8*f1*f2*f3*f4*f6*f8^2)/(a2*a4^2*a9) + 
      (4*a1*a6*a8*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (2*a1*a8^2*f1*f2*f3*f4*f6*f8^2)/(a2*a4^2*a7*a9) + 
      (2*a1^2*a6*a8^2*f1*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7*a9) + 
      (5*a5*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2) + 
      (a5^2*f1^2*f2*f3*f4*f6*f8^2)/(a1*a2*a4^2*a6) + 
      (4*a1*a6*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2) + 
      (10*a1*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a7) + 
      (2*a5*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2*a4^2*a6*a7) + 
      (8*a1^2*a6*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2*a5*a7) + 
      (5*a1^2*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3*a4^2*a5*a7^2) + 
      (a1*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2*a4^2*a6*a7^2) + 
      (4*a1^3*a6*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2*a3^2*a4^2*a5^2*a7^2) + 
      (2*a5^3*a7*f1^2*f2*f3*f4*f6*f8^2)/(a1*a2^2*a4^3*a9) + 
      (4*a5^2*a6*a7*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3*a4^3*a9) + 
      (2*a1*a5*a6^2*a7*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3^2*a4^3*a9) + 
      (6*a5^2*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a4^3*a9) + 
      (12*a1*a5*a6*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3*a4^3*a9) + 
      (6*a1^2*a6^2*a8*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3^2*a4^3*a9) + 
      (6*a1*a5*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a4^3*a7*a9) + 
      (12*a1^2*a6*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3*a4^3*a7*a9) + 
      (6*a1^3*a6^2*a8^2*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3^2*a4^3*a5*a7*a9) + 
      (2*a1^2*a8^3*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a4^3*a7^2*a9) + 
      (4*a1^3*a6*a8^3*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3*a4^3*a5*a7^2*a9) + 
      (2*a1^4*a6^2*a8^3*f1^2*f2*f3*f4*f6*f8^2)/(a2^2*a3^2*a4^3*a5^2*a7^2*
        a9) + (2*a1*a9*f1^2*f2*f3*f4*f6*f8^2)/(a3^2*a4*a5*a7) + 
      (a9*f1^2*f2*f3*f4*f6*f8^2)/(a3*a4*a6*a7) + 
      (2*a1^2*a8*a9*f1^2*f2*f3*f4*f6*f8^2)/(a3^2*a4*a5^2*a7^2) + 
      (a1*a8*a9*f1^2*f2*f3*f4*f6*f8^2)/(a3*a4*a5*a6*a7^2) + 
      (2*a1*f1^2*f3^2*f4*f6*f8^2)/(a3^2*a4^2) + (a5*f1^2*f3^2*f4*f6*f8^2)/
       (a3*a4^2*a6) + (4*a1^2*a8*f1^2*f3^2*f4*f6*f8^2)/(a3^2*a4^2*a5*a7) + 
      (2*a1*a8*f1^2*f3^2*f4*f6*f8^2)/(a3*a4^2*a6*a7) + 
      (2*a1^3*a8^2*f1^2*f3^2*f4*f6*f8^2)/(a3^2*a4^2*a5^2*a7^2) + 
      (a1^2*a8^2*f1^2*f3^2*f4*f6*f8^2)/(a3*a4^2*a5*a6*a7^2) + 
      (a5^2*a7*f1^2*f3^2*f4*f6*f8^2)/(a2*a3*a4^3*a9) + 
      (a1*a5*a6*a7*f1^2*f3^2*f4*f6*f8^2)/(a2*a3^2*a4^3*a9) + 
      (3*a1*a5*a8*f1^2*f3^2*f4*f6*f8^2)/(a2*a3*a4^3*a9) + 
      (3*a1^2*a6*a8*f1^2*f3^2*f4*f6*f8^2)/(a2*a3^2*a4^3*a9) + 
      (3*a1^2*a8^2*f1^2*f3^2*f4*f6*f8^2)/(a2*a3*a4^3*a7*a9) + 
      (3*a1^3*a6*a8^2*f1^2*f3^2*f4*f6*f8^2)/(a2*a3^2*a4^3*a5*a7*a9) + 
      (a1^3*a8^3*f1^2*f3^2*f4*f6*f8^2)/(a2*a3*a4^3*a5*a7^2*a9) + 
      (a1^4*a6*a8^3*f1^2*f3^2*f4*f6*f8^2)/(a2*a3^2*a4^3*a5^2*a7^2*a9) + 
      (a1*a2*a9*f1^2*f3^2*f4*f6*f8^2)/(a3^2*a4*a5*a6*a7) + 
      (a1^2*a2*a8*a9*f1^2*f3^2*f4*f6*f8^2)/(a3^2*a4*a5^2*a6*a7^2) + 
      (a5*f1*f2*f4^2*f6*f8^2)/(a2*a4*a9) + (a3*a5^2*f1*f2*f4^2*f6*f8^2)/
       (a1*a2*a4*a6*a9) + (a1*a8*f1*f2*f4^2*f6*f8^2)/(a2*a4*a7*a9) + 
      (a3*a5*a8*f1*f2*f4^2*f6*f8^2)/(a2*a4*a6*a7*a9) + 
      (a1*f1^2*f2*f4^2*f6*f8^2)/(a2*a3*a4*a7) + (a5*f1^2*f2*f4^2*f6*f8^2)/
       (a2*a4*a6*a7) + (a1^2*a8*f1^2*f2*f4^2*f6*f8^2)/(a2*a3*a4*a5*a7^2) + 
      (a1*a8*f1^2*f2*f4^2*f6*f8^2)/(a2*a4*a6*a7^2) + 
      (2*a5^2*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a4^2*a9) + 
      (a3*a5^3*f1^2*f2*f4^2*f6*f8^2)/(a1*a2^2*a4^2*a6*a9) + 
      (a1*a5*a6*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a3*a4^2*a9) + 
      (4*a1*a5*a8*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a4^2*a7*a9) + 
      (2*a3*a5^2*a8*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a4^2*a6*a7*a9) + 
      (2*a1^2*a6*a8*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a3*a4^2*a7*a9) + 
      (2*a1^2*a8^2*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a4^2*a7^2*a9) + 
      (a1*a3*a5*a8^2*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a4^2*a6*a7^2*a9) + 
      (a1^3*a6*a8^2*f1^2*f2*f4^2*f6*f8^2)/(a2^2*a3*a4^2*a5*a7^2*a9) + 
      (a1*f1^2*f3*f4^2*f6*f8^2)/(a3*a4*a6*a7) + 
      (a1^2*a8*f1^2*f3*f4^2*f6*f8^2)/(a3*a4*a5*a6*a7^2) + 
      (a1*a5*f1^2*f3*f4^2*f6*f8^2)/(a2*a3*a4^2*a9) + 
      (a5^2*f1^2*f3*f4^2*f6*f8^2)/(a2*a4^2*a6*a9) + 
      (2*a1^2*a8*f1^2*f3*f4^2*f6*f8^2)/(a2*a3*a4^2*a7*a9) + 
      (2*a1*a5*a8*f1^2*f3*f4^2*f6*f8^2)/(a2*a4^2*a6*a7*a9) + 
      (a1^3*a8^2*f1^2*f3*f4^2*f6*f8^2)/(a2*a3*a4^2*a5*a7^2*a9) + 
      (a1^2*a8^2*f1^2*f3*f4^2*f6*f8^2)/(a2*a4^2*a6*a7^2*a9)};

A1 = (a3*a5*a7*f5)/(a1*a9) + (a3*a5^2*a7*f1*f5)/(a1*a2*a4*a9) + 
     (a5*a6*a7*f1*f5)/(a2*a4*a9) + (a3*a5*a8*f1*f5)/(a2*a4*a9) + 
     (a1*a6*a8*f1*f5)/(a2*a4*a9) + (a2*a5*a7*f3*f6)/(a1*a6*a8) + 
     (a5*f1*f3*f6)/(a4*a6) + (a5^2*a7*f1*f3*f6)/(a1*a4*a6*a8) + 
     (a3*a5^2*a7*f4*f6)/(a1*a6*a8*a9) + (a1*a5*f1*f4*f6)/(a2*a4*a9) + 
     (a3*a5^2*f1*f4*f6)/(a2*a4*a6*a9) + (a5^2*a7*f1*f4*f6)/(a2*a4*a8*a9) + 
     (a3*a5^3*a7*f1*f4*f6)/(a1*a2*a4*a6*a8*a9) + (a2*a4*a9*f3*f7)/
      (a1*a6*a8) + (a5*a9*f1*f3*f7)/(a1*a6*a8) + (a3*a4*a5*f4*f7)/
      (a1*a6*a8) + (a5*f1*f4*f7)/(a2*a8) + (a3*a5^2*f1*f4*f7)/(a1*a2*a6*a8);

A2 = (a1*a6*f2*f6)/(a3*a5) + (a2*a4*a9*f2*f6)/(a3*a5*a8) + 
     (a1*a2*f3*f6)/(a3*a5) + (a2^2*a4*a9*f3*f6)/(a3*a5*a6*a8) + 
     (a2*a4*f4*f6)/(a6*a8) + (a1*a6*a8*f2*f7)/(a2*a5*a7) + 
     (a1^2*a6^2*a8*f2*f7)/(a2*a3*a5^2*a7) + (a4*a9*f2*f7)/(a5*a7) + 
     (2*a1*a4*a6*a9*f2*f7)/(a3*a5^2*a7) + (a2*a4^2*a9^2*f2*f7)/
      (a3*a5^2*a7*a8) + (a1^2*a6*a8*f3*f7)/(a3*a5^2*a7) + 
     (2*a1*a2*a4*a9*f3*f7)/(a3*a5^2*a7) + (a2^2*a4^2*a9^2*f3*f7)/
      (a3*a5^2*a6*a7*a8) + (a1*a4*f4*f7)/(a5*a7) + 
     (a2*a4^2*a9*f4*f7)/(a5*a6*a7*a8) + (a6*a8*f2*f8)/(a2*a4) + 
     (a1*a6^2*a8*f2*f8)/(a2*a3*a4*a5) + (a1*a6*a8^2*f2*f8)/(a2*a4*a5*a7) + 
     (a1^2*a6^2*a8^2*f2*f8)/(a2*a3*a4*a5^2*a7) + (a6*a9*f2*f8)/(a3*a5) + 
     (a8*a9*f2*f8)/(a5*a7) + (2*a1*a6*a8*a9*f2*f8)/(a3*a5^2*a7) + 
     (a2*a4*a9^2*f2*f8)/(a3*a5^2*a7) + (a1*a6*a8*f3*f8)/(a3*a4*a5) + 
     (a1^2*a6*a8^2*f3*f8)/(a3*a4*a5^2*a7) + (a2*a9*f3*f8)/(a3*a5) + 
     (2*a1*a2*a8*a9*f3*f8)/(a3*a5^2*a7) + (a2^2*a4*a9^2*f3*f8)/
      (a3*a5^2*a6*a7) + (a1*a8*f4*f8)/(a5*a7) + (a2*a4*a9*f4*f8)/(a5*a6*a7);

G1 = (a6*f1*f2*f5*f7)/a2 + (a1*a6^2*f1*f2*f5*f7)/(a2*a3*a5) + 
     (2*a1*a6*a8*f1*f2*f5*f7)/(a2*a5*a7) + (2*a1^2*a6^2*a8*f1*f2*f5*f7)/
      (a2*a3*a5^2*a7) + (a3*a5*a6*a8*f1*f2*f5*f7)/(a2^2*a4*a9) + 
     (2*a1*a6^2*a8*f1*f2*f5*f7)/(a2^2*a4*a9) + (a1^2*a6^3*a8*f1*f2*f5*f7)/
      (a2^2*a3*a4*a5*a9) + (a1*a3*a6*a8^2*f1*f2*f5*f7)/(a2^2*a4*a7*a9) + 
     (2*a1^2*a6^2*a8^2*f1*f2*f5*f7)/(a2^2*a4*a5*a7*a9) + 
     (a1^3*a6^3*a8^2*f1*f2*f5*f7)/(a2^2*a3*a4*a5^2*a7*a9) + 
     (a1*a4*a6*a9*f1*f2*f5*f7)/(a3*a5^2*a7) + (a1*a6*f1*f3*f5*f7)/(a3*a5) + 
     (a1*a8*f1*f3*f5*f7)/(a5*a7) + (2*a1^2*a6*a8*f1*f3*f5*f7)/(a3*a5^2*a7) + 
     (a1*a6*a8*f1*f3*f5*f7)/(a2*a4*a9) + (a1^2*a6^2*a8*f1*f3*f5*f7)/
      (a2*a3*a4*a5*a9) + (a1^2*a6*a8^2*f1*f3*f5*f7)/(a2*a4*a5*a7*a9) + 
     (a1^3*a6^2*a8^2*f1*f3*f5*f7)/(a2*a3*a4*a5^2*a7*a9) + 
     (a1*a2*a4*a9*f1*f3*f5*f7)/(a3*a5^2*a7) + (a1*f1*f2*f4*f6*f7)/(a2*a7) + 
     (a1^2*a6*f1*f2*f4*f6*f7)/(a2*a3*a5*a7) + (a3*a5^2*f1*f2*f4*f6*f7)/
      (a2^2*a4*a9) + (2*a1*a5*a6*f1*f2*f4*f6*f7)/(a2^2*a4*a9) + 
     (a1^2*a6^2*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a9) + 
     (a1*a3*a5*a8*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
     (2*a1^2*a6*a8*f1*f2*f4*f6*f7)/(a2^2*a4*a7*a9) + 
     (a1^3*a6^2*a8*f1*f2*f4*f6*f7)/(a2^2*a3*a4*a5*a7*a9) + 
     (a1^2*f1*f3*f4*f6*f7)/(a3*a5*a7) + (a1*a5*f1*f3*f4*f6*f7)/(a2*a4*a9) + 
     (a1^2*a6*f1*f3*f4*f6*f7)/(a2*a3*a4*a9) + (a1^2*a8*f1*f3*f4*f6*f7)/
      (a2*a4*a7*a9) + (a1^3*a6*a8*f1*f3*f4*f6*f7)/(a2*a3*a4*a5*a7*a9) + 
     (a6*a8*f2*f5*f8)/a5 + (a3*a5*a6*a7*a8*f2*f5*f8)/(a1*a2*a4*a9) + 
     (a6^2*a7*a8*f2*f5*f8)/(a2*a4*a9) + (a3*a6*a8^2*f2*f5*f8)/(a2*a4*a9) + 
     (a1*a6^2*a8^2*f2*f5*f8)/(a2*a4*a5*a9) + (2*a6*a8*f1*f2*f5*f8)/(a2*a4) + 
     (2*a1*a6^2*a8*f1*f2*f5*f8)/(a2*a3*a4*a5) + (2*a1*a6*a8^2*f1*f2*f5*f8)/
      (a2*a4*a5*a7) + (2*a1^2*a6^2*a8^2*f1*f2*f5*f8)/(a2*a3*a4*a5^2*a7) + 
     (a3*a5^2*a6*a7*a8*f1*f2*f5*f8)/(a1*a2^2*a4^2*a9) + 
     (2*a5*a6^2*a7*a8*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
     (a1*a6^3*a7*a8*f1*f2*f5*f8)/(a2^2*a3*a4^2*a9) + 
     (2*a3*a5*a6*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
     (4*a1*a6^2*a8^2*f1*f2*f5*f8)/(a2^2*a4^2*a9) + 
     (2*a1^2*a6^3*a8^2*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5*a9) + 
     (a1*a3*a6*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a7*a9) + 
     (2*a1^2*a6^2*a8^3*f1*f2*f5*f8)/(a2^2*a4^2*a5*a7*a9) + 
     (a1^3*a6^3*a8^3*f1*f2*f5*f8)/(a2^2*a3*a4^2*a5^2*a7*a9) + 
     (a1*a6*a8*a9*f1*f2*f5*f8)/(a3*a5^2*a7) + (a8*f1*f3*f5*f8)/a4 + 
     (2*a1*a6*a8*f1*f3*f5*f8)/(a3*a4*a5) + (a1*a8^2*f1*f3*f5*f8)/(a4*a5*a7) + 
     (2*a1^2*a6*a8^2*f1*f3*f5*f8)/(a3*a4*a5^2*a7) + 
     (a5*a6*a7*a8*f1*f3*f5*f8)/(a2*a4^2*a9) + (a1*a6^2*a7*a8*f1*f3*f5*f8)/
      (a2*a3*a4^2*a9) + (2*a1*a6*a8^2*f1*f3*f5*f8)/(a2*a4^2*a9) + 
     (2*a1^2*a6^2*a8^2*f1*f3*f5*f8)/(a2*a3*a4^2*a5*a9) + 
     (a1^2*a6*a8^3*f1*f3*f5*f8)/(a2*a4^2*a5*a7*a9) + 
     (a1^3*a6^2*a8^3*f1*f3*f5*f8)/(a2*a3*a4^2*a5^2*a7*a9) + 
     (a1*a2*a8*a9*f1*f3*f5*f8)/(a3*a5^2*a7) + (a3*a5^2*a7*f2*f4*f6*f8)/
      (a1*a2*a4*a9) + (a5*a6*a7*f2*f4*f6*f8)/(a2*a4*a9) + 
     (a3*a5*a8*f2*f4*f6*f8)/(a2*a4*a9) + (a1*a6*a8*f2*f4*f6*f8)/(a2*a4*a9) + 
     (a5*f1*f2*f4*f6*f8)/(a2*a4) + (a1*a6*f1*f2*f4*f6*f8)/(a2*a3*a4) + 
     (a1*a8*f1*f2*f4*f6*f8)/(a2*a4*a7) + (a1^2*a6*a8*f1*f2*f4*f6*f8)/
      (a2*a3*a4*a5*a7) + (a3*a5^3*a7*f1*f2*f4*f6*f8)/(a1*a2^2*a4^2*a9) + 
     (2*a5^2*a6*a7*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
     (a1*a5*a6^2*a7*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
     (2*a3*a5^2*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
     (4*a1*a5*a6*a8*f1*f2*f4*f6*f8)/(a2^2*a4^2*a9) + 
     (2*a1^2*a6^2*a8*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a9) + 
     (a1*a3*a5*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
     (2*a1^2*a6*a8^2*f1*f2*f4*f6*f8)/(a2^2*a4^2*a7*a9) + 
     (a1^3*a6^2*a8^2*f1*f2*f4*f6*f8)/(a2^2*a3*a4^2*a5*a7*a9) + 
     (a1*f1*f3*f4*f6*f8)/(a3*a4) + (a1^2*a8*f1*f3*f4*f6*f8)/(a3*a4*a5*a7) + 
     (a5^2*a7*f1*f3*f4*f6*f8)/(a2*a4^2*a9) + (a1*a5*a6*a7*f1*f3*f4*f6*f8)/
      (a2*a3*a4^2*a9) + (2*a1*a5*a8*f1*f3*f4*f6*f8)/(a2*a4^2*a9) + 
     (2*a1^2*a6*a8*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a9) + 
     (a1^2*a8^2*f1*f3*f4*f6*f8)/(a2*a4^2*a7*a9) + 
     (a1^3*a6*a8^2*f1*f3*f4*f6*f8)/(a2*a3*a4^2*a5*a7*a9);

G2 = (a2^2*a4*a7*f3*f5*f6)/(a1*a6*a8) + (a2*a5*a7*f1*f3*f5*f6)/(a1*a6*a8) + 
     (a2*a3*a4*a5*a7*f4*f5*f6)/(a1*a6*a8*a9) + (a3*a5^2*a7*f1*f4*f5*f6)/
      (a1*a6*a8*a9) + (a2^2*a4*a7*a9*f2*f3*f6^2)/(a1*a3*a6*a8^2) + 
     (a2*a5*a7*a9*f1*f2*f3*f6^2)/(a1*a3*a6*a8^2) + (a2^3*a4*a7*a9*f3^2*f6^2)/
      (a1*a3*a6^2*a8^2) + (a2^2*a5*a7*a9*f1*f3^2*f6^2)/(a1*a3*a6^2*a8^2) + 
     (a2*a4*a5*a7*f2*f4*f6^2)/(a1*a6*a8^2) + (a5^2*a7*f1*f2*f4*f6^2)/
      (a1*a6*a8^2) + (2*a2^2*a4*a5*a7*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
     (2*a2*a5^2*a7*f1*f3*f4*f6^2)/(a1*a6^2*a8^2) + 
     (a2*a3*a4*a5^2*a7*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + 
     (a3*a5^3*a7*f1*f4^2*f6^2)/(a1*a6^2*a8^2*a9) + (a2*a4*f3*f5*f7)/a5 + 
     (a2^2*a4^2*a9*f3*f5*f7)/(a1*a5*a6*a8) + (a2*a4*a9*f1*f3*f5*f7)/
      (a1*a6*a8) + (a2*a3*a4^2*f4*f5*f7)/(a1*a6*a8) + 
     (a3*a4*a5*f1*f4*f5*f7)/(a1*a6*a8) + (2*a2*a4*a9*f2*f3*f6*f7)/
      (a3*a5*a8) + (2*a2^2*a4^2*a9^2*f2*f3*f6*f7)/(a1*a3*a5*a6*a8^2) + 
     (a9*f1*f2*f3*f6*f7)/(a3*a8) + (2*a2*a4*a9^2*f1*f2*f3*f6*f7)/
      (a1*a3*a6*a8^2) + (2*a2^2*a4*a9*f3^2*f6*f7)/(a3*a5*a6*a8) + 
     (2*a2^3*a4^2*a9^2*f3^2*f6*f7)/(a1*a3*a5*a6^2*a8^2) + 
     (a2*a9*f1*f3^2*f6*f7)/(a3*a6*a8) + (2*a2^2*a4*a9^2*f1*f3^2*f6*f7)/
      (a1*a3*a6^2*a8^2) + (a4*f2*f4*f6*f7)/a8 + (2*a2*a4^2*a9*f2*f4*f6*f7)/
      (a1*a6*a8^2) + (2*a4*a5*a9*f1*f2*f4*f6*f7)/(a1*a6*a8^2) + 
     (2*a2*a4*f3*f4*f6*f7)/(a6*a8) + (4*a2^2*a4^2*a9*f3*f4*f6*f7)/
      (a1*a6^2*a8^2) + (a5*f1*f3*f4*f6*f7)/(a6*a8) + 
     (4*a2*a4*a5*a9*f1*f3*f4*f6*f7)/(a1*a6^2*a8^2) + 
     (2*a2*a3*a4^2*a5*f4^2*f6*f7)/(a1*a6^2*a8^2) + 
     (2*a3*a4*a5^2*f1*f4^2*f6*f7)/(a1*a6^2*a8^2) + (a1*a4*a6*a9*f2*f3*f7^2)/
      (a3*a5^2*a7) + (2*a2*a4^2*a9^2*f2*f3*f7^2)/(a3*a5^2*a7*a8) + 
     (a2^2*a4^3*a9^3*f2*f3*f7^2)/(a1*a3*a5^2*a6*a7*a8^2) + 
     (a4*a9^2*f1*f2*f3*f7^2)/(a3*a5*a7*a8) + (a2*a4^2*a9^3*f1*f2*f3*f7^2)/
      (a1*a3*a5*a6*a7*a8^2) + (a1*a2*a4*a9*f3^2*f7^2)/(a3*a5^2*a7) + 
     (2*a2^2*a4^2*a9^2*f3^2*f7^2)/(a3*a5^2*a6*a7*a8) + 
     (a2^3*a4^3*a9^3*f3^2*f7^2)/(a1*a3*a5^2*a6^2*a7*a8^2) + 
     (a2*a4*a9^2*f1*f3^2*f7^2)/(a3*a5*a6*a7*a8) + 
     (a2^2*a4^2*a9^3*f1*f3^2*f7^2)/(a1*a3*a5*a6^2*a7*a8^2) + 
     (a4^2*a9*f2*f4*f7^2)/(a5*a7*a8) + (a2*a4^3*a9^2*f2*f4*f7^2)/
      (a1*a5*a6*a7*a8^2) + (a4^2*a9^2*f1*f2*f4*f7^2)/(a1*a6*a7*a8^2) + 
     (2*a2*a4^2*a9*f3*f4*f7^2)/(a5*a6*a7*a8) + (2*a2^2*a4^3*a9^2*f3*f4*f7^2)/
      (a1*a5*a6^2*a7*a8^2) + (a4*a9*f1*f3*f4*f7^2)/(a6*a7*a8) + 
     (2*a2*a4^2*a9^2*f1*f3*f4*f7^2)/(a1*a6^2*a7*a8^2) + 
     (a2*a3*a4^3*a9*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
     (a3*a4^2*a5*a9*f1*f4^2*f7^2)/(a1*a6^2*a7*a8^2) + 
     (a2*a9*f2*f3*f6*f8)/(a3*a5) + (a2^2*a4*a9^2*f2*f3*f6*f8)/
      (a1*a3*a5*a6*a8) + (a2*a9^2*f1*f2*f3*f6*f8)/(a1*a3*a6*a8) + 
     (a2^2*a9*f3^2*f6*f8)/(a3*a5*a6) + (a2^3*a4*a9^2*f3^2*f6*f8)/
      (a1*a3*a5*a6^2*a8) + (a2^2*a9^2*f1*f3^2*f6*f8)/(a1*a3*a6^2*a8) + 
     (a2*a4*a9*f2*f4*f6*f8)/(a1*a6*a8) + (a5*a9*f1*f2*f4*f6*f8)/(a1*a6*a8) + 
     (a2*f3*f4*f6*f8)/a6 + (2*a2^2*a4*a9*f3*f4*f6*f8)/(a1*a6^2*a8) + 
     (2*a2*a5*a9*f1*f3*f4*f6*f8)/(a1*a6^2*a8) + (a2*a3*a4*a5*f4^2*f6*f8)/
      (a1*a6^2*a8) + (a3*a5^2*f1*f4^2*f6*f8)/(a1*a6^2*a8) + 
     (a1*a6*a8*a9*f2*f3*f7*f8)/(a3*a5^2*a7) + (2*a2*a4*a9^2*f2*f3*f7*f8)/
      (a3*a5^2*a7) + (a2^2*a4^2*a9^3*f2*f3*f7*f8)/(a1*a3*a5^2*a6*a7*a8) + 
     (a9^2*f1*f2*f3*f7*f8)/(a3*a5*a7) + (a2*a4*a9^3*f1*f2*f3*f7*f8)/
      (a1*a3*a5*a6*a7*a8) + (a1*a2*a8*a9*f3^2*f7*f8)/(a3*a5^2*a7) + 
     (2*a2^2*a4*a9^2*f3^2*f7*f8)/(a3*a5^2*a6*a7) + 
     (a2^3*a4^2*a9^3*f3^2*f7*f8)/(a1*a3*a5^2*a6^2*a7*a8) + 
     (a2*a9^2*f1*f3^2*f7*f8)/(a3*a5*a6*a7) + (a2^2*a4*a9^3*f1*f3^2*f7*f8)/
      (a1*a3*a5*a6^2*a7*a8) + (a4*a9*f2*f4*f7*f8)/(a5*a7) + 
     (a2*a4^2*a9^2*f2*f4*f7*f8)/(a1*a5*a6*a7*a8) + (a4*a9^2*f1*f2*f4*f7*f8)/
      (a1*a6*a7*a8) + (2*a2*a4*a9*f3*f4*f7*f8)/(a5*a6*a7) + 
     (2*a2^2*a4^2*a9^2*f3*f4*f7*f8)/(a1*a5*a6^2*a7*a8) + 
     (a9*f1*f3*f4*f7*f8)/(a6*a7) + (2*a2*a4*a9^2*f1*f3*f4*f7*f8)/
      (a1*a6^2*a7*a8) + (a2*a3*a4^2*a9*f4^2*f7*f8)/(a1*a6^2*a7*a8) + 
     (a3*a4*a5*a9*f1*f4^2*f7*f8)/(a1*a6^2*a7*a8);


==> anc/G48.m <==
(* This file provides a geometric realization of the
   G(4,8)/T polytope, defined in the text.

   It is a 9-dimensional polytope with 360 facets
   and 90608 vertices.

   Each row of "data48" corresponds to one facet, and
   contains two entries {H, A} where

   - H defines the facet via the inequality
     H.{x1, x2, x3, x4, x5, x6, x7, x8, x9, 1} >= 0
   - A is the the canonical basis element associated
     to the first integer point along the outward
     pointing normal ray, which in each case is
     given by g=-Most[H]

   For 356 of the facets, g is a g-vector of the
   Gr(4,8) cluster algebra and the associated cluster
   variable a[i] is the i-th entry in the list A
   provided in the file G48-variables.m

   For the remaining 4 facets, g is not a g-vector
   of the Gr(4,8) cluster algebra and the associated
   variables A1, A2, G1, G2 are provided in
   G48-variables.m
*)

data48 = {{{-1, -1, 0, 0, 2, 0, 1, -1, -1, 48}, a[173]}, 
     {{-1, 0, 0, 0, 0, 0, 0, 0, 0, 19}, a[1]}, 
     {{-1, 0, 0, 0, 0, 0, 0, 0, 1, 18}, a[2]}, 
     {{-1, 0, 0, 0, 1, -1, 0, -1, 0, 43}, a[109]}, 
     {{-1, 0, 0, 0, 1, -1, 0, 0, 0, 23}, a[3]}, 
     {{-1, 0, 0, 0, 1, -1, 1, -1, 0, 31}, a[110]}, 
     {{-1, 0, 0, 0, 1, 0, 0, -1, 0, 23}, a[4]}, 
     {{-1, 0, 0, 0, 1, 0, 0, 0, -1, 22}, a[174]}, 
     {{-1, 0, 0, 0, 1, 0, 0, 0, 0, 9}, a[5]}, 
     {{-1, 0, 0, 0, 1, 0, 1, -1, -1, 30}, a[175]}, 
     {{-1, 0, 0, 0, 1, 0, 1, -1, 0, 16}, a[176]}, 
     {{-1, 0, 0, 0, 1, 0, 1, 0, -1, 17}, a[177]}, 
     {{-1, 0, 0, 0, 2, -1, 0, -1, 0, 29}, a[178]}, 
     {{-1, 0, 0, 0, 2, -1, 1, -2, 0, 37}, a[179]}, 
     {{-1, 0, 0, 0, 2, -1, 1, -1, 0, 23}, a[180]}, 
     {{-1, 0, 0, 0, 2, 0, 1, -1, -1, 24}, a[181]}, 
     {{-1, 0, 0, 1, 1, -1, 0, -1, 0, 39}, a[182]}, 
     {{-1, 0, 1, -1, 2, -1, 0, 0, -1, 48}, a[183]}, 
     {{-1, 0, 1, 0, 1, -1, 0, -1, 0, 31}, a[6]}, 
     {{-1, 0, 1, 0, 1, -1, 0, 0, -1, 30}, a[184]}, 
     {{-1, 0, 1, 0, 1, -1, 0, 0, 0, 16}, a[7]}, 
     {{-1, 0, 1, 0, 1, -1, 1, -1, -1, 38}, a[111]}, 
     {{-1, 0, 1, 0, 1, -1, 1, -1, 0, 23}, a[112]}, 
     {{-1, 0, 1, 0, 1, -1, 1, 0, -1, 24}, a[113]}, 
     {{-1, 0, 1, 0, 1, 0, 0, 0, -1, 17}, a[185]}, 
     {{-1, 0, 1, 0, 1, 0, 1, -1, -1, 24}, a[186]}, 
     {{-1, 0, 1, 0, 1, 0, 1, 0, -2, 25}, a[187]}, 
     {{-1, 0, 1, 0, 2, -2, 0, -1, 0, 37}, a[188]}, 
     {{-1, 0, 1, 0, 2, -2, 1, -2, 0, 45}, a[189]}, 
     {{-1, 0, 1, 0, 2, -2, 1, -1, 0, 30}, a[190]}, 
     {{-1, 0, 1, 0, 2, -1, 0, -1, 0, 23}, a[114]}, 
     {{-1, 0, 1, 0, 2, -1, 0, 0, -1, 24}, a[191]}, 
     {{-1, 0, 1, 0, 2, -1, 1, -2, 0, 30}, a[192]}, 
     {{-1, 0, 1, 0, 2, -1, 1, -1, -1, 30}, G2}, 
     {{-1, 0, 1, 0, 2, -1, 1, 0, -2, 32}, a[193]}, 
     {{-1, 0, 1, 0, 2, -1, 2, -2, -1, 38}, a[194]}, 
     {{-1, 0, 1, 0, 2, 0, 1, -1, -2, 32}, a[195]}, 
     {{-1, 0, 1, 0, 3, -2, 1, -2, 0, 37}, a[196]}, 
     {{-1, 0, 1, 1, 1, -2, 0, -1, 0, 47}, a[197]}, 
     {{-1, 0, 2, 0, 2, -2, 1, -1, -1, 38}, a[198]}, 
     {{-1, 1, 0, 0, 1, -1, 0, -1, 0, 39}, a[199]}, 
     {{-1, 1, 0, 0, 1, -1, 1, -2, 0, 47}, a[200]}, 
     {{0, -1, 0, -1, 0, 1, 0, 1, -1, 41}, a[201]}, 
     {{0, -1, 0, -1, 1, 0, 0, 0, -1, 57}, a[202]}, 
     {{0, -1, 0, -1, 1, 0, 0, 0, 0, 45}, a[203]}, 
     {{0, -1, 0, -1, 1, 0, 0, 1, -1, 47}, a[204]}, 
     {{0, -1, 0, -1, 1, 1, 0, 0, -1, 47}, a[205]}, 
     {{0, -1, 0, -1, 1, 1, 0, 1, -2, 49}, a[206]}, 
     {{0, -1, 0, -1, 1, 1, 0, 1, -1, 40}, a[207]}, 
     {{0, -1, 0, 0, 0, 0, 0, 0, 0, 25}, a[8]}, 
     {{0, -1, 0, 0, 0, 1, 0, 0, -1, 26}, a[9]}, 
     {{0, -1, 0, 0, 0, 1, 0, 0, 0, 18}, a[10]}, 
     {{0, -1, 0, 0, 0, 1, 0, 1, -1, 20}, a[115]}, 
     {{0, -1, 0, 0, 0, 1, 1, 0, -1, 23}, a[116]}, 
     {{0, -1, 0, 0, 1, 0, 0, -1, 0, 32}, a[11]}, 
     {{0, -1, 0, 0, 1, 0, 0, 0, -1, 33}, a[208]}, 
     {{0, -1, 0, 0, 1, 0, 0, 0, 0, 22}, a[12]}, 
     {{0, -1, 0, 0, 1, 0, 1, -1, -1, 40}, a[117]}, 
     {{0, -1, 0, 0, 1, 0, 1, -1, 0, 27}, a[118]}, 
     {{0, -1, 0, 0, 1, 0, 1, 0, -1, 29}, a[119]}, 
     {{0, -1, 0, 0, 1, 1, 0, 0, -1, 24}, a[209]}, 
     {{0, -1, 0, 0, 1, 1, 1, -1, -1, 29}, a[210]}, 
     {{0, -1, 0, 0, 1, 1, 1, 0, -2, 31}, a[211]}, 
     {{0, -1, 0, 0, 1, 1, 1, 0, -1, 22}, a[212]}, 
     {{0, 0, -1, 0, 0, 0, 0, 0, 0, 19}, a[13]}, 
     {{0, 0, 0, -1, 0, 0, 0, 0, 0, 25}, a[14]}, 
     {{0, 0, 0, -1, 0, 0, 0, 1, -1, 26}, a[15]}, 
     {{0, 0, 0, -1, 0, 0, 0, 1, 0, 18}, a[16]}, 
     {{0, 0, 0, -1, 0, 1, 0, 1, -1, 20}, a[120]}, 
     {{0, 0, 0, -1, 1, -1, 0, 0, 0, 32}, a[213]}, 
     {{0, 0, 0, -1, 1, 0, 0, 0, -1, 33}, a[214]}, 
     {{0, 0, 0, -1, 1, 0, 0, 0, 0, 22}, a[121]}, 
     {{0, 0, 0, -1, 1, 0, 0, 1, -1, 24}, a[215]}, 
     {{0, 0, 0, 0, -1, 0, 0, 0, 0, 34}, a[17]}, 
     {{0, 0, 0, 0, -1, 0, 0, 0, 1, 29}, a[18]}, 
     {{0, 0, 0, 0, -1, 0, 0, 1, 0, 31}, a[19]}, 
     {{0, 0, 0, 0, -1, 1, 0, 0, 0, 31}, a[122]}, 
     {{0, 0, 0, 0, -1, 1, 0, 1, -1, 33}, a[216]}, 
     {{0, 0, 0, 0, 0, -1, 0, 0, 0, 25}, a[20]}, 
     {{0, 0, 0, 0, 0, 0, -1, 0, 0, 19}, a[21]}, 
     {{0, 0, 0, 0, 0, 0, 0, -1, 0, 25}, a[22]}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, -1, 19}, a[23]}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, a[24]}, 
     {{0, 0, 0, 0, 0, 0, 0, 1, -1, 3}, a[25]}, 
     {{0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, a[26]}, 
     {{0, 0, 0, 0, 0, 0, 1, -1, 0, 9}, a[27]}, 
     {{0, 0, 0, 0, 0, 0, 1, 0, -1, 9}, a[28]}, 
     {{0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, a[29]}, 
     {{0, 0, 0, 0, 0, 1, 0, 0, -1, 3}, a[30]}, 
     {{0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, a[31]}, 
     {{0, 0, 0, 0, 0, 1, 0, 1, -1, 1}, a[32]}, 
     {{0, 0, 0, 0, 0, 1, 1, 0, -1, 2}, a[33]}, 
     {{0, 0, 0, 0, 1, -1, 0, -1, 0, 26}, a[34]}, 
     {{0, 0, 0, 0, 1, -1, 0, 0, 0, 8}, a[35]}, 
     {{0, 0, 0, 0, 1, -1, 1, -1, 0, 15}, a[36]}, 
     {{0, 0, 0, 0, 1, 0, 0, -1, 0, 8}, a[37]}, 
     {{0, 0, 0, 0, 1, 0, 0, 0, -1, 9}, a[38]}, 
     {{0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, a[39]}, 
     {{0, 0, 0, 0, 1, 0, 1, -1, -1, 16}, a[40]}, 
     {{0, 0, 0, 0, 1, 0, 1, -1, 0, 4}, a[41]}, 
     {{0, 0, 0, 0, 1, 0, 1, 0, -1, 6}, a[42]}, 
     {{0, 0, 0, 1, -1, 0, -1, 0, 0, 34}, a[43]}, 
     {{0, 0, 0, 1, -1, 0, -1, 0, 1, 32}, a[44]}, 
     {{0, 0, 0, 1, -1, 0, 0, 0, 0, 17}, a[45]}, 
     {{0, 0, 0, 1, -1, 0, 0, 0, 1, 15}, a[46]}, 
     {{0, 0, 0, 1, -1, 1, -1, 0, 0, 33}, a[123]}, 
     {{0, 0, 0, 1, -1, 1, 0, 0, 0, 16}, a[217]}, 
     {{0, 0, 0, 1, 0, -1, -1, 0, 0, 31}, a[47]}, 
     {{0, 0, 0, 1, 0, -1, 0, -1, 0, 39}, a[48]}, 
     {{0, 0, 0, 1, 0, -1, 0, 0, 0, 17}, a[49]}, 
     {{0, 0, 0, 1, 0, 0, -1, 0, 0, 10}, a[50]}, 
     {{0, 0, 0, 1, 0, 0, 0, -1, 0, 18}, a[51]}, 
     {{0, 0, 0, 1, 0, 0, 0, 0, -1, 15}, a[52]}, 
     {{0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, a[53]}, 
     {{0, 0, 0, 1, 1, -1, 0, -1, 0, 22}, a[54]}, 
     {{0, 0, 1, -1, 0, 0, 0, 1, -1, 23}, a[55]}, 
     {{0, 0, 1, -1, 1, -1, 0, 0, -1, 40}, a[218]}, 
     {{0, 0, 1, -1, 1, -1, 0, 0, 0, 27}, a[124]}, 
     {{0, 0, 1, -1, 1, -1, 0, 1, -1, 29}, a[219]}, 
     {{0, 0, 1, -1, 1, 0, 0, 0, -1, 29}, a[125]}, 
     {{0, 0, 1, -1, 1, 0, 0, 1, -2, 31}, a[220]}, 
     {{0, 0, 1, -1, 1, 0, 0, 1, -1, 22}, a[221]}, 
     {{0, 0, 1, 0, 0, -1, 0, 0, 0, 9}, a[56]}, 
     {{0, 0, 1, 0, 0, 0, 0, 0, -1, 9}, a[57]}, 
     {{0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, a[58]}, 
     {{0, 0, 1, 0, 0, 0, 0, 1, -1, 2}, a[59]}, 
     {{0, 0, 1, 0, 0, 0, 1, 0, -1, 5}, a[60]}, 
     {{0, 0, 1, 0, 1, -1, 0, -1, 0, 15}, a[61]}, 
     {{0, 0, 1, 0, 1, -1, 0, 0, -1, 16}, a[222]}, 
     {{0, 0, 1, 0, 1, -1, 0, 0, 0, 4}, a[62]}, 
     {{0, 0, 1, 0, 1, -1, 1, -1, -1, 23}, a[126]}, 
     {{0, 0, 1, 0, 1, -1, 1, -1, 0, 9}, a[223]}, 
     {{0, 0, 1, 0, 1, -1, 1, 0, -1, 11}, a[127]}, 
     {{0, 0, 1, 0, 1, 0, 0, 0, -1, 6}, a[128]}, 
     {{0, 0, 1, 0, 1, 0, 1, -1, -1, 11}, a[129]}, 
     {{0, 0, 1, 0, 1, 0, 1, 0, -2, 13}, a[224]}, 
     {{0, 0, 1, 0, 1, 0, 1, 0, -1, 4}, a[225]}, 
     {{0, 0, 1, 1, 0, -1, -1, 0, 0, 18}, a[63]}, 
     {{0, 0, 1, 1, 0, -1, 0, -1, 0, 26}, a[130]}, 
     {{0, 0, 1, 1, 0, -1, 0, 0, -1, 23}, a[131]}, 
     {{0, 0, 1, 1, 0, -1, 0, 0, 0, 7}, a[64]}, 
     {{0, 0, 1, 1, 0, 0, 0, 0, -1, 8}, a[226]}, 
     {{0, 0, 1, 1, 1, -2, 0, -1, 0, 30}, a[227]}, 
     {{0, 0, 1, 1, 1, -1, 0, -1, 0, 14}, a[132]}, 
     {{0, 0, 1, 1, 1, -1, 0, 0, -1, 15}, a[228]}, 
     {{0, 0, 1, 1, 1, -1, 1, -1, -1, 22}, a[229]}, 
     {{0, 1, -1, 0, -1, 0, 0, 0, 0, 34}, a[65]}, 
     {{0, 1, -1, 0, -1, 0, 0, 0, 1, 32}, a[230]}, 
     {{0, 1, -1, 0, -1, 0, 0, 1, 0, 33}, a[133]}, 
     {{0, 1, -1, 0, 0, 0, 0, -1, 0, 31}, a[66]}, 
     {{0, 1, -1, 0, 0, 0, 0, 0, 0, 10}, a[67]}, 
     {{0, 1, -1, 0, 0, 0, 1, -1, 0, 18}, a[68]}, 
     {{0, 1, -1, 1, -2, 0, -1, 0, 1, 65}, a[231]}, 
     {{0, 1, -1, 1, -2, 0, 0, 0, 1, 48}, a[232]}, 
     {{0, 1, -1, 1, -1, 0, -1, 0, 0, 38}, a[233]}, 
     {{0, 1, -1, 1, -1, 0, -1, 0, 1, 37}, a[134]}, 
     {{0, 1, -1, 1, -1, 0, 0, -1, 0, 46}, a[135]}, 
     {{0, 1, -1, 1, -1, 0, 0, -1, 1, 45}, a[234]}, 
     {{0, 1, -1, 1, -1, 0, 0, 0, 0, 23}, a[69]}, 
     {{0, 1, -1, 1, -1, 0, 0, 0, 1, 22}, a[136]}, 
     {{0, 1, -1, 1, 0, -1, 0, -1, 0, 47}, a[235]}, 
     {{0, 1, -1, 1, 0, 0, 0, -1, 0, 26}, a[137]}, 
     {{0, 1, 0, 0, -1, 0, 0, 0, 0, 17}, a[70]}, 
     {{0, 1, 0, 0, -1, 0, 0, 0, 1, 15}, a[71]}, 
     {{0, 1, 0, 0, -1, 0, 0, 1, 0, 16}, a[72]}, 
     {{0, 1, 0, 0, 0, -1, 0, -1, 0, 39}, a[138]}, 
     {{0, 1, 0, 0, 0, -1, 0, 0, 0, 18}, a[73]}, 
     {{0, 1, 0, 0, 0, -1, 1, -1, 0, 26}, a[139]}, 
     {{0, 1, 0, 0, 0, 0, 0, -1, 0, 17}, a[74]}, 
     {{0, 1, 0, 0, 0, 0, 0, 0, -1, 15}, a[75]}, 
     {{0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, a[76]}, 
     {{0, 1, 0, 0, 0, 0, 1, -1, -1, 23}, a[77]}, 
     {{0, 1, 0, 0, 0, 0, 1, -1, 0, 7}, a[78]}, 
     {{0, 1, 0, 0, 0, 0, 1, 0, -1, 8}, a[79]}, 
     {{0, 1, 0, 0, 1, -1, 0, -1, 0, 22}, a[140]}, 
     {{0, 1, 0, 0, 1, -1, 1, -2, 0, 30}, a[236]}, 
     {{0, 1, 0, 0, 1, -1, 1, -1, 0, 14}, a[141]}, 
     {{0, 1, 0, 0, 1, 0, 1, -1, -1, 15}, a[142]}, 
     {{0, 1, 0, 1, -2, 0, -1, 0, 1, 48}, a[143]}, 
     {{0, 1, 0, 1, -2, 0, 0, 0, 1, 31}, a[237]}, 
     {{0, 1, 0, 1, -1, -1, -1, 0, 0, 46}, a[144]}, 
     {{0, 1, 0, 1, -1, -1, -1, 0, 1, 45}, a[238]}, 
     {{0, 1, 0, 1, -1, -1, 0, -1, 0, 54}, a[145]}, 
     {{0, 1, 0, 1, -1, -1, 0, -1, 1, 53}, a[239]}, 
     {{0, 1, 0, 1, -1, -1, 0, 0, 0, 31}, a[80]}, 
     {{0, 1, 0, 1, -1, -1, 0, 0, 1, 30}, a[240]}, 
     {{0, 1, 0, 1, -1, 0, -1, 0, 0, 23}, a[81]}, 
     {{0, 1, 0, 1, -1, 0, -1, 0, 1, 22}, a[82]}, 
     {{0, 1, 0, 1, -1, 0, 0, -1, 0, 31}, a[146]}, 
     {{0, 1, 0, 1, -1, 0, 0, -1, 1, 30}, a[241]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, -1, 27}, a[147]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, 0, 10}, a[83]}, 
     {{0, 1, 0, 1, -1, 0, 0, 0, 1, 9}, a[148]}, 
     {{0, 1, 0, 1, 0, -2, 0, -1, 0, 55}, a[242]}, 
     {{0, 1, 0, 1, 0, -1, -1, -1, 0, 47}, a[243]}, 
     {{0, 1, 0, 1, 0, -1, -1, 0, 0, 26}, a[149]}, 
     {{0, 1, 0, 1, 0, -1, 0, -2, 0, 55}, a[244]}, 
     {{0, 1, 0, 1, 0, -1, 0, -1, 0, 32}, A2}, 
     {{0, 1, 0, 1, 0, -1, 0, 0, -1, 31}, a[245]}, 
     {{0, 1, 0, 1, 0, -1, 0, 0, 0, 14}, a[84]}, 
     {{0, 1, 0, 1, 0, -1, 1, -1, -1, 39}, a[246]}, 
     {{0, 1, 0, 1, 0, -1, 1, -1, 0, 22}, a[247]}, 
     {{0, 1, 0, 1, 0, 0, 0, -1, -1, 31}, a[248]}, 
     {{0, 1, 0, 1, 0, 0, 0, -1, 0, 14}, a[150]}, 
     {{0, 1, 0, 1, 0, 0, 0, 0, -1, 13}, a[249]}, 
     {{0, 1, 0, 1, 0, 0, 1, -1, -1, 21}, a[250]}, 
     {{0, 1, 0, 1, 1, -2, 0, -1, 0, 38}, a[251]}, 
     {{0, 1, 0, 1, 1, -2, 1, -2, 0, 46}, a[252]}, 
     {{0, 1, 0, 1, 1, -1, 0, -2, 0, 38}, a[253]}, 
     {{0, 1, 0, 1, 1, -1, 0, -1, 0, 20}, a[151]}, 
     {{0, 1, 0, 1, 1, -1, 1, -2, 0, 28}, a[254]}, 
     {{0, 1, 0, 2, -1, -1, -1, 0, 0, 39}, a[255]}, 
     {{0, 1, 0, 2, -1, -1, -1, 0, 1, 38}, a[256]}, 
     {{0, 1, 0, 2, -1, -1, 0, -1, 0, 47}, a[257]}, 
     {{0, 1, 0, 2, -1, -1, 0, -1, 1, 46}, a[258]}, 
     {{0, 1, 0, 2, 0, -1, 0, -1, 0, 30}, a[259]}, 
     {{0, 1, 1, 0, 1, -1, 1, -1, -1, 22}, a[260]}, 
     {{0, 1, 1, 1, 0, -1, 0, -1, -1, 39}, a[261]}, 
     {{0, 1, 1, 1, 0, -1, 0, -1, 0, 22}, a[262]}, 
     {{0, 1, 1, 1, 0, -1, 0, 0, -1, 21}, a[263]}, 
     {{0, 1, 1, 1, 0, -1, 1, -1, -1, 29}, a[264]}, 
     {{0, 1, 1, 1, 1, -2, 0, -2, 0, 46}, a[265]}, 
     {{0, 1, 1, 1, 1, -2, 0, -1, 0, 28}, a[266]}, 
     {{0, 1, 1, 1, 1, -2, 1, -2, 0, 36}, a[267]}, 
     {{0, 1, 1, 1, 1, -1, 1, -1, -1, 21}, a[268]}, 
     {{0, 1, 1, 2, 0, -2, 0, -1, 0, 38}, a[269]}, 
     {{0, 2, -1, 1, -1, 0, 0, -1, 0, 39}, a[270]}, 
     {{0, 2, -1, 1, -1, 0, 0, -1, 1, 38}, a[271]}, 
     {{0, 2, 0, 1, -1, -1, 0, -1, 0, 47}, a[272]}, 
     {{0, 2, 0, 1, -1, -1, 0, -1, 1, 46}, a[273]}, 
     {{0, 2, 0, 1, 0, -1, 0, -1, 0, 30}, a[274]}, 
     {{0, 2, 0, 1, 0, -1, 1, -2, 0, 38}, a[275]}, 
     {{1, -2, 0, -1, 0, 1, 0, 1, -1, 55}, a[276]}, 
     {{1, -2, 0, -1, 0, 2, 0, 1, -2, 57}, a[277]}, 
     {{1, -1, 0, -2, 0, 1, 0, 1, -1, 55}, a[278]}, 
     {{1, -1, 0, -2, 0, 1, 0, 2, -2, 57}, a[279]}, 
     {{1, -1, 0, -1, 0, 0, 0, 0, 0, 37}, a[85]}, 
     {{1, -1, 0, -1, 0, 0, 0, 1, -1, 39}, a[152]}, 
     {{1, -1, 0, -1, 0, 0, 0, 1, 0, 32}, a[153]}, 
     {{1, -1, 0, -1, 0, 1, 0, 0, -1, 39}, a[86]}, 
     {{1, -1, 0, -1, 0, 1, 0, 0, 0, 32}, a[154]}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, -2, 41}, a[280]}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, -1, 32}, A1}, 
     {{1, -1, 0, -1, 0, 1, 0, 1, 0, 28}, a[281]}, 
     {{1, -1, 0, -1, 0, 1, 0, 2, -1, 30}, a[282]}, 
     {{1, -1, 0, -1, 0, 1, 1, 0, -1, 37}, a[283]}, 
     {{1, -1, 0, -1, 0, 1, 1, 1, -2, 39}, a[284]}, 
     {{1, -1, 0, -1, 0, 2, 0, 1, -1, 30}, a[285]}, 
     {{1, -1, 0, -1, 0, 2, 0, 2, -2, 32}, a[286]}, 
     {{1, -1, 0, -1, 1, 0, 0, 0, 0, 36}, a[287]}, 
     {{1, -1, 0, -1, 1, 0, 0, 1, -1, 38}, a[288]}, 
     {{1, -1, 0, -1, 1, 1, 0, 0, -1, 38}, a[289]}, 
     {{1, -1, 0, -1, 1, 1, 0, 1, -2, 40}, a[290]}, 
     {{1, -1, 0, 0, -1, 1, -1, 0, 0, 63}, a[291]}, 
     {{1, -1, 0, 0, -1, 1, -1, 1, -1, 65}, a[292]}, 
     {{1, -1, 0, 0, -1, 1, 0, 0, 0, 45}, a[293]}, 
     {{1, -1, 0, 0, -1, 1, 0, 1, -1, 47}, a[294]}, 
     {{1, -1, 0, 0, 0, 0, -1, 0, 0, 34}, a[87]}, 
     {{1, -1, 0, 0, 0, 0, 0, 0, 0, 16}, a[88]}, 
     {{1, -1, 0, 0, 0, 1, -1, 0, -1, 36}, a[155]}, 
     {{1, -1, 0, 0, 0, 1, -1, 0, 0, 30}, a[89]}, 
     {{1, -1, 0, 0, 0, 1, -1, 1, -1, 32}, a[295]}, 
     {{1, -1, 0, 0, 0, 1, 0, 0, -1, 18}, a[90]}, 
     {{1, -1, 0, 0, 0, 1, 0, 0, 0, 12}, a[91]}, 
     {{1, -1, 0, 0, 0, 1, 0, 1, -1, 14}, a[156]}, 
     {{1, -1, 0, 0, 0, 1, 1, 0, -1, 16}, a[157]}, 
     {{1, -1, 1, -1, 0, 0, 0, 1, -1, 37}, a[296]}, 
     {{1, -1, 1, -1, 0, 1, 0, 1, -2, 39}, a[297]}, 
     {{1, 0, -1, -1, -1, 0, 0, 1, 0, 63}, a[298]}, 
     {{1, 0, -1, -1, -1, 1, 0, 1, -1, 65}, a[299]}, 
     {{1, 0, -1, -1, 0, 0, 0, 0, 0, 34}, a[92]}, 
     {{1, 0, -1, -1, 0, 0, 0, 1, -1, 36}, a[158]}, 
     {{1, 0, -1, -1, 0, 0, 0, 1, 0, 30}, a[159]}, 
     {{1, 0, -1, -1, 0, 1, 0, 1, -1, 32}, a[300]}, 
     {{1, 0, -1, 0, -1, 0, -1, 0, 0, 65}, a[301]}, 
     {{1, 0, -1, 0, -1, 0, -1, 0, 1, 61}, a[302]}, 
     {{1, 0, -1, 0, -1, 0, -1, 1, 0, 63}, a[303]}, 
     {{1, 0, -1, 0, -1, 0, 0, 0, 0, 47}, a[93]}, 
     {{1, 0, -1, 0, -1, 0, 0, 0, 1, 43}, a[304]}, 
     {{1, 0, -1, 0, -1, 0, 0, 1, 0, 45}, a[160]}, 
     {{1, 0, -1, 0, -1, 1, -1, 0, 0, 63}, a[305]}, 
     {{1, 0, -1, 0, -1, 1, -1, 1, -1, 65}, a[306]}, 
     {{1, 0, -1, 0, -1, 1, 0, 0, 0, 45}, a[307]}, 
     {{1, 0, -1, 0, -1, 1, 0, 1, -1, 47}, a[308]}, 
     {{1, 0, -1, 0, 0, 0, -1, 0, 0, 33}, a[94]}, 
     {{1, 0, -1, 0, 0, 0, 0, -1, 0, 40}, a[95]}, 
     {{1, 0, -1, 0, 0, 0, 0, 0, 0, 16}, a[96]}, 
     {{1, 0, -1, 1, -1, 0, -1, 0, 0, 49}, a[161]}, 
     {{1, 0, -1, 1, -1, 0, -1, 0, 1, 47}, a[162]}, 
     {{1, 0, -1, 1, -1, 1, -1, 0, 0, 48}, a[309]}, 
     {{1, 0, 0, -1, -1, 0, 0, 1, 0, 45}, a[310]}, 
     {{1, 0, 0, -1, -1, 1, 0, 1, -1, 47}, a[311]}, 
     {{1, 0, 0, -1, 0, 0, 0, 0, 0, 16}, a[97]}, 
     {{1, 0, 0, -1, 0, 0, 0, 1, -1, 18}, a[98]}, 
     {{1, 0, 0, -1, 0, 0, 0, 1, 0, 12}, a[99]}, 
     {{1, 0, 0, -1, 0, 1, 0, 1, -1, 14}, a[100]}, 
     {{1, 0, 0, 0, -1, 0, -1, 0, 0, 47}, a[163]}, 
     {{1, 0, 0, 0, -1, 0, -1, 0, 1, 43}, a[312]}, 
     {{1, 0, 0, 0, -1, 0, -1, 1, 0, 45}, a[313]}, 
     {{1, 0, 0, 0, -1, 0, 0, 0, 0, 29}, a[101]}, 
     {{1, 0, 0, 0, -1, 0, 0, 0, 1, 25}, a[314]}, 
     {{1, 0, 0, 0, -1, 0, 0, 1, 0, 27}, a[315]}, 
     {{1, 0, 0, 0, -1, 1, -1, 0, 0, 45}, a[164]}, 
     {{1, 0, 0, 0, -1, 1, -1, 1, -1, 47}, a[316]}, 
     {{1, 0, 0, 0, -1, 1, 0, 0, 0, 27}, a[317]}, 
     {{1, 0, 0, 0, -1, 1, 0, 1, -1, 29}, a[318]}, 
     {{1, 0, 0, 0, 0, -1, -1, 0, 0, 40}, a[319]}, 
     {{1, 0, 0, 0, 0, -1, 0, -1, 0, 47}, a[320]}, 
     {{1, 0, 0, 0, 0, -1, 0, 0, 0, 23}, a[102]}, 
     {{1, 0, 0, 0, 0, 0, -1, 0, 0, 16}, a[103]}, 
     {{1, 0, 0, 0, 0, 0, 0, -1, 0, 23}, a[104]}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, -1, 18}, a[105]}, 
     {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, a[106]}, 
     {{1, 0, 0, 0, 1, -1, 0, -1, 0, 25}, a[165]}, 
     {{1, 0, 0, 1, -1, -1, -1, 0, 0, 56}, a[321]}, 
     {{1, 0, 0, 1, -1, -1, -1, 0, 1, 54}, a[322]}, 
     {{1, 0, 0, 1, -1, 0, -1, 0, 0, 32}, a[323]}, 
     {{1, 0, 0, 1, -1, 0, -1, 0, 1, 30}, a[324]}, 
     {{1, 0, 0, 1, -1, 1, -1, 0, 0, 31}, a[325]}, 
     {{1, 0, 0, 1, 0, -1, -1, 0, 0, 30}, a[166]}, 
     {{1, 0, 0, 1, 0, -1, 0, -1, 0, 38}, a[326]}, 
     {{1, 0, 1, -1, 0, 0, 0, 1, -1, 16}, a[167]}, 
     {{1, 1, -2, 1, -2, 0, -1, 0, 1, 80}, a[327]}, 
     {{1, 1, -1, 0, -1, 0, -1, 0, 0, 49}, a[168]}, 
     {{1, 1, -1, 0, -1, 0, -1, 0, 1, 47}, a[328]}, 
     {{1, 1, -1, 0, -1, 0, -1, 1, 0, 48}, a[329]}, 
     {{1, 1, -1, 0, -1, 0, 0, -1, 0, 56}, a[169]}, 
     {{1, 1, -1, 0, -1, 0, 0, -1, 1, 54}, a[330]}, 
     {{1, 1, -1, 0, -1, 0, 0, 0, 0, 32}, a[107]}, 
     {{1, 1, -1, 0, -1, 0, 0, 0, 1, 30}, a[331]}, 
     {{1, 1, -1, 0, -1, 0, 0, 1, 0, 31}, a[170]}, 
     {{1, 1, -1, 0, 0, 0, 0, -1, 0, 30}, a[108]}, 
     {{1, 1, -1, 1, -2, 0, -2, 0, 1, 80}, a[332]}, 
     {{1, 1, -1, 1, -2, 0, -1, 0, 0, 65}, a[333]}, 
     {{1, 1, -1, 1, -2, 0, -1, 0, 1, 62}, G1}, 
     {{1, 1, -1, 1, -2, 0, -1, 0, 2, 61}, a[334]}, 
     {{1, 1, -1, 1, -2, 0, -1, 1, 0, 64}, a[335]}, 
     {{1, 1, -1, 1, -2, 0, 0, -1, 1, 70}, a[336]}, 
     {{1, 1, -1, 1, -2, 0, 0, 0, 1, 46}, a[337]}, 
     {{1, 1, -1, 1, -2, 1, -1, 0, 0, 64}, a[338]}, 
     {{1, 1, -1, 1, -1, 0, -1, 0, 0, 37}, a[171]}, 
     {{1, 1, -1, 1, -1, 0, -1, 0, 1, 36}, a[172]}, 
     {{1, 1, -1, 1, -1, 0, 0, -1, 0, 45}, a[339]}, 
     {{1, 1, -1, 1, -1, 0, 0, -1, 1, 44}, a[340]}, 
     {{1, 1, -1, 1, 0, -1, 0, -1, 0, 46}, a[341]}, 
     {{1, 1, 0, 0, 0, -1, 0, -1, 0, 38}, a[342]}, 
     {{1, 1, 0, 1, -2, -1, -1, 0, 1, 70}, a[343]}, 
     {{1, 1, 0, 1, -2, 0, -1, 0, 1, 46}, a[344]}, 
     {{1, 1, 0, 1, -1, -1, -1, 0, 0, 45}, a[345]}, 
     {{1, 1, 0, 1, -1, -1, -1, 0, 1, 44}, a[346]}, 
     {{1, 1, 0, 1, -1, -1, 0, -1, 0, 53}, a[347]}, 
     {{1, 1, 0, 1, -1, -1, 0, -1, 1, 52}, a[348]}, 
     {{1, 1, 0, 1, 0, -2, 0, -1, 0, 54}, a[349]}, 
     {{1, 1, 0, 1, 0, -1, -1, -1, 0, 46}, a[350]}, 
     {{1, 1, 0, 1, 0, -1, 0, -2, 0, 54}, a[351]}, 
     {{2, -1, -1, -1, 0, 1, -1, 1, -1, 64}, a[352]}, 
     {{2, -1, -1, -1, 0, 1, 0, 1, -1, 46}, a[353]}, 
     {{2, -1, 0, -1, 0, 1, -1, 1, -1, 46}, a[354]}, 
     {{2, -1, 0, -1, 0, 1, 0, 1, -1, 28}, a[355]}, 
     {{2, 1, -1, 1, -2, 0, -1, 0, 1, 61}, a[356]}};


==> anc/conventions.m <==
(* br[i, j, k, l] stands for the G(4,n) Plucker coordinate <i j k l> *)

(* Initial data for the G(4,7) cluster algebra, G47 = {B, V} where
   - B is the initial exchange matrix
   - V is an ordered list of Plucker coordinates indicating the
     basis in terms of which B is written; the first 6 entries
     of V are unfrozen variables and last 7 are frozen.
*)

G47 = {{{0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0}, {-1, 0, 1, 0, 1, -1, 0, 0, 
       0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 1, 0, 1, -1, 0, 0, 0, 0}, 
      {-1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1}, {1, -1, 0, -1, 0, 1, 0, 0, 
       0, 0, -1, 1, 0}, {0, 1, -1, 0, -1, 0, 0, 0, 1, -1, 1, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, -1, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, {br[1, 2, 3, 5], 
      br[1, 2, 4, 5], br[1, 3, 4, 5], br[1, 2, 3, 6], br[1, 2, 5, 6], 
      br[1, 4, 5, 6], br[1, 2, 3, 4], br[2, 3, 4, 5], br[3, 4, 5, 6], 
      br[4, 5, 6, 7], br[1, 5, 6, 7], br[1, 2, 6, 7], br[1, 2, 3, 7]}};

(* Initial data for the G(4,8) cluster algebra, G48 = {B, V} where
   - B is the initial exchange matrix
   - V is an ordered list of Plucker coordinates indicating the
     basis in terms of which B is written; the first 9 entries
     of V are unfrozen variables and last 8 are frozen.
*)

G48 = {{{0, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
      {-1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0}, 
      {-1, 0, 0, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 1, -1, 0, -1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0}, 
      {0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1}, 
      {0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0}, 
      {0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0}, 
      {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
     {br[1, 2, 3, 5], br[1, 2, 4, 5], br[1, 3, 4, 5], br[1, 2, 3, 6], 
      br[1, 2, 5, 6], br[1, 4, 5, 6], br[1, 2, 3, 7], br[1, 2, 6, 7], 
      br[1, 5, 6, 7], br[1, 2, 3, 4], br[2, 3, 4, 5], br[3, 4, 5, 6], 
      br[4, 5, 6, 7], br[5, 6, 7, 8], br[1, 6, 7, 8], br[1, 2, 7, 8], 
      br[1, 2, 3, 8]}};

(* A cluster parameterization of G_+(4,7)/T *)

Z47 = {{0, 0, 0, 1}, {0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}, 
     {1, -1, 1, -1}, {1, -1 - x[1], 1 + x[1] + x[1]*x[2], 
      -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3]}, {1, -1 - x[1] - x[1]*x[4], 
      1 + x[1] + x[1]*x[2] + x[1]*x[4] + x[1]*x[2]*x[4] + 
       x[1]*x[2]*x[4]*x[5], -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - 
       x[1]*x[4] - x[1]*x[2]*x[4] - x[1]*x[2]*x[3]*x[4] - 
       x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
       x[1]*x[2]*x[3]*x[4]*x[5]*x[6]}};

(* A cluster parameterization of G_+(4,8)/T *)

Z48 = {{0, 0, 0, 1}, {0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}, 
     {1, -1, 1, -1}, {1, -1 - x[1], 1 + x[1] + x[1]*x[2], 
      -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3]}, {1, -1 - x[1] - x[1]*x[4], 
      1 + x[1] + x[1]*x[2] + x[1]*x[4] + x[1]*x[2]*x[4] + 
       x[1]*x[2]*x[4]*x[5], -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - 
       x[1]*x[4] - x[1]*x[2]*x[4] - x[1]*x[2]*x[3]*x[4] - 
       x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
       x[1]*x[2]*x[3]*x[4]*x[5]*x[6]}, {1, -1 - x[1] - x[1]*x[4] - 
       x[1]*x[4]*x[7], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + x[1]*x[2]*x[4] + 
       x[1]*x[2]*x[4]*x[5] + x[1]*x[4]*x[7] + x[1]*x[2]*x[4]*x[7] + 
       x[1]*x[2]*x[4]*x[5]*x[7] + x[1]*x[2]*x[4]*x[5]*x[7]*x[8], 
      -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - x[1]*x[4] - x[1]*x[2]*x[4] - 
       x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
       x[1]*x[2]*x[3]*x[4]*x[5]*x[6] - x[1]*x[4]*x[7] - x[1]*x[2]*x[4]*x[7] - 
       x[1]*x[2]*x[3]*x[4]*x[7] - x[1]*x[2]*x[4]*x[5]*x[7] - 
       x[1]*x[2]*x[3]*x[4]*x[5]*x[7] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7] - 
       x[1]*x[2]*x[4]*x[5]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[8] - 
       x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*
        x[6]*x[7]*x[8]*x[9]}};

